All DDF/lightcone two-particle decay widths up to level $8$ in open bosonic string in critical dimension

We carry out an ``experimental analysis'' in which we explicitly compute all possible Abelian two-particle decay channels (excluding the tachyon) of open bosonic massive states up to level (8), amounting to approximately 2,000,000 cases. The aim is to develop intuition about which states are the most stable and to identify the dominant decay channels. Our results show that, for all levels considered, the ratio of decay widths between the slowest- and fastest-decaying states is of order one. In most cases, the dominant polarized decay channel accounts for at least $10\%$ of the total decay width, while the first five channels together contribute roughly 60%. Even when we sum about $10000$ polarized channels. Dominant polarized channels always involve at least one photon and all strings ultimately decay into a photon carrying energy at the string scale. The most stable states are made using the DDF/lightcone oscillators $A_{-1}$ and some $A_{-2}$ and are close relatives of the states on the leading Regge trajectory. Finally, we discuss how the computation on the lightcone differs from the equal-time computation due to ``surges'', i.e., decays into a tachyon and a higher-mass state, and we hypothesize that, in bosonic string theory, decays into tachyons constitute the dominant decay channels.

==> anc/README <==
There are three directories.
1) lisp_files_all_decays_levels_2-5
which contains one lisp file for each level 2,3,4,5
which are produced using the file in the maxima dir.
The levels 6,7 and 8 are not included since too big.
Levels 6,7 can be obtained in some hours on a normal laptop.

2) maxima
All maxima files needed to perform the analysis with a detailed README 

3) lisp_files_all_decays_levels_2-5
Tex files for levels, from 2 to 8.
There are two sets no_decays_-5 and no_decays_5.
The "no_decays_5" files contain the slowest 5 decays for all the states at the given level.
The "no_decays_-5" files contain the fastest 5 decays for all the states at the given level.


==> anc/lisp_files_all_decays_levels_2-5/L2_decays.v0.5.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ |$ed|
         '((MLIST SIMP
            (238.
             #A((96.) BASE-CHAR
                . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
             SRC $EXAM_DECAYS 219.))
           ((MLIST SIMP
             (224.
              #A((96.) BASE-CHAR
                 . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
              SRC $EXAM_DECAYS 219.))
            ((MLIST SIMP
              (166.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP) ((MLIST SIMP) 1. 2.)) 3.)
            ((MLIST SIMP
              (166.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP) ((MLIST SIMP) 2. 1.)) 2.)
            ((MLIST SIMP
              (166.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)) 1.))
           ((MLIST SIMP
             (225.
              #A((96.) BASE-CHAR
                 . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
              SRC $EXAM_DECAYS 219.))
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 92234958440625.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              22. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 22413094901071875.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              462. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.)
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 23. 281517134023125.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              2. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 695203. 32374470412659375.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              2. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.)
             ((MLIST SIMP
               (167.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 101. 5111758486209375.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -49. 2.)) ((MEXPT SIMP) $%PI -12.))
              88. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.))
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 71. 6474894082531875.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              23. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 19424682247595625.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              506. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.)
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 281. 19424682247595625.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              1. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (167.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 6553. 6474894082531875.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -51. 2.)) ((MEXPT SIMP) $%PI -12.))
              46. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.))
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 119.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 4831. 7471031633690625.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -55. 2.)) ((MEXPT SIMP) $%PI -12.))
              23. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 276704875321875.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -55. 2.)) ((MEXPT SIMP) $%PI -12.))
              506. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.)
             ((MLIST SIMP
               (159.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 9437. 61665657928875.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -55. 2.)) ((MEXPT SIMP) $%PI -12.))
              1. 1. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.))
             ((MLIST SIMP
               (167.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L2/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 119.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L2/decays_L2_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 71. 184996973786625.)
               ((MEXPT SIMP) 2. ((RAT SIMP) -55. 2.)) ((MEXPT SIMP) $%PI -12.))
              46. ((RAT SIMP) 1. 2.) ((RAT SIMP) 1. 2.) 1.)))
           ((MLIST SIMP)
            ((MTIMES SIMP FACTORED) ((RAT SIMP) 1. 341532874683.)
             ((MEXPT SIMP) 2. ((RAT SIMP) -45. 2.)) ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED) ((RAT SIMP) 1. 341532874683.)
             ((MEXPT SIMP) 2. ((RAT SIMP) -45. 2.)) ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED) ((RAT SIMP) 1. 341532874683.)
             ((MEXPT SIMP) 2. ((RAT SIMP) -45. 2.)) ((MEXPT SIMP) $%PI -12.))))) 
(ADD2LNC '|$ed| $VALUES) 

==> anc/lisp_files_all_decays_levels_2-5/L3_decays.v0.5.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ |$ed|
         '((MLIST SIMP
            (239.
             #A((96.) BASE-CHAR
                . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
             SRC $EXAM_DECAYS 220.))
           ((MLIST SIMP
             (225.
              #A((96.) BASE-CHAR
                 . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
              SRC $EXAM_DECAYS 220.))
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 1. 3.)) 6.)
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)) 5.)
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 3. 1.)) 4.)
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)) 3.)
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)) 2.)
            ((MLIST SIMP
              (167.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
              ((MLIST SIMP) 1. 1.))
             1.))
           ((MLIST SIMP
             (226.
              #A((96.) BASE-CHAR
                 . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
              SRC $EXAM_DECAYS 220.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -143981708822716482241. 596246928076800.)
                ((MTIMES SIMP) 348382. ((%LOG SIMP) 2.))))
              21. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -787559473028366671. 17345365180416.)
                ((MTIMES SIMP) 65505. ((%LOG SIMP) 2.))))
              21. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -911135417818166081473. 99374488012800.)
                ((MTIMES SIMP) 13227646. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -42445041692381391752047. 953995084922880.)
                ((MTIMES SIMP) 64188225. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -8700699020059631821. 35333151293440.)
                ((MTIMES SIMP) 355260. ((%LOG SIMP) 2.))))
              420. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -25634531839870632713. 596246928076800.)
                ((MTIMES SIMP) 62026. ((%LOG SIMP) 2.))))
              420. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -37545162588352103891. 9316358251200.)
                ((MTIMES SIMP) 5814098. ((%LOG SIMP) 2.))))
              3. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 53959100203008000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -7491313979353065830357. 4769975424614400.)
                ((MTIMES SIMP) 2265773. ((%LOG SIMP) 2.))))
              3. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -130098266081546674199. 24843622003200.)
                ((MTIMES SIMP) 7554942. ((%LOG SIMP) 2.))))
              6. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 485631901827072000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -3474001006267608170407. 227141686886400.)
                ((MTIMES SIMP) 22065188. ((%LOG SIMP) 2.))))
              6. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1224258225157080727349. 4769975424614400.)
                ((MTIMES SIMP) 370281. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -1876214608129447699. 25923779481600.)
                ((MTIMES SIMP) 104414. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -9970545910374343. 141963554304.)
                ((MTIMES SIMP) 101325. ((%LOG SIMP) 2.))))
              420. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -67132667170883598629. 22714168688640.)
                ((MTIMES SIMP) 4263945. ((%LOG SIMP) 2.))))
              630. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -5827344967306870037. 476997542461440.)
                ((MTIMES SIMP) 17625. ((%LOG SIMP) 2.))))
              3990. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -7035382509110258059. 54204266188800.)
                ((MTIMES SIMP) 187253. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -71779316106350426627. 18632716502400.)
                ((MTIMES SIMP) 5557733. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -75580435763037733409. 14813588275200.)
                ((MTIMES SIMP) 7360777. ((%LOG SIMP) 2.))))
              126. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -3298029279369415967. 158999180820480.)
                ((MTIMES SIMP) 29925. ((%LOG SIMP) 2.))))
              1260. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 485631901827072000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -57443407902869900887. 25923779481600.)
                ((MTIMES SIMP) 3196807. ((%LOG SIMP) 2.))))
              6. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 485631901827072000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -6999596824902329210131. 2384987712307200.)
                ((MTIMES SIMP) 4234103. ((%LOG SIMP) 2.))))
              3. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1456895705481216000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -84953597311527883613. 2384987712307200.)
                ((MTIMES SIMP) 51389. ((%LOG SIMP) 2.))))
              63. 1. 1. 1.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -10267177128437660969. 125525669068800.)
                ((MTIMES SIMP) 118003. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 12696258871296000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -42614469106861913. 13249931735040.)
                ((MTIMES SIMP) 4640. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -727475913841302519133. 251051338137600.)
                ((MTIMES SIMP) 4180523. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -2068325586319485591133. 85178132582400.)
                ((MTIMES SIMP) 35032032. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -32263000790551525343. 251051338137600.)
                ((MTIMES SIMP) 185403. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -542232382773520273. 436810936320.)
                ((MTIMES SIMP) 1790880. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 342798989524992000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -30332685217373909963. 66249658675200.)
                ((MTIMES SIMP) 660544. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 21424936845312000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -109278009751457029661. 2384987712307200.)
                ((MTIMES SIMP) 66103. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -7538092543350688811777. 198748976025600.)
                ((MTIMES SIMP) 54718112. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -21571422587290891861421. 4769975424614400.)
                ((MTIMES SIMP) 6524349. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 22853265968332800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -830358891971434741. 4112047779840.)
                ((MTIMES SIMP) 291328. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1428329123020800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -298026126529402488299. 4769975424614400.)
                ((MTIMES SIMP) 90139. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -140610114479220791737. 596246928076800.)
                ((MTIMES SIMP) 340224. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -19398583913389796737. 794995904102400.)
                ((MTIMES SIMP) 35203. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1428329123020800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -529377035419906439501. 681425060659200.)
                ((MTIMES SIMP) 1120783. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 7617755322777600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -615708586029674983. 403141939200.)
                ((MTIMES SIMP) 2203392. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1207554822730897689011. 4769975424614400.)
                ((MTIMES SIMP) 365229. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -11598482919329815567. 10840853237760.)
                ((MTIMES SIMP) 1543520. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -675953647901947683. 4416643911680.)
                ((MTIMES SIMP) 220800. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -63287446066215231571. 2384987712307200.)
                ((MTIMES SIMP) 38283. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -26307053230535813. 369193144320.)
                ((MTIMES SIMP) 102800. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -62129201939642725529. 22083219558400.)
                ((MTIMES SIMP) 4058896. ((%LOG SIMP) 2.))))
              231. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -6076970241083705737. 54204266188800.)
                ((MTIMES SIMP) 161744. ((%LOG SIMP) 2.))))
              231. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -7743342929607199793. 596246928076800.)
                ((MTIMES SIMP) 18736. ((%LOG SIMP) 2.))))
              4620. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -22410067624632087017. 596246928076800.)
                ((MTIMES SIMP) 54224. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -61032001815512516717. 39749795205120.)
                ((MTIMES SIMP) 2215120. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -248555590094891281. 2697949900800.)
                ((MTIMES SIMP) 132912. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -12940838696192418691. 596246928076800.)
                ((MTIMES SIMP) 31312. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -8942425922408650447. 198748976025600.)
                ((MTIMES SIMP) 64912. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -824229491540348653. 664712294400.)
                ((MTIMES SIMP) 1788912. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -14638070138226933121. 198748976025600.)
                ((MTIMES SIMP) 106256. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 171399494762496000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -2704549323833776423. 119249385615360.)
                ((MTIMES SIMP) 32720. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -110370740254552828823. 54204266188800.)
                ((MTIMES SIMP) 2937616. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -100253477502801944833. 596246928076800.)
                ((MTIMES SIMP) 242576. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 57133164920832000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -9052635756367038307. 596246928076800.)
                ((MTIMES SIMP) 21904. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1764543200165653043603. 9539950849228800.)
                ((MTIMES SIMP) 266846. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -106826391996416147179. 1907990169845760.)
                ((MTIMES SIMP) 80775. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 22853265968332800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -12761809433616658364869. 9539950849228800.)
                ((MTIMES SIMP) 1929926. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -8177201468393888959. 124746006528.)
                ((MTIMES SIMP) 94569825. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -24106289544563673322697. 1907990169845760.)
                ((MTIMES SIMP) 18227570. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -234839462947893871668857. 1907990169845760.)
                ((MTIMES SIMP) 177569955. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 5827582821924864000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -682134950119120273961. 635996723281920.)
                ((MTIMES SIMP) 1547355. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 342798989524992000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -885968037911726630711. 9539950849228800.)
                ((MTIMES SIMP) 133982. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1512158587029476367029. 24779093114880.)
                ((MTIMES SIMP) 88041305. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -18983912800762797102887. 1362850121318400.)
                ((MTIMES SIMP) 20096118. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 388505521461657600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -11811863891065549984889. 502102676275200.)
                ((MTIMES SIMP) 33939109. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 22853265968332800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -16306483912854352785797. 3179983616409600.)
                ((MTIMES SIMP) 7397926. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -12049461559623287119. 34690730360832.)
                ((MTIMES SIMP) 501105. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -194291120373799337671. 3179983616409600.)
                ((MTIMES SIMP) 88146. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -83988714624662291404097. 9539950849228800.)
                ((MTIMES SIMP) 12701334. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -200180021941725254333087. 3179983616409600.)
                ((MTIMES SIMP) 90817677. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -41104058027947378713967. 1907990169845760.)
                ((MTIMES SIMP) 31080150. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -243834741098244488334563. 1907990169845760.)
                ((MTIMES SIMP) 184371585. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1942527607308288000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -96109587748266534313. 244614124339200.)
                ((MTIMES SIMP) 566839. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 114266329841664000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -2303269518097074251. 45645697843200.)
                ((MTIMES SIMP) 72798. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -18621053535246669077. 115635767869440.)
                ((MTIMES SIMP) 232320. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -4083221445165677873501. 635996723281920.)
                ((MTIMES SIMP) 9262380. ((%LOG SIMP) 2.))))
              231. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -4650147884161506845135. 381598033969152.)
                ((MTIMES SIMP) 17580660. ((%LOG SIMP) 2.))))
              231. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -1282842466561739317. 48922824867840.)
                ((MTIMES SIMP) 37830. ((%LOG SIMP) 2.))))
              4620. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -46790687079327461237. 346907303608320.)
                ((MTIMES SIMP) 194590. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -43096219802256877628969. 9539950849228800.)
                ((MTIMES SIMP) 6517298. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -14284834395386886368809. 1734536518041600.)
                ((MTIMES SIMP) 11881364. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -502318789329359558167. 9539950849228800.)
                ((MTIMES SIMP) 75964. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -13807286865461786503. 143457907507200.)
                ((MTIMES SIMP) 138854. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -53200720255241670564059. 19079901698457600.)
                ((MTIMES SIMP) 4022684. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1903222438354972741991. 272570024263680.)
                ((MTIMES SIMP) 10073630. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -412995923152449987863. 9539950849228800.)
                ((MTIMES SIMP) 62456. ((%LOG SIMP) 2.))))
              462. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -112132625193511695004987. 19079901698457600.)
                ((MTIMES SIMP) 8478722. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -24196022391075640621897. 1734536518041600.)
                ((MTIMES SIMP) 20124962. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 971263803654144000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -3002406538620905839. 104834624716800.)
                ((MTIMES SIMP) 41318. ((%LOG SIMP) 2.))))
              22. 1. 1. 1.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 8569974738124800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -77895434075784106539. 74385581670400.)
                ((MTIMES SIMP) 1510768. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 5713316492083200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -11325162531261537967. 706663025868800.)
                ((MTIMES SIMP) 23121. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 2856658246041600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1835396367645848155123. 4239978155212800.)
                ((MTIMES SIMP) 624512. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 28566582460416000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -146711540807251942553. 60571116503040.)
                ((MTIMES SIMP) 3494405. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 85699747381248000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -3137160571201856101. 2633526804480.)
                ((MTIMES SIMP) 1718595. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 8569974738124800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -15360801737829761573. 74385581670400.)
                ((MTIMES SIMP) 297920. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 8569974738124800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -164451216865903332397. 61448958771200.)
                ((MTIMES SIMP) 3860976. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 17139949476249600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -606452387717555097049. 423997815521280.)
                ((MTIMES SIMP) 2063515. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 17139949476249600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -8614902053570359457. 17815034265600.)
                ((MTIMES SIMP) 697651. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 2856658246041600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -55628046293432910107. 385452559564800.)
                ((MTIMES SIMP) 208208. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 21424936845312000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -171251387231506409783. 1695991262085120.)
                ((MTIMES SIMP) 145675. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 21424936845312000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -105980715204313271629. 847995631042560.)
                ((MTIMES SIMP) 180305. ((%LOG SIMP) 2.))))
              253. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 64274810535936000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -2906600685978373883. 49882095943680.)
                ((MTIMES SIMP) 84065. ((%LOG SIMP) 2.))))
              5313. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 7141645615104000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -14792888714395252891. 242284466012160.)
                ((MTIMES SIMP) 88085. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 4284987369062400.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -35014398961320850859. 652304331571200.)
                ((MTIMES SIMP) 77441. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 3. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 21424936845312000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -195870967537827643. 4534735994880.)
                ((MTIMES SIMP) 62315. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 64274810535936000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -689266628470583785439. 433634129510400.)
                ((MTIMES SIMP) 2293181. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 1028396968574976000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -4099805820970603829. 9173029662720.)
                ((MTIMES SIMP) 644800. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 12854962107187200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -37886434537094112983753. 4769975424614400.)
                ((MTIMES SIMP) 11458879. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 1028396968574976000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -783549912593222014991. 2284470988800.)
                ((MTIMES SIMP) 494829472. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 1028396968574976000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -185530173311209121573. 66249658675200.)
                ((MTIMES SIMP) 4040224. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 64274810535936000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1321152506922695020663. 4769975424614400.)
                ((MTIMES SIMP) 399587. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 12854962107187200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -4147186389977980768213. 280586789683200.)
                ((MTIMES SIMP) 21323617. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 205679393714995200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -51819165044655156382919. 596246928076800.)
                ((MTIMES SIMP) 125383040. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 205679393714995200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -3973092770924626961. 5096127590400.)
                ((MTIMES SIMP) 1124768. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 12854962107187200.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -47676301816005637733. 681425060659200.)
                ((MTIMES SIMP) 100939. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 514198484287488000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -274111694672082216619. 596246928076800.)
                ((MTIMES SIMP) 663248. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 514198484287488000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -258656931661306096993. 20560238899200.)
                ((MTIMES SIMP) 18149744. ((%LOG SIMP) 2.))))
              253. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 514198484287488000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -9277463817454228661. 119249385615360.)
                ((MTIMES SIMP) 112240. ((%LOG SIMP) 2.))))
              5313. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 514198484287488000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -495025102522059779143. 596246928076800.)
                ((MTIMES SIMP) 1197776. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 102839696857497600.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -410325381434534674841. 85178132582400.)
                ((MTIMES SIMP) 6949840. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1. 1. 1.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 514198484287488000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP) ((RAT SIMP) -316199071223269687. 2937176985600.)
                ((MTIMES SIMP) 155312. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.))
            ((MLIST SIMP
              (168.
               #A((96.) BASE-CHAR
                  . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
               SRC |$exam_decays_from_fileV2| 120.))
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 342798989524992000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -6666059436837022529003. 9539950849228800.)
                ((MTIMES SIMP) 1008086. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 5827582821924864000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -268385191702782654131. 1907990169845760.)
                ((MTIMES SIMP) 202935. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) -1. 68559797904998400.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -122011953730671172235741. 9539950849228800.)
                ((MTIMES SIMP) 18451462. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 5827582821924864000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -401068007610252755000099. 635996723281920.)
                ((MTIMES SIMP) 909782715. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 5827582821924864000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -24045581559659813323. 19272627978240.)
                ((MTIMES SIMP) 1799985. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 342798989524992000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -78253390460266107577. 733842373017600.)
                ((MTIMES SIMP) 153842. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 68559797904998400.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -11737008216419638403701. 381598033969152.)
                ((MTIMES SIMP) 44373718. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1165516564384972800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -1026850452233782637893889. 9539950849228800.)
                ((MTIMES SIMP) 155287179. ((%LOG SIMP) 2.))))
              1. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 2.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 1165516564384972800.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -106248262696036918271. 454283373772800.)
                ((MTIMES SIMP) 337419. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 2. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) -1. 68559797904998400.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -383252493180359767919. 9539950849228800.)
                ((MTIMES SIMP) 57958. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -257150401235323626421. 1271993446563840.)
                ((MTIMES SIMP) 291660. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -5552552175861304637371. 272570024263680.)
                ((MTIMES SIMP) 29389290. ((%LOG SIMP) 2.))))
              253. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -56855049110813579497. 1907990169845760.)
                ((MTIMES SIMP) 42990. ((%LOG SIMP) 2.))))
              5313. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -152988883021740188209. 254398689312768.)
                ((MTIMES SIMP) 867600. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (160.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))))
              ((MTIMES SIMP) ((RAT SIMP) 1. 582758282192486400.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -20904442591432746526303. 2119989077606400.)
                ((MTIMES SIMP) 14225892. ((%LOG SIMP) 2.))))
              23. 1. 1. 1.)
             ((MLIST SIMP
               (168.
                #A((96.) BASE-CHAR
                   . "/home/igor/tex/DDF_decay/maxima/20260209/L3/../030_assemble_all_results_from_lisp_files.v0.5.mat")
                SRC |$exam_decays_from_fileV2| 120.))
              ((MLIST SIMP
                (284.
                 #A((76.) BASE-CHAR
                    . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                 SRC $COMPUTE_DECAYS_FROM_ONE_LEVEL_DECAY 163.))
               ((MLIST SIMP) ((MLIST SIMP) 1. 3.)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP) ((MLIST SIMP) 1. 1.) ((MLIST SIMP) 1. 1.)
                ((MLIST SIMP
                  (131.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.))))
               ((MLIST SIMP)
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP
                  (140.
                   #A((76.) BASE-CHAR
                      . "/home/igor/tex/DDF_decay/maxima/20260209/L3/decays_L3_B1_from_1_upto_100.mac")
                   SRC $BUILD_ALL_POSSIBLE_STATES_GIVEN_LEVELS 124.)))
                ((MLIST SIMP) 1. 1.)))
              ((MTIMES SIMP) ((RAT SIMP) 1. 2913791410962432000.)
               ((MEXPT SIMP) $%PI -12.)
               ((MPLUS SIMP)
                ((RAT SIMP) -22131016325197233893. 381598033969152.)
                ((MTIMES SIMP) 83670. ((%LOG SIMP) 2.))))
              506. 1. 1. 1.)))
           ((MLIST SIMP)
            ((MTIMES SIMP FACTORED)
             ((RAT SIMP) 1787. 7002354451176656732160000.)
             ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED) ((RAT SIMP) 41. 229167963856690583961600.)
             ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED)
             ((RAT SIMP) 6313. 25208476024235964235776000.)
             ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED) ((RAT SIMP) 1. 4413248603682766848000.)
             ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED)
             ((RAT SIMP) 1787. 7002354451176656732160000.)
             ((MEXPT SIMP) $%PI -12.))
            ((MTIMES SIMP FACTORED)
             ((RAT SIMP) 349. 1448762989898618634240000.)
             ((MEXPT SIMP) $%PI -12.))))) 
(ADD2LNC '|$ed| $VALUES) 

==> anc/lisp_files_all_decays_levels_2-5/README <==
All the flles in this dir should be read using maxima compiles with sbcl!

They can be loaded as
(%i1) load("L2_decays.v0.5.lisp");
(%o1)                         L2_decays.v0.5.lisp

and they contain a unique stucture ED
(%i2) values;
(%o2)                                [ED]
where
ED[1] => [ state1, number of state]

ED[2] => decays_results = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
where
classical degeneracy is the degeneracy of the embedding of the final particles
as states for the given decay
spacetime_normalization_factor is 1/2 when the final states are equal
as particles and as states, i.e. embedding of the particles in spacetime
and it is necessary from the spacetime point of view in order to normalize
the QFT finale state    

eg. for level=3  the file L3_decays_state_24.v0.5.lisp
contains 
ED[1] =>  [[[3, 1]], 24]

ED[2] =>
[
[
 [[[3,1]],[[2,1]],[[1,1]]], 
  -((3860976*log(2)-164451216865903332397/61448958771200)
   /(8569974738124800*%pi^12)),
   1,
  -((2147483648*(3860976*log(2)-164451216865903332397/61448958771200))/819)
  ],
[
 [[[3,1]],[[1,2]],[[1,1]]],
...
]


==> anc/maxima/002_show_possible_decays.v4.2.mat <==
/*
Structures
Pa list of partitions up to  maxN

PePa list of permuted partitions of maxN
States1Dir
list possible states in 1 specific direction for any level up to maxN

eg Nmax=3
Pa
[[[1]], [[1, 1], [2]], [[1, 1, 1], [2, 1], [3]]]

PePa
[
[[1]], /* level 1 */
[[1, 1], [2]], /* level 2 */
[[1, 1, 1], [1, 2], [2, 1], [3]] /* level 3 */
]
 
States1Dir is
[
[[[1, 1]]],  /* level 1 */
[[[1, 2]], [[2, 1]]], /* level 2 */
[[[1, 3]], [[2, 1, 1, 1]], [[3, 1]]] /* level 3 */
]
they are in the "canonical form" (A_{-n})^m => n, m

compute_decays_as_levels_in_different_directionsV41(2);
There are 9 decays at the level of levels 
[
/* decays: one state one list */
[[[[1, 1], [0, 1], [1, 0]], [[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1], [1, 0], [1, 0]], [[1, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]], 
[[1, 1, 0], [0, 0, 1], [0, 0, 1]], [[2, 0], [1, 0], [0, 1]], [[2], [1], [1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0], [0, 1], [0, 1]]]],

/* decays: one direction one list */
[[[[1, 1, 0], [1, 0, 1]], [[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1, 1], [1, 0, 0]], [[1, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]], 
[[1, 0, 0], [1, 0, 0], [0, 1, 1]], [[2, 1, 0], [0, 0, 1]], [[2, 1, 1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0, 0], [0, 1, 1]]]],

/* only one possible decay exluding tachyons 2->1+1 */
[[2, 1, 1]]
]


V4.2
another BUG
 [ [6,0,0], [0,2,0], [1,0,1]]
and
 [ [6,0,0], [1,1,0], [0,0,2]]
are not identified

V4.1
corrected BUG
merging s1= [2, 1, 1] and s2= [2, 1] 
but NOT
merging s1= [2, 1, 1] and s2= [1, 2] 

This is due to
Pa:makelist(listify (integer_partitions(n)), n,1,maxN),
 integer_partitions(3);
                      {[1, 1, 1], [2, 1], [3]}
but it is missing [1,2]

Need to use
permutations([2,1]);
(%o7)                          {[1, 2], [2, 1]}


V4.0
skipped V3.0 to avoid issued with the other program versions
there are more duplicates than expected!
Eg
[2,1] [1,1] [1,1]
[]    [2,1] []
[]    []    [1,1]
and
[2,1]  [1,1] [1,1]
[]     []    [2,1]
[]     [1,1] []   
These can be avoided by sorting the group of the [] in the same direction i.e
[[2,1] [] []] -  [[1,1] [2,1] []] - [[1,1] [] [1,1]]


V2.0
inserted removing of duplicates using
remove_duplicates_from_decays_list.v0.mat

bug

V1.2
bug
the order of the true decays is opposite wrt  the order or the
stucture decays


given the level N
compute all possible levels in which it may decay

to set up the computation use set_maxN(NN)

*/

kill(all);

DECAYS_VERSION:string(4.2)$

DBG_compute_single_target_single_source_immersion:false$
DBG_MERGE:false$
DBG_MERGEAB:false$

DBG_POSSIBLE_D_L:true$
DBG_POSSIBLE_D_L:false$

DBG_CLEAN_SYMM:true$
DBG_CLEAN_ABB:true$

DBG_CLEAN_ABB:false$
DBG_CLEAN_SYMM:false$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* to set up the computation use set_maxN(NN) */


/*********************************************************************/
/*********************************************************************/
/* set up the computation
by computing te ingredients
*/
/*********************************************************************/
/*********************************************************************/


maxN:-1$

set_maxN(NN):=
block(
maxN:NN,

/* immersions used to create all possible decays
by immerging a state2 with which extends into dim2 dimensions
into a state   state1 with which extends into dim1 dimensions
eg [1,2] immerged into [3,3]
gives a list [[3,3]], [[1,2]] and
[[3,3], []], [[], [1,2]]
*/
Immersions:zeromatrix(2*maxN-1, 2*maxN-1),

compute_Immersions(2*maxN-1),

if( DBG_compute_single_target_single_source_immersion)
then trace(compute_single_target_single_source_immersion),

/* partitions */
/* list of list from sets   {[1, 1, 1], [2, 1], [3]} */
/* maxN + maxN-1 needed in the (maxN, maxN-1,1) decay */
Pa:makelist(listify (integer_partitions(n)), n,1,maxN),

/* permuted partitions */
PePa:makelist([], n,1,maxN),
for n:1 thru maxN do
  (
  PePa[n]:[],
  for pa in Pa[n] do
    PePa[n]: append (PePa[n], listify( permutations(pa) ) )
  ),

/* possible states in 1 specific direction for any level up to maxN */
States1Dir:
makelist(
  makelist( [ from_excitation_levels_list_to_canonical_form(pa) ] , pa, P)
  , P, Pa
),

/*
string states are by far more than states we need to consider

(%i23) StringPart;
                          2         3          4           5            6
(%o23)/T/ 1 + 24 x + 324 x  + 3200 x  + 25650 x  + 176256 x  + 1073720 x
                         7             8              9              10
              + 5930496 x  + 30178575 x  + 143184000 x  + 639249300 x   + . . .
*/
StringPart:taylor( 1/prod(1-x**k,k,1,maxN)**24, x,0, maxN),


print("
****************
StringPart => string patition function
Immersions[m,n] => how to immerge a list of length m into one of list n
States1Dir =>  list of all possible states in 1 specific direction for any level up to maxN
****************
"),

maxN_DONE)$



/*********************************************************************/
/*********************************************************************/
/* Immersions */
/*********************************************************************/
/*********************************************************************/

/*
:= compute_Immersions()
:= fills Immersions
:= so that Immersions[3,5] is a list of all possible immersions
:= of a list B of length 3 into a list A of length 5
:= explicitly if maps the B[m] -> A[n] 
*/
compute_Immersions(maxN):=
block(
for lA:1 thru maxN do
  for lB:1 thru lA do
  Immersions[lB, lA]:compute_single_target_single_source_immersion(lB, lA),
DONE  
)$


/*
:= function compute_single_target_single_source_immersion(lB, lA)
:= return a list whose elements are the possible immersions
:= of a sequence [1...lB] into [1..lA]
:= each immersion is a list like [ [1, n1], [2,n2]... ]
*/
compute_single_target_single_source_immersion(lB, lA):=
block(
[immAB, immABk, tmp_immAlBk, shifted_immAlBk],

if( lB= lA ) then return( [ makelist([k,k], k,1,lA) ] ),
if( lB=1 ) then return(  makelist([[1,k]], k,1,lA)  ),
immAB:[],
for k:1 thru lA-lB+1 do
  (
  /* all immersions are as if the first element in B-"1" were element 1
  while is actually element 2
  in a similar way the first element in A-"1...k" is seen as element 1
  while it is actually element k+1
  so me must shift as [mB, nA] -> [mB+1, nA+k]
  */
  tmp_immAlBk:compute_single_target_single_source_immersion(lB-1,lA-k),
  shifted_immAlBk:makelist(
                    makelist([ u[1]+1, u[2]+k ], u, imm),
		    imm, tmp_immAlBk), 
  immABk:makelist( cons([1,k], u), u, shifted_immAlBk),
  immAB:append(immAB, immABk) ),
return(immAB)		
)$


/*********************************************************************/
/*********************************************************************/
/* */
/*********************************************************************/
/*********************************************************************/

/*
:= function from_excitation_levels_list_to_canonical_form(x)
:= we use immediately to build a database
:=
transform
[2,2,2,1,1,1,1]
into the canonical form used by the main program
[2,3 ,1,4] 
*/
from_excitation_levels_list_to_canonical_form(x):=
block(
[oldn, oldd, state],
if (not listp(x) )
then error("x must be a list like [2,2,2,1,1,1,1]
"),

state:[],
oldn:x[1],
oldd:1,
for k:2 thru length(x) do
  if ( x[k] = oldn )
  then oldd: oldd+1
  else
    (
    state:append(state, [oldn, oldd]),
    oldn:x[k],
    oldd:1
    ),
/* add the last n */    
state:append(state, [oldn, oldd]),

return(state)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:= OLD function compute_states_given_levelV0(N)
compute states at level N
*/
compute_states_given_levelV0(N):=block(
[list_of_levels_in_different_directions, states],
if(N=0)
then return([ [] ]),

list_of_levels_in_different_directions:Pa[N],

states:[],
for lL in list_of_levels_in_different_directions do
states: append(states, from_levels_to_statesV0(lL)),

return(states)
)$

/*
:= function compute_states_given_level(N)
:= compute states at level N
:= for N=3
[[[1, 1], [1, 1], [1, 1]], [[1, 2], [1, 1]], [[2, 1], [1, 1]], 
                                            [[1, 3]], [[2, 1, 1, 1]], [[3, 1]]]*/
compute_states_given_level(N):=block(
[states],
if(N=0)
then return([ [] ]),

list_of_levels_in_different_directions:Pa[N],

states:[],
for lL in list_of_levels_in_different_directions do
states: append(states, from_levels_to_states(lL)),

return(states)
)$


/****************/
/*
:= OLD function from_levels_to_statesV0(directions_levels)
:= eg [2,3,1] means dir=1 level 2, dir=2 level 3, dir=3 level 1 
*/

from_levels_to_statesV0(directions_levels):=
block(
[states, other_dirs_levels, level_dir1, states_from_other_dirs_levels, tmp],

if( length(directions_levels)=1 )
then return( States1Dir[directions_levels[1]] ),

states:[],
other_dirs_levels:directions_levels,
level_dir1:pop(other_dirs_levels),

states_from_other_dirs_levels:from_levels_to_states(other_dirs_levels),

/* eg
(%i22) States1Dir[3][1];
(%o22)                             [[1, 3]]
*/
for state_dir1 in States1Dir[directions_levels[1]] do
  (
print("from_levels_to_states: adding", state_dir1), 
  tmp:makelist(append(state_dir1, state0), state0, states_from_other_dirs_levels),
  states:append( states, tmp)
  ),
  
return(states)
)$

/****************/

/*
fx we compare elements in
States1Dir[3] ==[[[1, 3]], [[2, 1, 1, 1]], [[3, 1]]]
ie. we compare [[1,3]] against [[2,1,1,1]]
*/

lex_compare(A, B) := block(
    [a, b, n, i, a_big_b],
    if( A = B ) then return( true ),
    
    a:A[1], b:B[1],
    n: min(length(a), length(b)),
    a_big_b:true,
    for i:1 thru n while(a_big_b) do 
        if (a[i] >  b[i])
	then return(a_big_b:true)
	else return(a_big_b:false),
    return(a_big_b)
);

/****************/

/*
:= function from_levels_to_states(directions_levels)
:=
:= WITHOUT ordering duplicates
:= i.e. [[1,2],[2,1]] and [[2,1],[1,2]] are counted only once
:= since they corespond to a swap do directions
:=
:= eg [2,3,1] means dir=1 level 2, dir=2 level 3, dir=3 level 1
:= assume L1>=L2>=...
from_levels_to_states([2,1]);
[[[1, 2], [1, 1]], [[2, 1], [1, 1]]]
:=
from_levels_to_states([3,3,1]);
[[[1, 3], [1, 3], [1, 1]], [[2, 1, 1, 1], [2, 1, 1, 1], [1, 1]], 
[[2, 1, 1, 1], [1, 3], [1, 1]], [[3, 1], [3, 1], [1, 1]], 
[[3, 1], [2, 1, 1, 1], [1, 1]], [[3, 1], [1, 3], [1, 1]]]

*/

from_levels_to_states(directions_levels):=
block(
[states, other_dirs_levels, level_dir1, states_from_other_dirs_levels, tmp],

if( length(directions_levels)=1 )
then return( States1Dir[directions_levels[1]] ),

states:[],
other_dirs_levels:directions_levels,
level_dir1:pop(other_dirs_levels),

states_from_other_dirs_levels:from_levels_to_states(other_dirs_levels),

/* eg
(%i22) States1Dir[3][1];
(%o22)                             [[1, 3]]
(%i23) States1Dir[3][2];
(%o23)                          [[2, 1, 1, 1]]
*/
for state_dir1 in States1Dir[directions_levels[1]] do
  (
  if( directions_levels[1]> directions_levels[2] )
  then
    (
print("from_levels_to_states: adding", state_dir1), 
    tmp:makelist(append(state_dir1, state0), state0, states_from_other_dirs_levels)  
    )
  else
    (
print("from_levels_to_states: adding", state_dir1),
    tmp:[],
    for state0 in  states_from_other_dirs_levels do
      if( lex_compare(state_dir1 , [state0[1] ]) )
      then
       tmp:cons( append(state_dir1, state0), tmp)  
    ),

  states:append( states, tmp)
    
  ),
  
return(states)
)$

/*
show_states => s_s
*/
s_s(q):=
for x in q do print("dim=", length(x), "=>", x);
trace(lex_compare)$
trace(from_levels_to_states)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/


/*
given the main list A (state1)
and the "new" list B  (state2)
compute all possible

if A=[a1,a2,a3] each element of A is a state in direction
i.e. a1 is the part of the state in dir 1,
a2 is a part of the state in dir 2
eg
merge([a1,a2,a3], [b1,b2] )
gives
[
[[a1, a2, a3], [[], b1, b2]] 
[[a1, a2, a3], [b1, [], b2]] 
[[a1, a2, a3], [b1, b2, []]] 
[[a1, a2, a3, []], [[], [], b2, b1]] 
[[a1, a2, a3, []], [[], b2, [], b1]] 
[[a1, a2, a3, []], [b2, [], [], b1]] 
[[a1, a2, a3, []], [[], [], b1, b2]] 
[[a1, a2, a3, []], [[], b1, [], b2]] 
[[a1, a2, a3, []], [b1, [], [], b2]] 
[[a1, a2, a3, [], []], [[], [], [], b1, b2]] 
]
*/


merge(A,B):=
block(
[lA, lB, mm, emptylist, AB, Bk, BkS, restB,immergedBk,  extendedA, tmp_exA_B],
lA:length(A),
lB:length(B),
mm:min(lA, lB),

if (not listp(Immersions[1,lA]) )
then error("set_maxN must be called"),

emptylist:makelist([], k,1,lA),

/* init with k=0 */
extendedA:append( A , makelist( [], l, 1, lB) ),
AB:[ [ extendedA, append( copylist(emptylist), B) ] ],
for k:1 thru mm do
  (
  /* extract all sublist Bk  and compute the remaining */
  BkS:sublis(B,k),
  for Bk in BkS do
  (
  restB:copylist(B),
  for b in Bk do restB:delete(b, restB, 1), /* 1 is fundamental if more than 1 b is in the list */ 
  /* extend the list A */	
  extendedA:append( A , makelist( [], l, 1, lB-k) ),

if(DBG_MERGE) then print("Bk=", Bk,": restB=", restB, ": extendedA =", extendedA),  

/* */

  /* merge them into an interaction list */
  for imm in Immersions[k,lA] do
    (
if(DBG_MERGE) then print("imm=", imm),    
    immergedBk:copylist(emptylist),
if(DBG_MERGE) then print("immergedBk before=", immergedBk),    
    
    for b2a in imm do
       immergedBk[b2a[2]]: Bk[b2a[1]],
if(DBG_MERGE) then print("immergedBk=", immergedBk),    
       
    AB: cons( [ extendedA, append( immergedBk,restB ) ], AB)
    )
  )  
  ),
return(AB)
)$

/****************/

/*
:= function sublis(A,k)
:= extract from a list A all sublists of length k
eg
sublis([a,b,c,d],2);
    [[a, b], [a, c], [a, d], [b, c], [b, d], [c, d]]
*/
sublis(A,k):=
block(
[lA:length(A), Am1, a1, B],
if( k=0 ) then return([[]]),
if( lA=k ) then return([A]),
Am1:A,
a1:pop(Am1),
B:append( makelist( cons(a1,u), u, sublis(Am1,k-1) ),
          sublis(Am1,k) ),
return(B)	  
)$

/**
trace(sublis);
**/

/****************/

/* if we merge A and B we get the list whose element AB we can merge with C
eg AB =[[a1, a2, a3], [[], b1, b2]]
C=[c1,c2]
then we get
[[[a1, a2, a3], [[], b1, b2]], [c1, c2]] 
[[[a1, a2, a3], [[], b1, b2], []], [[], c2, c1]] 
[[[a1, a2, a3], [[], b1, b2], []], [c2, [], c1]] 
[[[a1, a2, a3], [[], b1, b2], []], [[], c1, c2]] 
[[[a1, a2, a3], [[], b1, b2], []], [c1, [], c2]] 
[[[a1, a2, a3], [[], b1, b2], [], []], [[], [], c1, c2]]

which must be trasformed into
[ [ [a1, a2, a3], [[], b1, b2] ], [c1, c2]]
  => [ [[a1, a2, a3]], [ [[], b1, b2] ], [c1, c2]] 
but it cannot so we need to transfom
 ll: [[a1, a2, a3], [[], b1, b2]]
with
 makelist( [ll[1][n], ll[2][n]], n,1,length(ll[1]));
into
LL:[[a1, []], [a2, b1], [a3, b2]]
so merge(LL, [c1,c2]) gives ABC=
[
[[[a1, []], [a2, b1], [a3, b2]], [[], c1, c2]] 
[[[a1, []], [a2, b1], [a3, b2]], [c1, [], c2]] 
[[[a1, []], [a2, b1], [a3, b2]], [c1, c2, []]]
...
]
which can be transformed from
[[[a1, []], [a2, b1], [a3, b2]], [[], c1, c2]] 
back to
->[a1,a2,a3] [[],b1,b2] [[], c1, c2] 

 
*/

mergeAB(AB,C):=
block(
[AdB, lAdB, AdBC, ABC],

/* transform AB=[[a1, a2, a3], [[], b1, b2]]
into AdB=[[[a1, []], [a2, b1], [a3, b2]], [[], c1, c2]]
*/
AdB:makelist( [AB[1][n], AB[2][n]], n,1,length(AB[1])),
lAdB:length(AdB),
AdBC:merge(AdB,C),
/* now transform to the final version */
ABC:[],
for abc in AdBC do
  (
if(DBG_MERGEAB) then print("transforming abc=", abc),  
  /* abc is like [ [[a1, []], [a2, b1], [a3, b2]] , [[], c1, c2] ]
  or
  [ [[a1, []], [a2, b1], [a3, []], [] ] , [ [], [], [], c1 ] ]
  so the true data are in length(AdB)
  */
  ABC:cons( [ append( makelist( abc[1][k][1], k, 1, lAdB),
                        makelist( [], k, 1, length(abc[1])-lAdB ) ),
              append( makelist( abc[1][k][2], k, 1, lAdB),
                        makelist( [], k, 1, length(abc[1])-lAdB ) ),
        	    abc[2]
	      ], ABC)
	      ),

return(ABC)
)$

/****************/

/*
:= function compute_all_possible_decays(N1,N2,N3)
eg compute_all_possible_decaysV0(2,1,1);
(%o35) [
[[[1, 1], [1, 1], []], [[], [1, 1], []], [[], [], [1, 1]]], 

[[[1, 1], [1, 1]], [[], [1, 1]], [[1, 1], []]], 

[[[1, 1], [1, 1]], [[], [1, 1]], [[], [1, 1]]], 

[[[1, 1], [1, 1], []], [[1, 1], [], []], [[], [], [1, 1]]], 

[[[1, 1], [1, 1]], [[1, 1], []], [[1, 1], []]], 

[[[1, 1], [1, 1]], [[1, 1], []], [[], [1, 1]]],
...
*/


compute_all_possible_decaysV0(N1,N2,N3):=
block(
[S1, S2, S3, S1S2S3, list_s1s2],
S1:compute_states_given_level(N1),
S2:compute_states_given_level(N2),
S3:compute_states_given_level(N3),
S1S2S3:[],
for s1 in S1 do
  for s2 in S2 do
    (
print("merging s1=", s1, "and s2=", s2),    
    list_s1s2:merge(s1,s2),
      for s1s2 in list_s1s2 do
        for s3 in S3 do
          (
print("merging s1s2=", s1s2, "and s3=", s3),    
          list_s1s2s3:mergeAB(s1s2,s3),
	  S1S2S3:append(S1S2S3, list_s1s2s3)
          )
     ),
return(S1S2S3)
)$

/*
compute_all_possible_decay_levelsV0(2,1,1);
[
[[1, 1, []], [[], 1, []], [[], [], 1]],
[[1, 1], [[], 1], [1, []]], 
....
[[2, []], [1, []], [[], 1]], 
[[2], [1], [1]],
[[2, [], []], [[], 1, []], [[], [], 1]], 
...
[[2, []], [[], 1], [[], 1]]
]
where

[[1, 1, []], [[], 1, []], [[], [], 1]],
can be interpreted as
[1, 1, []] 	   state1 levels in dir 2, 3 and 4
[[], 1, []]        state2 levels in dir 2, 3 and 4
[[], [], 1]

*/


compute_all_possible_decay_levelsV0(N1,N2,N3):=
block(
[S1, S2, S3, S1S2S3, list_s1s2],
S1:Pa[N1], lS1:length(S1),
S2:PePa[N2], lS2:length(S2),
S3:PePa[N3], lS3:length(S3),
S1S2S3:[],
for ns1:1 thru lS1 do
  (
  print("compute_all_possible_decay_levelsV0 exam S1", ns1
  ,"=>", S1[ns1]
  , "out of", lS1),
  s1:S1[ns1],
  for ns2:1 thru lS2 do
    (
    s2:S2[ns2],
if(DBG_POSSIBLE_D_L) then print("merging s1=", s1, "and s2=", s2),    
    list_s1s2:merge(s1,s2),
      for s1s2 in list_s1s2 do 
        for s3 in S3 do
          (
if(DBG_POSSIBLE_D_L) then print("merging s1s2=", s1s2, "and s3=", s3),    
          list_s1s2s3:mergeAB(s1s2,s3),
if(DBG_POSSIBLE_D_L) then print("merged s1s2=", s1s2, "and s3=", s3
, "and got", list_s1s2s3), 
	  S1S2S3:append(S1S2S3, list_s1s2s3)
          ) /* for s3 */
     ) /* for ns2 */	  
   ),
return(S1S2S3)
)$



/*********************************************************************/
/*********************************************************************/
/* functions to remove duplicates */
/*********************************************************************/
/*********************************************************************/




/****************/
/*
decay N1->N2+N3
when N2=N3
listdecays is like

we check whether
 [ [6,0,0], [0,2,0], [1,0,1]] ==   [ [6,0,0], [1,0,1], [0,2,0]]
and we find it but we miss 
 [ [6,0,0], [1,1,0], [0,0,2]]

*/
clean_decays_ABBV0(listdecays):=
block(
listd0:[],
for decay in listdecays do
(
swapBC_decay:[decay[1],decay[3],decay[2]],
if( not member(swapBC_decay,listd0) ) then listd0:cons(decay,listd0)
else if( DBG_CLEAN_ABB) then print("skipping", decay)
),
return(listd0)
)$

clean_decays_ABB(listdecays):=
block(
listd0:[],
listABB0:[],
for decay in listdecays do
(
swapBC_decay:[decay[1],decay[3],decay[2]],

ABB_decay:makelist( [decay[1][nd], decay[2][nd], decay[3][nd]],
                     nd,1,length(decay[1])),
sABB_decay:sort(ABB_decay, ordergreatp), 

swapABB_decay:makelist( [decay[1][nd], decay[3][nd], decay[2][nd]],
                     nd,1,length(decay[1])),
sswapABB_decay:sort(swapABB_decay, ordergreatp), 

if( not member(sABB_decay, listABB0)
    and not member(sswapABB_decay, listABB0)) then
( listd0:cons(decay, listd0),
/* why sABB_decay and not sswapABB_decay? */
  listABB0:cons(sABB_decay, listABB0)
)
else if( DBG_CLEAN_ABB) then
print("clean_ABB_decays skipping", decay
," as sorted", sABB_decay
,"or", sswapABB_decay)

),
return([listd0, listABB0])
)$


/****************/
clean_symmetric_decays(listdecays):=
block(
listd0:[],
listABC0:[],
for decay in listdecays do
(
if( DBG_CLEAN_SYMM) then  print("clean_symmetric_decays exam", decay),
ABC_decay:makelist( [decay[1][nd], decay[2][nd], decay[3][nd]],
                     nd,1,length(decay[1])),
/**/
sABC_decay:sort(ABC_decay, ordergreatp), 
/* sABC_decay:sort(ABC_decay), */
if( not member(sABC_decay, listABC0) ) then
( listd0:cons(decay, listd0),
  listABC0:cons(sABC_decay, listABC0)
)
else if( DBG_CLEAN_SYMM) then
print("clean_symmetric_decays skipping", decay
," as sorted", sABC_decay)
),
return([listd0, listABC0])
)$


/*********************************************************************/
/*********************************************************************/
/* show all possible decays when considering the levels only */
/*********************************************************************/
/*********************************************************************/

/*********************************************************************
:=
:= function show_decays(N)
given a particle of level N
return all possible levels n,m
with n>=m
in which it can decay
NO tachyons!!
eg
show_decays(4);
[
[[4, 3, 1], [4, 1, 1]], possible decays (even sum of levels)
[[4, 3, 1], [4, 2, 1], [4, 1, 1]]] all decays
*********************************************************************/

show_decays(N):=block(
[Nm1, list_nm, list_possible_nm],
Nm1:N-1,

list_nm:[],
list_possible_nm:[],

for n:0 thru (Nm1-1) do
  for m:0 thru (sqrt(Nm1)-sqrt(m)+1) do
    if( sqrt(Nm1)>sqrt(n)+sqrt(m) and n>= m)
    then
    (
    list_nm:cons([N, n+1,m+1], list_nm),
    if( mod(N+n+m,2) = 0 )
    then
    list_possible_nm:cons([N, n+1,m+1], list_possible_nm)
    ),

return(
[
list_possible_nm
,list_nm
])
)$

/*********************************************************************
:= function compute_decays_as_levels_in_different_directionsV4(N)
:= eg
:= compute_decays_as_levels_in_different_directionsV4(2);
gives
[
/1st list/
[
/all possible immersions of 1st possible decay in the 3rd entry /
[
[[1, 1], [[], 1], [1, []]],
[[1, 1, []], [1, [], []], [[], [], 1]], 
[[1, 1], [1, []], [1, []]],
[[1, 1, [], []], [[], [], 1, []], [[], [], [], 1]],
[[1, 1, []], [[], [], 1], [[], [], 1]], 
[[2, []], [1, []], [[], 1]],
[[2], [1], [1]], 
[[2, [], []], [[], 1, []], [[], [], 1]],
[[2, []], [[], 1], [[], 1]]
]
],
/2nd list has the same entries as the 1st list but assembled for direction/
[
[[[1, 1, 0], [1, 0, 1]],
[[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1, 1], [1, 0, 0]],
[[1, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]], 
[[1, 0, 0], [1, 0, 0], [0, 1, 1]],
[[2, 1, 0], [0, 0, 1]],
[[2, 1, 1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]],
[[2, 0, 0], [0, 1, 1]]]
]
/3rd list/
[
/1st possible decay/
[2, 1, 1]]
]



[
/* to be used to compute the actual decays */
[
/* 1st list corresponding to decay [2, 1, 1] */
[[[1, 1], [0, 1], [1, 0]], /* 1st decay */
[[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1], [1, 0], [1, 0]], [[1, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]], 
[[1, 1, 0], [0, 0, 1], [0, 0, 1]], [[2, 0], [1, 0], [0, 1]], [[2], [1], [1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0], [0, 1], [0, 1]]]
]
,
/* to be used to compute the degeneration of each decay */
[
[[[1, 1, 0], [1, 0, 1]], /* 1st decay in a form */
[[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1, 1], [1, 0, 0]], [[1, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]], 
[[1, 0, 0], [1, 0, 0], [0, 1, 1]], [[2, 1, 0], [0, 0, 1]], [[2, 1, 1]
], [[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0, 0], [0, 1, 1]]]
]
,
/* list of possible decays at the level of levels */
[
[2, 1, 1]
]
]


Relation between any list in list 2 and the coresponding list in list 1
[[1, 1],
 [0, 1],  
 [1, 0]]
gives
[[1, 1, 0], [1, 0, 1]]
which can be used to compute the degeneracy of the decay
*********************************************************************/

compute_decays_as_levels_in_different_directionsV41(N):=block(
[Nm1, listnm, list_possible_nm],

if(maxN<0)
then error("set up the coputation with set_maxN(NN)"),

Nm1:N-1,

list_nm:[],
list_possible_nm:[],

for n:0 thru (Nm1-1) do
  for m:0 thru (sqrt(Nm1)-sqrt(m)+1) do
    if( sqrt(Nm1)>sqrt(n)+sqrt(m) and n>= m)
    then
    (
    list_nm:cons([N, n+1,m+1], list_nm),
    if( mod(N+n+m,2) = 0 )
    then
    list_possible_nm:cons([N, n+1,m+1], list_possible_nm)
    ),

decays:[],
sorted_db:[],
Ndecays:0,

for N1N2N3 in list_possible_nm do
 (
 tmp_decays0:apply(compute_all_possible_decay_levelsV0, N1N2N3),
print("compute_decays_as_levels_in_different_directionsV41 exam", N1N2N3),

 /* to avoid changing the previous function */
 tmp_decays0:subst([]=0, tmp_decays0),
 if( N1N2N3[2]=N1N2N3[3] )
 then
   (
   [tmp_decays, tmp_sorted_db]:clean_decays_ABB(tmp_decays0),
 print("For", N1N2N3 , "case ABB reduced from", length(tmp_decays0),
      "to", length( tmp_decays ))
   )
 else
   (  
  [tmp_decays, tmp_sorted_db]:clean_symmetric_decays(tmp_decays0),
print("For", N1N2N3, "case ABC reduced from", length(tmp_decays0),
      "to", length( tmp_decays ))
   ),
      
 decays: cons( tmp_decays, decays),
 sorted_db: cons( tmp_sorted_db, sorted_db),

 Ndecays:Ndecays+length( tmp_decays ),
 DONE_N1N2N3
 ),

print("There are", Ndecays, "decays at the level of levels"),
return([ decays, sorted_db, reverse(list_possible_nm)] )
)$  


/*********************************************************************/
/*********************************************************************/


print("
*********************************************************************

to set up set_maxN(NN)

compute_all_possible_decaysV0(N1,N2,N3) compute all possible decays

compute_decays_as_levels_in_different_directionsV41(N)

*********************************************************************
")$


==> anc/maxima/010_make_lisp_decays_as_levels_in_different_directions.v0.mat <==
/*

aim:
given a level LEVEL
create the .lisp file

e.g. we create
decays_as_levels_in_different_directions_L8.lisp
for level 8
containing all info to compute all decays,
i.e

States1Dir
list possible states in 1 specific direction for any level up to maxN

and

decays_as_levels_in_different_directions

eg LEVEL=3

States1Dir;
[
[[[1, 1]]], /* level 1 */
[[[1, 2]], [[2, 1]]],
[[[1, 3]], [[2, 1, 1, 1]], [[3, 1]]] /* level 3 */
]


decays_as_levels_in_different_directions[3];
[[3, 2, 1]] 3->2+1 only U(1)

(%i41) decays_as_levels_in_different_directions[1][1];
(%o41)
[
[[3, 0], [0, 2], [0, 1]],
[[3, 0], [0, 2], [1, 0]], 
[[3, 0, 0], [0, 2, 0], [0, 0, 1]],
[[3], [2], [1]],
[[3, 0], [2, 0], [0, 1]], 
[[3, 0, 0], [0, 1, 1], [0, 1, 0]], 
....
]
*/


kill(all);

batch("002_show_possible_decays.v4.2.mat");

make_lisp(LEVEL):=
block(

filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

set_maxN(LEVEL),

decays_as_levels_in_different_directions:
compute_decays_as_levels_in_different_directionsV41(LEVEL),

save(filename, LEVEL, States1Dir, decays_as_levels_in_different_directions),

FILE_SAVED
);


(
print("
*********************************************************************
*********************************************************************
simply use

make_lisp(LEVEL)

to create the lisp file used to actually compute the decays

*********************************************************************
*********************************************************************
")
)$


==> anc/maxima/012_compute_degeneracy.v2.2.mat <==
/*********************************************************************/
/*********************************************************************/
/*
:= compute_degeneracyV21(states_list, decay, states_per_direction, Dtr)
:=
:= states_list  is the list of states, not embedded
:=
:= decay is the decay ie the states embedded
:=
:= states_per_direction
:=
:= Dtr transverse dimension, usually 26-2
:=
:= returns
*/
DBG_degeneracy:3;

compute_degeneracyV21(states_list, decay, states_per_direction, Dtr):=
block(
[Ndim, NdimState1, st_nst, old_nst, Den, Degeneracy,
SymmetryFactor, SpacetimeSymmetryFactor], 

/* count in how many directions decay extends */
Ndim:length(states_per_direction),

/* count in how many directions state1 extends */
NdimState1:0,
for n:1 thru  Ndim do
  if( not states_per_direction[n][1]=[] ) then NdimState1:NdimState1+1,


/****************/
/* if the state2=state3 BEFORE emebedding into a decay then we need a symmetry
factor 1/2 */
if( is( sort(delete([],states_list[2])) = sort(delete([],states_list[3])) ) )
then SymmetryFactor:1/2
else SymmetryFactor:1,

if( DBG_degeneracy>0 ) then  
if(SymmetryFactor=1/2) then print("compute_degeneracy: EQUAL states SymmetryFactor=1/2"),

/* if the state2=state3 AFTER emebedding into a decay then we need a symmetry
factor 1/2 */
if( is( states_list[2] = states_list[3] ) )
then SpacetimeSymmetryFactor:1/2
else SpacetimeSymmetryFactor:1,

if( DBG_degeneracy>0 ) then  
if(SpacetimeSymmetryFactor=1/2) then print("compute_degeneracy: EQUAL SPACETIME states SpacetimeSymmetryFactor=1/2"),



/*all states weigh 1/2 but equal after embedding which weigh 1
since N*(N+1)/2 = N*(N-1)/2 + N
*/ 
if( decay[2] = decay[3] )
then FinalSymmetryFactor:1
else FinalSymmetryFactor:SymmetryFactor,

if( DBG_degeneracy>0 ) then
(
print("compute_degeneracy:", states_list[2], "vs", states_list[3]),
if(SymmetryFactor=1/2) then print("compute_degeneracy: EQUAL states FinalSymmetryFactor=", FinalSymmetryFactor)
),


/* if the state2=state3 _AFTER_ emebedding into a decay then we need a normalization factor 1/2 */


/****************/
/*
if state2 = state3 BEFORE emebedding, i.e. SymmetryFactor=1/2
check whether we have to double the degeneracy because
we identified the decay and the decay with 2-3 swap as equal
and avoided the double computation
we have also to pay attention that the swap 2-3 is not equivalent
to a swap in directions i-j
*/
DoubleDegeneracy:1,
if( SymmetryFactor=1/2 )
then
  (
  swap23_states_per_direction:
    makelist( [x[1], x[3], x[2]], x, states_per_direction),

/* sorted original first */
sof:sort( firstn(states_per_direction, NdimState1), ordergreatp),
ssf:sort( firstn(swap23_states_per_direction, NdimState1), ordergreatp),

sol:sort( lastn(states_per_direction, Ndim-NdimState1), ordergreatp),
/* sorted swap last */
ssl:sort( lastn(swap23_states_per_direction, Ndim-NdimState1), ordergreatp),

if( DBG_degeneracy>0 ) then
if( states_per_direction = swap23_states_per_direction ) then  
print("compute_degeneracy: EQUAL states after swap23")
else
print("compute_degeneracy: UNEQUAL states after swap23"),

if( DBG_degeneracy>2 ) then
(
print("**    ",states_per_direction, "vs", swap23_states_per_direction),
print("**    ",firstn(states_per_direction, NdimState1), "vs", firstn(swap23_states_per_direction, NdimState1)),
print("*g     ", sof, "vs", ssf ),
print("*l     ", sort(firstn(states_per_direction, NdimState1), orderlessp),
"vs",
sort( firstn(swap23_states_per_direction, NdimState1), orderlessp) ),
print("**    ", sol, "vs", ssl )
),

  if(
  /* swap 23 equivalent 23 in dir.s along state1
we check the "canonical" expessions
*/    
      ( not  sof = ssf
/*    firstn(states_per_direction, NdimState1) */

      )
    or  
/* the state (1, swap 23) restricted to states 2 3 (ie in dir.s perp to state1)
is less than (1, 23) restricted to states 2 3
we check the "canonical" expessions.
Since we take the "lastn" of states_per_direction
this is not in the "canonical" form , i.e. ordered form already in (1, 23)
so it has to be brought in that form too,
differently from what happens with "firstn" 
*/
    ( not sol = ssl )  
   )
  then DoubleDegeneracy:2
  else DoubleDegeneracy:1
  ),

if( DBG_degeneracy ) then  
if(DoubleDegeneracy=2) then print("compute_degeneracy: DOUBLED degeneracy"),


/****************/
/* count the degeneracy of the vectors in all directions
both the occupied and not occupied by State1 */
st_nst:[],

for n:NdimState1+1 thru  Ndim do
  (
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: start perp st_nst:", st_nst, "with", states_per_direction[n]),  
  old_nst:assoc(states_per_direction[n], st_nst),
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: old_nst", old_nst),  
  if( not old_nst = false )
  then st_nst:subst([ states_per_direction[n], old_nst]
                   =[ states_per_direction[n], old_nst+1],
		   st_nst)
  else 	st_nst:cons([ states_per_direction[n], 1], st_nst),
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: end perp st_nst:", st_nst)
  ),

Den:1,
for st in st_nst do
  Den:Den* st[2]!,
/* DegeneracyPerp is the degeneracy due to directions in which state1
is the vacuum */
DegeneracyPerp: (Dtr-NdimState1)! /Den/ (Dtr- Ndim)!,


/****************/

/* for the degeneracy in the direction parallel to the state1
we need to permute only the directions in which state1 has the same
Eg if state1 is [1,1] [1,1] [2,1]
must permuted only in directions 2 and 3 in orderd to find the degeneration
*/

st_nst:[],

for n:1 thru NdimState1 do
  (
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: start parallel st_nst:", st_nst, "with", states_per_direction[n]),  
  old_nst:assoc(states_per_direction[n], st_nst),
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: old_nst", old_nst),  
  if( not old_nst = false )
  then st_nst:subst([ states_per_direction[n], old_nst]
                   =[ states_per_direction[n], old_nst+1],
		   st_nst)
  else 	st_nst:cons([ states_per_direction[n], 1], st_nst),
if( DBG_degeneracy>4 ) then  
print("compute_degeneracy: end par st_nst:", st_nst)
  ),

DegeneracyPar:1,

while (not st_nst=[] ) do
  (
/* now we seek after the entries in st_nst with the same state1 excitation */  
  st_d2:pop(st_nst),
  st1d2:st_d2[1][1], /* state1 in dir 2 */
if( DBG_degeneracy>3 ) then  
print("compute_degeneracy: seek after state1 dir2",st1d2),  
  tmp_st_nst:[],
  tmp_st_nst_w_st1d2:[st_d2],
  for n:1 thru length(st_nst) do
    if( st_nst[n][1][1] = st1d2 )
    then tmp_st_nst_w_st1d2:cons(st_nst[n], tmp_st_nst_w_st1d2)
    else tmp_st_nst:cons(st_nst[n], tmp_st_nst),
  /* replace st_nst */ 
  st_nst:copylist(tmp_st_nst),
if( DBG_degeneracy>3 ) then  
print("compute_degeneracy: entries with state1 dir2",tmp_st_nst_w_st1d2),  
if( DBG_degeneracy>3 ) then  
print("compute_degeneracy: entries without state1 dir2",tmp_st_nst),  

  n_st1d2:0,
  for x in tmp_st_nst_w_st1d2 do
    n_st1d2:n_st1d2+x[2],
  tmp_DegeneracyPar:n_st1d2!,
  for x in tmp_st_nst_w_st1d2 do
    tmp_DegeneracyPar:tmp_DegeneracyPar/x[2]!,
  DegeneracyPar:DegeneracyPar*tmp_DegeneracyPar
  ), /* while */

/* if( DBG_degeneracy ) then  */
print("compute_degeneracy: DoubleDegeneracy, DegeneracyPerp, DegeneracyPar, FinalSymmetryFactor=", DoubleDegeneracy
,DegeneracyPerp, DegeneracyPar,
FinalSymmetryFactor,  SymmetryFactor),  


return(
[DoubleDegeneracy * DegeneracyPerp * DegeneracyPar,
FinalSymmetryFactor,
SpacetimeSymmetryFactor, SymmetryFactor])		 
)$


==> anc/maxima/014_build_all_possible_states_given_levels.v1.mat <==
/*********************************************************************
:= recursive function build_all_possible_states_given_levels(LevelList)

input
a list of levels for a certain number of directions
like [1, 3, 0] which means
level 1 in direction 1(+1 because of LC)
level 3 in direction 2
level 0 in direction 3

output
a list of all possible states with the assigned levels and number of directions
like
[
[ [1,1], [3,1], [] ],
[ [1,1], [2,1,1,1], [] ],
[ [1,1], [1,3], [] ]
]


eg for Level=2
 build_all_possible_states_given_levels([2,2]);
(%o47) [[[2, 1], [1, 2]], [[2, 1], [2, 1]], [[1, 2], [1, 2]], [[1, 2], [2, 1]]]

So the states are not "ordered" since bot
[[2, 1], [1, 2]]
and
[[1, 2], [1, 2]]
appear
*********************************************************************/

build_all_possible_states_given_levels(LevelList):=
block(
[LevelInThisDir, StatesInLessDir, ActualStates1Dir, States],
if( length(LevelList) = 1 ) then
  (
  if( LevelList[1] > 0 )
  then States:States1Dir[LevelList[1]]
  else States:[ [[]] ]
  )
else
  (
  LevelInThisDir:pop(LevelList),
  /* now LevelList is shortened by 1 */
  StatesInLessDir:build_all_possible_states_given_levels(LevelList),
  if (LevelInThisDir >0 )
  then ActualStatesIn1Dir: States1Dir[LevelInThisDir]
  else ActualStatesIn1Dir:[ [[]] ],
  
  States:[],
  for st in  ActualStatesIn1Dir do
    (
    /* SILD is like  [[1, 1]] */
    States: append( makelist( append(st, SILD), SILD, StatesInLessDir),
                   States)
    )
    
  ), /* else */

return(States)
)$


==> anc/maxima/016_DDF_decay_amplitude.v0.5.7.mat <==
/*
Notice all momenta are adimensional since they are multiplied by \sqrt(2\alpha')

V0.5.7
added controll woth DBG_ flag of printing

V0.5.7 -> V0.5.7.0
need to fix 
decayV2([[1,1],[1,1],[1,1],[]], [[],[],[1,1],[1,1]], [[1,1],[],[],[]], -1);
is negative
averaged_amp2 is sometimes negative...
plot2d(GLO2[2],[x,GLO2[3], GLO2[4]]);

simplest case
gg0:'n[3]**2*'n[5]**2*('n[2]**2+ A0)**2 *('n[4]**2+B0)**2;
average_product_ns(gg0,[[1,1],[1,1],[1,1],[]], [[],[],[1,1],[1,1]], [[1,1],[],[],[]]);
must be always positive for all A0, B0 but it is NOT

SIN2 is also negative...
plot2d(GLO2[8][5],[x,GLO2[3], GLO2[4]]);

V0.5.6
made x[] nouns in decay_1_direction(list1, list2, list3)
because of an issue with the computation of
decayV2([[3,2,2,2,1,1]],[[3,2,2,1]],[[1,1]],-1);


V0.5.5
split
decayV2(listsN1, listsN2, listsN3, NumericFlag)
into
compute_decay_amp2V2(listsN1, listsN2, listsN3)
with
return(
[
[amp2,eff_measure],
[min_x, max_x],
[num_amp, den_amp]
[true_E1,true_E2,true_E3,true_p,SIN2]
]
)


average_product_ns(amp2, listN1, listN2, listN3)
with return(av_amp2)

integrate_over_x_averaged_amp2(averaged_amp2, eff_measure, min_x, max_x,NumericFlag):=
with return(integrated_amp2)


WRONG => massless case added and modified
in any case search for massless as comment
massless_kinematics_and_x_limits(N2,N3):=
sin_theta_x(N1,N2,N3) modified
max_pr2
compute_decay_amp2V2

V0.5.2
split decay into
compute_decay_amp2
integrate_amp2

added average_any_d

V0.5
theo BUG in the measure!!
theo BUG in the power of the measure!!

BUG in the ange of n[] examined in average

replaced x with 'x, n[] with 'n[]
in lisp they apper as %x in place of $x

V0.4.4
corrected theo bug in averaged1d

V0.4.3
good approach of lonking to
denominator averaged amp^2
denominator
and measure= sin(th2)^(D-3)

bug im maxima need to use bfloat and not float and only after symplification

BUG
q:decay([[4,1]],[[1,3]],[[1,1]],0); gives a negative amplitude
qq:decay([[4,1]],[[1,1]],[[3,1]],0); gives an error
                                       39312
decay: c_den should be a number but is -----
                                         x


V0.4.3a
integation over x symbolical
\int_a^b dx x^k \sqrt((b-x)*(x-a))=
(-1)^k
\pi sum_{l=0}^{k+2} \comb( 1/2, l) \comb(1/2, k+2-l) a^l b^{k+2-l}

since sqrt is sin(\theta) and we integrate fom 0 to \pi that is from a to b
TO BE CHECKED for the tachyon


NOT working since cannot expand f.x. (1-x^2)^(11/2)
but this allows an improvment!!

\int_a^b dx x^k [\sqrt((b-x)*(x-a))]^{2*l+1}=
(-1)^k
\pi sum_{m=0}^{k+2*l+2} \comb( 1/2+l, m) \comb(1/2+l, k+2*l+2-m) a^l b^{k+2*l+2-m}


V0.4.2
BUG assumed that
\int d\Omega_23 (p^i=2)^n = \int d\th (p^i=2)^n * \int d\Omega_22
actually it comes from
\int d\Omega_23 (p^i_1 ... p^i_n)

Reverted to very simple compute_versor
Introduced average_ns(listPower)
Modified decay

V0.4.1
BUG in decay_structure_1_direction
forgotten to introduce a tmp1b and tmp1a

BUG written ap in place of 1/ap in max_pr2 and kinematics_and_x_limitsV0

WARNING!!
CHECK but P^i is actually 2\alpha'( 2 k_[1]^+ k_[2]^i...)
so we substitue P1=P2=P3=P= a1 *pr2 
a1() is actually
\sqrt(2 \alpha') 2 k_[1]^+ = 2 sqrt(2 ap) sqrt(M^2/2)
= 2 sqrt(2 ap) \sqrt( (N1-1)/ap /2)
= 2 \sqrt( (N1-1) )

The amplitude must be adimensional!!
So we are better off using adimensional quantities like
\sqrt{2\alpha'] p_\mu


V0.4
moved all a1,a2,a3, pr2 and versor outside

V0.3.5
ty to stremaline the computation of the two orderings
A123 has (P,x) and A132 has (-P,1-x)

full_decay_1_directionV1(listN1, listN2, listN3, sign_pr2)
takes care of this and returns
a function of a1, pr2,x

Moreover => -1 for each NN[2,2*k] or NN[3,2*k]
(%i55) factor(fN(2,1));
                                       a1
(%o55)                               - --
                                       x
(%i56) factor(subst(x=1-x,fN(3,1)));
                                       a1
(%o56)                               - --
                                       x
(%i57) factor(subst(x=1-x,fN(3,2)));
                                  a1 (x - 2)
(%o57)                            ----------
                                        2
                                     2 x
(%i58) factor(fN(2,2));
                                   a1 (x - 2)
(%o58)                           - ----------
                                         2
                                      2 x



V0.3.2
BUG
A123 is computed with momenta k_2=(-E2,-p cos, -p sin) ==> pr2=p*COS x=-a2/a1
A132 is computed with momenta k_3=(-E3,+p cos, +p sin) ==> pr2=-p*COS xx=-a3/a1=1-x

V0.3.1
changed decay to take into account all factors
changed in orde to return the kinematics E1,E2, E3 and p

V0.3
added decay which performs integration

V0.2
added that SINi= (\sin(\theta))(x) *SINi i=2...

V0.1
added full_decay(list1, list2, list3)

How to use
Within maxima
batch("DDF_decay_amplitude.v0.mat");

What does it do?
The starting point is that each transvese direction
i=2,... D-1
is independent when computing the full amplitude
and that the full amplitude is the product of the 1 direction amplitudes.

The function decay_1_direction(list1, list2, list3)
perform the computation of the 1 direction amplitude.

Eg consider the decay
a_{[1] -5 i=1}^{3} a_{[1] -2 i=1}^{1} a_{[1] -1 i=1}^{13} / (3! 1! 13!)
a_{[1] -1 i=2}^2 / (2!)
a_{[1] -3 i=3}^1 / (1!)

into
a_{[2] -2 i=1}^3 / (3!)
a_{[2] -3 i=3}^2 / (2!)

and
a_{[3] -2 i=1}^2 / (2!)
a_{[3] -2 i=2}^2 / (2!)

This corresponds to the product of three 1 direction amplitudes
i=1
a_{[1] -5 i=1}^{3} a_{[1] -2 i=1}^{1} a_{[1] -1 i=1}^{13} / (3! 1! 13!)
->
a_{[2] -2 i=1}^3 / (3!)
a_{[3] -2 i=1}^2 / (2!)

i=2
a_{[1] -1 i=2}^2 / (2!)
->
1
a_{[3] -2 i=2}^2 / (2!)

i=3
a_{[1] -3 i=3}^1 / (1!)
->
a_{[2] -3 i=3}^2 / (2!)
1

The i=1 amplitude is computed as
decay_1_direction([5,3, 2,1, 1,13], [2,3], [2,2]);

The i=2 amplitude is computed as
decay_1_direction([1,2], [], [2,2]);

The i=3 amplitude is computed as
decay_1_direction([3,1], [3,2], []);

Actually the previous calls returns more information.
f.x
A3:decay_1_direction([3,1], [3,2], []);
is a list
(%i24) A3;
                                            2           2
                                     2  3 x1  P123  3 x2  P123
        3 P123 P2   3 P1 P123   P1 P2       3           3
(%o24) [--------- + --------- + ------, ----------, ----------, 0, 
         a2 + a1      4 a2        2        4 a1        4 a2
   9 x1  x2  P123                                         2
       3   3                                         S1 S2
   --------------, 0, 0, x1  P1, x2  P2, 0, S1 S22 + ------ + S12 S2 + $QWERT$]

where
A3[1] is the amplitude
A3[2] is S11
A3[2] is S22
A3[3] is S33
A3[4] is S12
A3[5] is S13 i.e
is \sum_n \sum_m a_{[1] n} a_{[3] m} P123/(m \alpha_1 + n \alpha_3)
A3[6] is S23
A3[7] is S1
A3[8] is S2
A3[9] is S3
A3[10] is the "structure" of the amplitude,
i.e. the sum of only those products of S.s which contribute to the amplitude

P123 = -a1*a2*a3

P1=P2=P3 is the momentum which is written with the index
to understand from which S it comes from

All factors N_{[r] n} and associated normalizations are not written

:= worked out example
:= a_{[1] -2} -> a_{[2] -1} a_{[3] -1}
:= A2_1_1t:=decay_1_direction(([2,1], [1,1], [1,1]);
:= A2_1_1:A2_1_1t[1];
:=
:= A2_1_1s0:ev(A2_1_1, P1=P, P2=P, P3=P, a1=1, a2=-x, a3=-1+x, P123=-a1*x*(1-x));
:=
:= the amplitud function of x: -a2/a1 is then
:= A2_1_1s:factor(A2_1_1s0);

*/
/*********************************************************************/
/*********************************************************************/

kill(all);

fpprec:256$

DBG_average_product:false$
DBG_decay_1_direction:false$
DBG_full_1_direction:false$
DBG_full:false$

DBG_compute_amp2:false$

DBG_decayV2:false$

/*
define_variable(ap, 2, integer)$ /* alpha' */
*/
assume(ap>0)$

define_variable(Dstring, 26, integer)$ /* Bosonic string */

/* declare(x, constant)$ */
/* declare(ap, constant)$ */

/* should avoid %i in radcan  but it does not seem to work
domain:complex$
*/



/*********************************************************************/
/*********************************************************************/
/* integrals over angles */
/*********************************************************************/
/*********************************************************************/
compute_level(listN):=
block(
[l0, N0],
l0:flatten(listN),
N0:sum( l0[2*k-1]*l0[2*k], k, 1, length(l0)/2),
return(N0)
)$

/****************/
compute_no_of_operators(listN):=
block(
[l0, Na0],
l0:flatten(listN),
Na0:sum( l0[2*k], k, 1, length(l0)/2),
return(Na0)
)$

/****************/
/*
here n is the number of versors ie must be even
d is the space dimension, not space time
in our case we are considering the transverse space i.e. (Dstring-1)-1
*/
average1dV1(n,d):= integrate(sin(x)^(d-2)*cos(x)^n, x, 0, %pi)
        / integrate( sin(x)^(d-2), x, 0, %pi);

average1d(n,d):=
(n-1)!! /d / prod( d + 2*k, k,1,n/2-1);


/****************/
theoretical_sin_integral(n):=
if( mod(n,2)=0) then %pi/ 2^n * n!/ ( (n/2)! )^2 
else sum( 2* ((n-1)/2)! /l! / ((n-1)/2-l)! *(-1)^l /(2*l+1),  l,0,(n-1)/2 )$


average_one_dim(n,m,d):=
block(
[deff, fact],
deff:d+m,

if( n=0 and m=0 ) then return(1),

if( n=0 ) then
fact:1
else
fact: (n-1)!! / prod( deff + 2*k, k,1,n/2-1),

return(
fact /deff  
/theoretical_sin_integral(d-2)
*theoretical_sin_integral(deff-2)
)
)$


average_any_d(listN,d):=
prod( average_one_dim( listN[k] , sum(listN[l], l,k+1,length(listN)) , d-(k-1) ),
      k,1,length(listN))$


/* Doppio fattoriale (definito anche per 0 e negativi) */
doublef(m) := if m <= 0 then 1 else m!! $

/* Integrale medio su S^{d-1}, con d = numero di coordinate */
average_any_d(listN, d) := block(
    [sum_b, numerator, denominator,  b_list],

    b_list:listN/2,
    /* somma totale degli esponenti */
    sum_b : 0,
    for i:1 thru length(b_list) do
        sum_b : sum_b + b_list[i],
    
    /* numeratore: prodotto dei (2b-1)!! */
    numerator : 1,
    for i:1 thru length(b_list) do
        numerator : numerator * doublef(2*b_list[i]-1),
    
    /* denominatore: d(d+2)(d+4)...(d+2(sum_b-1)) */
    denominator : 1,
    for i:0 thru sum_b-1 do
        denominator : denominator * (d + 2*i),
    
    return(numerator / denominator)
)$


/*
:= in Dstring dimension we use 0 and 1 for the lightcone
:= transverse dimensions are 2... Dstring-1
:= we consider these transverse dimensions and we compute the versor
:= for a rotation in ALL space dimension
:= restricted to the transvese dimension
::eg compute_versor([[2,1]], [[1,1]], [[1,1]]);
sin_theta_x: !!! %i in radcan(sin) 2 %i sqrt(x - 1) sqrt(x) with sin= 
                              sqrt(2) sqrt(sqrt(2) x (sqrt(2) - sqrt(2) x)) !! 
:=                   [sqrt(2) sqrt(- 2 (x - 1) x)]
:=
:=
:= compute_versor([[2,1],[]], [[],[1,1]], [[1,1],[]]);
sin_theta_x: !!! %i in radcan(sin) 2 %i sqrt(x - 1) sqrt(x) with sin= 
                              sqrt(2) sqrt(sqrt(2) x (sqrt(2) - sqrt(2) x)) !! 
:= [sqrt(2) COS2 sqrt(- 2 (x - 1) x), sqrt(2) SIN2 sqrt(- 2 (x - 1) x)]
:= so COS2 is \cos(\theta_2) the rotation in 2
*/
compute_versor(listN1, listN2, listN3):=
block(
[true_sin_th0, v0], 
true_sin_th0:sin_theta_x( compute_level(listN1), compute_level(listN2),
                          compute_level(listN3)),

/* we start */
v0:makelist( true_sin_th0* 'n[nd], nd,2, length(listN1)+1),

return(v0)
)$


/****************/
compute_possible_listPs(ex, listP, dim):=
block(
[coeffs_list, tmp_coeffs_list],

if( listP=[] )
then
  coeffs_list: [[ex]]
else
  (
  coeffs_list:[],
  for np:0 thru listP[1] step 2 do
    (
    tmp_coeff: ratcoeff(ex, 'n[dim], np),
    if( not tmp_coeff = 0 ) then
      (
      tmp_coeffs_list: compute_possible_listPs( tmp_coeff, rest(listP), dim+1),
      tmp_coeffs_list:map(lambda([u], cons(np, u)), tmp_coeffs_list),
      coeffs_list:append(tmp_coeffs_list, coeffs_list)
      )
    )
  ),
return(coeffs_list)  
)$  


/****************/
/*
:= amp2 is the expression to be angular averaged
:= over Dstring-2 (lc transverse dimensions)
:=
:= it relays on the
:= recursive function compute_possible_listPs
:= in order to avoid to extract many times the
:= same n[2] coeffs
:=
*/


average_product_ns(amp2, listN1, listN2, listN3):=
block(
[max_P, av_amp2],


/* sanity check */
if( not( length(listN1)=length(listN2) and length(listN1)=length(listN3) ))
then
error("lenth of listN differ!!"),

/* since hipow and lopow do not expand we need to extimate the maximum
n[i] powers
for each direction i
n[i] = number of operators in the direction i from all states
*/
max_P: makelist( 2*( /* amp*amp */
                 compute_no_of_operators(listN1[nd]) +
                 compute_no_of_operators(listN2[nd]) +
                 compute_no_of_operators(listN3[nd]) ),
nd,1,length(listN1) ),

/* should be recursive but let us do explicitly for the very simple cases */
if( length(listN1)=1 ) then
  (
  av_amp2: ratcoeff(amp2, 'n[2], 0),
/* only even power matters */
/* twice max_P since we integrate amp^2 */
    for np:2 thru max_P[1] step 2 do 
      av_amp2: av_amp2 + ratcoeff(amp2, 'n[2], np)* average1d(np, Dstring-2)
  )
else
  (
/* general case */
  av_amp2:0,
  for listP_coeff in compute_possible_listPs(amp2,max_P,2) do
    (
    coeff_listP:reverse(listP_coeff),
 
    tmp_coeff: pop(coeff_listP),
    listP:reverse(coeff_listP),

if( DBG_average_product ) then
  (
print("average_product_ns: average wrt ", listP),
print("average_product_ns: expr ", tmp_coeff)
  ),

    av_amp2: av_amp2 + tmp_coeff* average_any_d(listP, Dstring-2)
    )

  ),

return(av_amp2)
)$


/*********************************************************************/
/*********************************************************************/
/* integrals over x*/
/* the symbolic integation by maxima is efficient enough */
/*********************************************************************/
/*********************************************************************/
comb(k):= 1/k! * prod( (1/2-l), l,0,k-1)$


/*********************************************************************/
/*********************************************************************/
/* f_m functions */
/*********************************************************************/
/*********************************************************************/

fNV2(r,n,x0):=
if (r=1) then
  1/a1*1/n!*prod( n*x0-k, k,1,n-1)
else
if (r=2) then
  -1/a1/x0 *1/n! *prod( -n*(1-x0)/x0-k, k,1,n-1)
else
   -1/a1/(1-x0) *1/n! *prod( n/(1-x0)-k, k,1,n-1)$

/* test
fNV2(r,n,x0):=1$
*/

/*********************************************************************/
/*********************************************************************/

/* we solve the equation directly */
massless_kinematics_and_x_limits(N2,N3):=
block(
[k2p, k3p, sokp],

/*
sokp: solve(
[ om/sqrt(2) = k2p + k3p,
  0= ((N2-1)/'ap + 'p**2)/k2p + ((N3-1)/'ap + 'p**2)/k3p
], [k2p, k3p]),

if( sokp = [] )
then error("decay kinematically not possible"),

*/

if( N2=N3 or not (N2=0 or N3=0) )
then error("decay kinematically not possible"),

sokp:[
k2p = -(sqrt(2)*'omega*(ap*p_2+N2-1))/(2*N3-2*N2),
k3p = (sqrt(2)*'omega*(ap*p_2+N3-1))/(2*N3-2*N2)
],

/* either N2=0 or N3=0 */
minp_2:0,
maxp_2:1/'ap,

E2:subst( sokp, (k2p + ((N2-1)/'ap + 'p_2)/k2p)/sqrt(2) ),
E2:radcan(subst(p_2=0,E2)),

E3:subst( sokp, (k3p + ((N3-1)/'ap + 'p_2)/k3p)/sqrt(2) ),
E3:radcan(subst(p_2=0,E3)),

minx: if( N3=0 ) then (N2-2)/N2 else 0,
maxx: if( N3=0 ) then (N2-1)/N2 else 1/N3,



return(
[
[0,
radcan(sqrt(2*'ap)*E2), radcan(sqrt(2*'ap)*E3)
,radcan(sqrt(2*'ap)*maxp_2)]
,
[ radcan(minx), radcan(maxx)
, radcan(generic_xmin), radcan(generic_xmax)]
]
)
)$

/*
N1 is the total level ie N1=\sum_i Ni1
similarly for N2, N3
*/

kinematics_and_x_limits(N1,N2,N3):=
block(
[N1b,N2b,N3b
,M2_1, M2_2, M2_3
,p_2,E2,E3
,min_cos, max_cos
,x2,x3,xmin,xmax,generic_xmax],

/* massless case */
if( N1 = 1 )
then
return( massless_kinematics_and_x_limits(N2,N3) ),


N1b:N1-1,
N2b:N2-1,
N3b:N3-1,
x2:N2b/N1b,
x3:N3b/N1b,

M2_1:1/ap*N1b,
M2_2:1/ap*N2b,
M2_3:1/ap*N3b,


E2:(M2_1+M2_2-M2_3)/(2*sqrt(M2_1)),
E2:ratsimp(E2),
E3:(M2_1-M2_2+M2_3)/(2*sqrt(M2_1)),
E3:ratsimp(E3),

p_2:sqrt(E2^2-M2_2),
p_2:ratsimp(p_2),

min_cos:radcan(-E2/p_2),
max_cos:radcan(E3/p_2),
print("kinematics: range for positive k^+", min_cos, "< cos(theta) <", max_cos),

min_cos:max(-1,min_cos),
max_cos:min(+1,max_cos),
print("kinematics: actual range for positive k^+", min_cos, "< cos(theta) <", max_cos),

xmin: radcan( (E2+min_cos*p_2)/sqrt(M2_1)),
xmax: radcan( (E2+max_cos*p_2)/sqrt(M2_1)),

/*
p_2> 0
but we mst check that  k_{[r]+} >0
This may be an issue when the tachyon is present
since it may be E_tachyon<0
so we have the following two cases
N2=0 E2<0
(E2 + p*cos) > 0
x=  (E2 + p*cos) / (M1) >0

N3=0
(E3 -p*cos) > 0
1-x >0 
*/

generic_xmin:(E2-p_2*COS)/sqrt(M2_1),
generic_xmax:(E2+p_2*COS)/sqrt(M2_1),

xmin:radcan(xmin),
if( not freeof(%i, xmin) )
then error("!!! Impossible decay !!!"),

/*
adimensonal momenta since multiplied by sqrt(2*ap)
*/
return(
[
[sqrt(2*ap*M2_1),
radcan(sqrt(2*ap)*E2), radcan(sqrt(2*ap)*E3)
,radcan(sqrt(2*ap)*p_2)]
,
[ radcan(xmin), radcan(xmax)
, radcan(generic_xmin), radcan(generic_xmax)]
]
) 

)$


/*********************************************************************/
/*********************************************************************/
/*
:= sin_theta_x(N1,N2,N3)
:= computes \sin\theta(x)
:=
N1 is the total level ie N1=\sum_i Ni1
similarly for N2, N3
*/

/* here x is the sin of the basic amplitude A123 */
sin_theta_x(N1,N2,N3):=
block(
[N1b,N2b,N3b,M1,p,p_2,E2,x,x2,x3,sin,radsin],

/* massless case */
if( N1=1 )
then
error("sin_theta_x: massless case to be implemented"),
/**
  if( N2=0 )
  then
  return( sqrt( x* N3 *(2-N3*x)) )
  else
  if( N3=0 )
  then
  return( sqrt( (1-x)* N2 *(2-N2*(1-x)) ) ),
**/

N1b:N1-1,
N2b:N2-1,
N3b:N3-1,
x2:N2b/N1b,
x3:N3b/N1b,

M1:radcan( sqrt(1/ap*N1b) ),

p_2:1/ap*N1b/4*( 1+ (x2-x3)^2 -2*(x2+x3)),

E2:radcan( sqrt(1/ap*N2b+p_2) ),
/* SPECIAL case: decay to higher mass state using a tachyon */
if( N2=0 and N1<=N3 ) then E2:-E2,

p:radcan( sqrt(p_2) ),

sin:sqrt( (-(M1*x-E2-p)*(M1*x-E2+p) )/ p^2 ),

/*
radcan(sqrt(1-x)) =%i*sqrt(x-1)
return(radcan(sin))
*/
radsin:radcan(sin),
if( freeof(%i, radsin) )
then
return(radsin)
else
  (
  print("sin_theta_x: !!! %i in radcan(sin)", radsin, "with sin=", sin, "!!"),
  return(factor(sin))
  )
)$




/*********************************************************************/
/*
N1 is the total level ie N1=\sum_i Ni1
similarly for N2, N3
*/

max_pr2(N1,N2,N3):=
block(
[N1b,N2b,N3b,p_2,E2,x2,x3],

/* massless case */
if( N1=1 )
then
error("max_pr2: massless case to be implemented"),
/**
return( radcan(sqrt(2*'ap* 1/'ap)) ),
**/

N1b:N1-1,
N2b:N2-1,
N3b:N3-1,
x2:N2b/N1b,
x3:N3b/N1b,

p_2:1/'ap*N1b/4*( 1+ (x2-x3)^2 -2*(x2+x3)),

return( radcan(sqrt(2*'ap*p_2)) )

)$

/*********************************************************************/
/*
N1 is the total level ie N1=\sum_i Ni1
2 k_[1]^+ = 2 \sqrt(M^2/2) = 2 \sqrt( (N1-1)/ap /2)
*/
a1(N1):= 2*sqrt(2*ap*(N1-1)/2/ap);  


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= Ni1 is the number of a_{[1]} independently of the levels
:= eg
:= a_{[1] -5}^{3} a_{[1] -2}^{1} a_{[1] -1}^{13}
:= gives Ni1= 3+1+13=17
:=
:= given Ni1, Ni2 and Ni3
:= we can compute the sum of only those products of S.s which contribute to the amplitude
:=
:= fx S11*S12*S3^2
:= contributes to the amplitude of 3 a_{[1]}, 1 a_{[2]} and 3 a_{[3]}
:= indepedently of the levels
:=
:= in the previous expression we have
:= S12 is \sum_n \sum_m a_{[1] n} a_{[2] m} \sqrt{n m} N_{[1] n, [2], m}
:= and
:= S3 is \sum_n a_{[3] n} \sqrt{n} N_{[3] n} P
*/

DBG_structure_1_dir:false$

decay_structure_1_direction(Ni1, Ni2, Ni3):=
block(
[amp0,
S11,S22,S33,S12,S13,S23,S1,S2,S3,
tmp1,tmp1a,tmp1b,tmp2,tmp3,tmp4,tmp5,
k1,k2,k3], /* local variables */

amp0:0,
for k11:0 thru Ni1/2 do
(
tmp1: S11^k11/k11!,
for k22:0 thru Ni2/2 do
(
tmp1a: tmp1* S22^k22/k22!,
for k33:0 thru Ni3/2 do
   (
   tmp1b: tmp1a* S33^k33/k33!,
   for k12:0 thru min(Ni1-2*k11, Ni2-2*k22) do
    (
    tmp2: tmp1b* S12^k12/k12!,
    for k13:0 thru min(Ni1-2*k11-k12, Ni3-2*k33)  do
     (
     tmp3: tmp2* S13^k13/k13!,
     for k23:0 thru min(Ni2-2*k22-k12, Ni3-2*k33-k13)  do
      (
      tmp4: tmp3* S23^k23/k23!,
      k1:Ni1-2*k11-k12-k13,
      k2:Ni2-2*k22-k12-k23,
      k3:Ni3-2*k33-k13-k23,
      tmp5: tmp4* S1^k1/k1! * S2^k2/k2! * S3^k3/k3!,
      amp0:amp0+ tmp5
      )
     )
    )
   )
)
),
if( DBG_structure_1_dir ) then
print("decay_structure_1_direction: return amp0=", amp0),
return(amp0)
)$



/*********************************************************************/
/*********************************************************************/
/*
:=
:= given three states, encoded as below,
:= this function returns the amplitude
:= upto  a common factor which is not given and
:= it is
:= \prod_r \prod_n ( \sqrt(n) N_{[r] n} )^N_{[r] n}
:= which is due to normalization of the state
:= in fact there is a 1/\sqrt(N!)
:= from the normalized state a^N/sqrt(N!)
:= and N! from the action of the state on the vertex
:= with the following conventions
:=
:= a1 is \alpha_1 and so on
:=
:= P123 = -a1*a2*a3
:=
:= P1=P2=P3 is the momentum which is written with the index
:= to understand from which S it comes from
:= P=\alpha_1*p_{r=2}-\alpha_2*p_{r=1} => a1*pr2
:=
:= eg the state
:= a_{[1] -5}^{3} a_{[1] -2}^{1} a_{[1] -1}^{13}
:= is encoded as 
:= list1=[1, 13, 2, 1, 5, 3]
:=
:= the tachyon corresponds to no a.s hence to the empty list
:= list1:[]
:=
:=output for [2,1], [1,1], []
:=
:=                             2         2
:=                           x1  P123  x2  P123     2 x2  x1  P123
:=         2 P123              2         1              1   2
:=(%o19) [--------- + P1 P2, --------, --------, 0, --------------, 0, 0, 
:=        2 a2 + a1            2 a1      4 a2         2 a2 + a1
:=                                                x1  P1, x2  P2, 0, S1 S2 + S12]
:=                                                  2       1
:=
:=
:=
issue with
decayV2([[3,2,2,2,1,1]],[[3,2,2,1]],[[1,1]],-1);
*/

decay_1_direction(list1, list2, list3):=
block(
[amp0, amp00, amp000, tmp_amp0,
Ni1,Ni2,Ni3, l_l1,l_l2,l_l3,
/* x1,x2,x3, */
a1,a2,a3,
S11,S22,S33,S12,S13,S23,S1,S2,S3], /* local variables */
l_l1:length(list1),
l_l2:length(list2),
l_l3:length(list3),

/* sanity check on the lists
one oscillator level may enter only once
*/
tmp:makelist(list1[2*k-1], k,1, l_l1/2),
tmp:listify(setify(tmp)),
if( 2*length(tmp) < l_l1 ) then error("list1 contains the same operator level at least twice"),


/* compute the sums by considering only the terms which may contibute
given the states,
i.e if a_{[1] 2} is not present in the state do not consider the
terms which contain it

Instead of writing a_{[1] 2} we write 'x1[2]
*/
S11:0,
for n:1 thru l_l1 step 2 do
 {
 S11: S11+ 1/2* 'x1[list1[n]]^2
                *'P123*list1[n]*list1[n]/(list1[n]*'a1+list1[n]*'a1),
 for m:n+2 thru l_l1 step 2 do
    S11: S11+ 'x1[list1[n]] *'x1[list1[m]]
              *'P123*list1[n]*list1[m]/(list1[m]*'a1+list1[n]*'a1)
 },
 
S22:0,
for n:1 thru l_l2 step 2 do
 {
 S22: S22+ 1/2* 'x2[list2[n]]^2
                *'P123*list2[n]*list2[n]/(list2[n]*'a2+list2[n]*'a2),
 for m:n+2 thru l_l2 step 2 do
    S22: S22+ 'x2[list2[n]] *'x2[list2[m]]
              *'P123*list2[n]*list2[m]/(list2[m]*'a2+list2[n]*'a2) },
 
S33:0,
for n:1 thru l_l3 step 2 do
 {
 S33: S33+ 1/2* 'x3[list3[n]]^2
               *'P123*list3[n]*list3[n]/(list3[n]*'a3+list3[n]*'a3),
 for m:n+2 thru l_l3 step 2 do
    S33: S33+ 'x3[list3[n]]
              *'P123*list3[n]*list3[m]/(list3[m]*'a3+list3[n]*'a3)
 },
 


S12:0,
for n:1 thru l_l1 step 2 do
 for m:1 thru l_l2 step 2 do
    S12: S12+ 'x1[list1[n]] *'x2[list2[m]]
                  *'P123*list1[n]*list2[m]/(list2[m]*'a1+list1[n]*'a2),
 
S13:0,
for n:1 thru l_l1 step 2 do
 for m:1 thru l_l3 step 2 do
    S13: S13+ 'x1[list1[n]] *'x3[list3[m]]
                  *'P123*list1[n]*list3[m]/(list3[m]*'a1+list1[n]*'a3),
 
S23:0,
for n:1 thru l_l2 step 2 do
 for m:1 thru l_l3 step 2 do
    S23: S23+ 'x2[list2[n]] *'x3[list3[m]]
              *'P123*list2[n]*list3[m]/(list3[m]*'a2+list2[n]*'a3),
 
S1:0,
for n:1 thru l_l1 step 2 do
     S1: S1+ 'x1[list1[n]] *P1,

S2:0,
for n:1 thru l_l2 step 2 do
     S2: S2+ 'x2[list2[n]] *P2,

S3:0,
for n:1 thru l_l3 step 2 do
     S3: S3+ 'x3[list3[n]] *P3,

/* compute how many a.s there are for any state */
Ni1:0,
for n:2 thru l_l1 step 2 do Ni1:Ni1+list1[n],

Ni2:0,
for n:2 thru l_l2 step 2 do Ni2:Ni2+list2[n],

Ni3:0,
for n:2 thru l_l3 step 2 do Ni3:Ni3+list3[n],

amp0:0,
amp000:decay_structure_1_direction(Ni1, Ni2, Ni3),
/* all tachyons */
if(numberp(amp000)) then amp0:1,
if(numberp(amp000)) then go(MYEND),

amp00:amp000+'\$QWERT\$, /* trick in the case of only one term in order to use in amp00 */

/* finally we compute the true contributions for any term in the 
by projecting on the appropriate x monomial,
eg
a_{[1] -5}^{3} a_{[1] -2}^{1} a_{[1] -1}^{13}
corresponds to a monomial 'x1[5]^3 'x1[2] 'x1[1]^13
Similarly for all the other states.
*/
for nt:1 thru length(amp00) do
 (
 tmp_amp0:part(amp00,nt),
if(  DBG_decay_1_direction ) then
 print("decay_1_direction: examining term no", nt, ":", tmp_amp0),
 tmp_amp0:ev( tmp_amp0 ),
 if(DBG_decay_1_direction) then
   print("decay_1_direction: before extracting", tmp_amp0),
/** tmp_amp0:expand( tmp_amp0 ), **/
   
 for n:1 thru l_l1 step 2 do
   (
if(DBG_decay_1_direction) then
   print("decay_1_direction: projecting on", 'x1[list1[n]], "**", list1[n+1]),
   
   tmp_amp0:ratcoef(tmp_amp0, 'x1[list1[n]], list1[n+1]),
   
if(DBG_decay_1_direction) then
   print("decay_1_direction: ", tmp_amp0)

   /**
   tmp_amp0:coeff(tmp_amp0, 'x1[list1[n]], list1[n+1])
   **/
   ),
if(DBG_decay_1_direction) then   
    print("decay_1_direction: after extracting x1", tmp_amp0),
   
 for n:1 thru l_l2 step 2 do
   tmp_amp0:ratcoef(tmp_amp0, 'x2[list2[n]], list2[n+1]),
if(DBG_decay_1_direction) then
   print("decay_1_direction: after extracting x2", tmp_amp0),
   
 for n:1 thru l_l3 step 2 do
   tmp_amp0:ratcoef(tmp_amp0, 'x3[list3[n]], list3[n+1]),
if(DBG_decay_1_direction) then
   print("decay_1_direction: after extracting x3", tmp_amp0),

 amp0:amp0+factor(tmp_amp0),
if(DBG_decay_1_direction) then
   print("decay_1_direction amp0 after extracting", amp0),

END_EXTRACTION
 ),

MYEND,

return(
[
amp0,
S11, S22, S33,
S12, S13, S23,
S1, S2, S3,
amp000
])
)$



/*********************************************************************/
/*********************************************************************/
/*
:= full_decay_1_directionV2(list1, list2, list3, a20,a30,pr20)
:=
:= list1 like [22,1,12,3,1,4]
:=
:= be aware that x enters expliciltly thru a2 and a3 but implicitly thru
:=  a20=> -a1*x  pr20=pr2
:=  a20=> -a1*(1-x) pr20=-pr2
*/

full_A123_1_directionV2(listN1, listN2, listN3 ,a20,a30,pr20):=
block(
[listN_amp0, amp0, full_amp0, full_amp01,
P,pr2,x,a1,a2,a3,
overall0],
listN_amp0:decay_1_direction(listN1, listN2, listN3),
amp0:listN_amp0[1],
if(  DBG_full_1_direction ) then
print("*full_A123_1_direction:
*** starting point amp0=", amp0,
"*
*"),

full_amp0:ev(amp0,
             P1=P, P2=P, P3=P,
             a2=a20, a3=a30,
             P123=-'a1*a20*a30), /*all ar are 2k^+ */

/* WARNING!! check but P^i is actually 2\alpha'( 2 k_[1]^+ k_[2]^i...)
but we use adimensional quantities */
full_amp0:ev(full_amp0, P= 'a1*pr20),

overall0:1,
for n:1 thru length(listN1) step 2 do
/*  listN1[n=2k] level,  listN1[n+1=2k+1] power */
/* here we take care of the normalization of the amplitude
\prod_r \prod_n ( \sqrt(n) N_{[r] n} )^N_{[r] n}
*/
  overall0: overall0* sqrt(listN1[n+1]!) 
                    * ( sqrt(listN1[n]) *NN(1, listN1[n], -a20/'a1)
		      )^(listN1[n+1]),

for n:1 thru length(listN2) step 2 do
  overall0: overall0* sqrt(listN2[n+1]!)
                    * ( sqrt(listN2[n]) *NN(2, listN2[n], -a20/'a1) 
		      )^(listN2[n+1]),

for n:1 thru length(listN3) step 2 do
  overall0: overall0* sqrt(listN3[n+1]!)
                    * ( sqrt(listN3[n]) *NN(3, listN3[n], -a20/'a1) 
		      )^(listN3[n+1]),


full_amp0:full_amp0*overall0,
if(  DBG_full_1_direction ) then
print("*full_A123_1_direction:
*** full_amp0=", full_amp0,
"*
*"),

/* compute fN explicitly as function of x */
full_amp01:subst(NN=fNV2, full_amp0),
full_amp01:ev(full_amp01),
if(  DBG_full_1_direction ) then
print("*full_A123_1_direction:
*** full_amp01=", full_amp01,
"*
*"),

/*

different possibilities

full_amp0:rat(full_amp01),

full_amp0:full_amp01,

/* map(factor, pr2) gives an error */
if( not numberp(full_amp0) and not atom(full_amp0) ) then
  full_amp0:map(factor, num(full_amp0)) / factor(denom(full_amp0)),

*/

full_amp0:factor(full_amp01),
if(  DBG_full_1_direction ) then
print("*full_A123_1_direction:
*** factorized full_amp0=", full_amp0,
"*
*"),

return(full_amp0)
)$


/*********************************************************************/
/*********************************************************************/
/*
:=
:= function full_A123
:= input like
list1 is like
[ [22,3,1,4],
[],
[3,2]
]
for the normalized state
(a^i=2_{-23})^3/sqrt(23!)  (a^{i=2}_{-1})^4/sqrt(4!)
(a^{i=4}_{-3})^2/sqrt(2!)
:=
*/
full_A123V2(listN1, listN2, listN3 ,a20,a30,pr20, versors0 ):=
block(
[tmp_list_ampi,list_ampi, fullAmp0,fullAmp0p,fullAmp,
N1,N2,N3,
pr2,x,
listi1,listi2,listi3, tmp_listi1,tmp_listi2,tmp_listi3,
true_kinematics, true_x_limits, true_sin_th_x],

if( not length(listN1) = length(listN2) )
then error("length listN1 != listN2"),

if( not length(listN1) = length(listN3) )
then error("length listN1 != length listN3"),

if( not length(listN1) = length(versors0) )
then error("length listN1 != length versors0"),


/****************/
/***
 flatten([ [[1,2,3,4],[5,6]], [7,8]]);
                     [1, 2, 3, 4, 5, 6, 7, 8]
***/		     
/* these values are symmetric in 2<->3 */
listi1:flatten(listN1),
listi2:flatten(listN2),
listi3:flatten(listN3),
N1:sum(listi1[2*k-1]*listi1[2*k], k,1,length(listi1)/2),
N2:sum(listi2[2*k-1]*listi2[2*k], k,1,length(listi2)/2),
N3:sum(listi3[2*k-1]*listi3[2*k], k,1,length(listi3)/2),

true_a1:a1(N1),
true_pr2:max_pr2(N1,N2,N3),
[true_kinematics, true_x_limits]:kinematics_and_x_limits(N1,N2,N3),


listi1:listi2:listi3:[],
list_ampi:[],

for ni:1 thru length(listN1) do
  (
if(  DBG_full ) then
  print("full_A123: DOING amplitude direction i=", ni+1, "out of", length(listN1)),
  tmp_listi1:listN1[ni],
  tmp_listi2:listN2[ni],
  tmp_listi3:listN3[ni],
  /* tmp_list_ampi is factorized */
  tmp_list_ampi:full_A123_1_directionV2(tmp_listi1, tmp_listi2, tmp_listi3,
                 a20,a30,pr20),

  listi1: append(tmp_listi1, listi1),
  listi2: append(tmp_listi2, listi2),
  listi3: append(tmp_listi3, listi3),

/* P^{i} is called pr2 for all i and is handled below */
  list_ampi:endcons(tmp_list_ampi, list_ampi),

DONE_I
  ),


if(  DBG_full ) then
print("full_A123: STARTING the computation of the on shell amplitude"),

fullAmp00:1,

for ni:1 thru length(listN1) do
  (
if(  DBG_full ) then
print("  from", list_ampi[ni]),
/***
concat("SIN", ni) returns a string so that
 ev(concat("SIN", 1), SIN1=1) does not work
 but
 ev(concat("SIN", 1), "SIN1"=1) does work
***/
 /* P^{i} is called pr2 for all i and is handled below by inserting SINi*/
  fullAmp00: fullAmp00
              *subst( [pr2=pr2*versors0[ni] ], list_ampi[ni]) ),

if(  DBG_full ) then
print("full_A123: fullAmp00 
*", fullAmp00),

/* further simplify */
fullAmp0:ev(fullAmp00, a1=true_a1,  pr2=true_pr2),

/* dividi et impera */

/**
NOT the best option when each component is factorized
since
(%i61) rat((x+2)*(x+3));
                                  2
(%o61)/R/                        x  + 5 x + 6


if(  DBG_full ) then
print("full_A123: STARTING rat of the complete amplitude"),
fullAmp:rat(fullAmp0),
**/

if(  DBG_full ) then
print("full_A123: STARTING map of factor of the complete amplitude"),
fullAmp:map(factor, fullAmp0),

if(  DBG_full ) then
print("full_A123: now returning
*", fullAmp),

return(
[
fullAmp,
fullAmp0,
true_kinematics,
true_x_limits,
true_sin_th_x,
fullAmp00
])
)$





/*********************************************************************/
/*
step  1 and main
compute amp**2 along with kinematical values
which are needed for computing the amplitude and its square
*/
compute_decay_amp2V2(listsN1, listsN2, listsN3):=
block(
[Dint, N1,N2,N3,
versor0,
tmp_amp_data23,tmp_amp_data32,amp_date32,amp023,amp032,
kinematics,min_x,max_x,sin_th,true_SINs,
amp0,amp,amp2,amp20,
/* den_amp, num_amp, den_aamp2, num_aamp2, */
final_amp2,eff_measure,
versors0,
true_E1,true_E2,true_E3,true_p
],

Dint:length(listsN1),

if( not length(listsN2) = Dint )
then error("compute_decay_amp2V2: length list1 != length list2"),

if( not length(listsN2) = Dint )
then error("compute_decay_amp2V2: length list1 != length list3"),

/* sanity check */
N1:compute_level(listsN1),
N2:compute_level(listsN2),
N3:compute_level(listsN3),
if ( N2=0 or N3=0 or sqrt(N1-1)> sqrt(N2-1)+sqrt(N3-1) )
then
print("compute_decay_amp2V2: decay possible")
else
error("*
compute_decay_amp2V2: decay IMPOSSIBLE!
*"),

/* sanity check */
if( mod(N1+N2+N3,2)=1 )
then
(
print("*
compute_decay_amp2V2:
N1+N2+N3 odd => zero U(1) decay
*"),
error(0.0)
),


versor0:compute_versor(listsN1, listsN2, listsN3),


/* amplitude 1-> 23 */
tmp_amp_data23:full_A123V2(listsN1, listsN2, listsN3, -
                 'x*'a1, -(1-'x)*'a1, 'pr2,
		 versor0),

amp023:tmp_amp_data23[1],

kinematics:tmp_amp_data23[3],
min_x:tmp_amp_data23[4][1],
max_x:tmp_amp_data23[4][2],

[true_E1,true_E2,true_E3,true_p]:kinematics,

/****************
/* amplitude 1-> 32 */
tmp_amp_data32:full_A123V2(listsN1, listsN3, listsN2,
                 -(1-x)*a1, -x*a1, -'pr2,
 		  versors0 /* we use the sine from A123 */),


amp032:tmp_amp_data32[1],

print("compute_decay_amp2V2: DATA"),
print("       min x=", min_x, "(", ev(min_x,numer), ")",
      ", max_x=", max_x, "(", ev(max_x,numer), ")"
      ),
print("       E1=", true_E1, ", E2=", true_E2, ", E3=", true_E3, ", p=", true_p),

print("compute_decay_amp2V2: COMPUTING total amplitude"),
amp0:amp023+amp032,
****************/

print("compute_decay_amp2V2: COMPUTING total amplitude"),
amp0:2*amp023,

SIN2:versor0[1]/'n[2],

if( true_E1 >0 )
then /* massive particle decaying */
eff_measure: SIN2^(Dstring-4) *true_E1 /true_p
else /* massless particle decaying */
error("compute_decay_amp2V2: massless case to be implemented"),
/**
eff_measure: SIN2^(Dstring-4) *max(N2,N3),
**/


print("compute_decay_amp2V2: FACTOR over den and num total amplitude"),
den_amp:denom(amp0),
num_amp:num(amp0),
den_amp:factor(den_amp),


print("compute_decay_amp2V2: numerator", num_amp),
print("compute_decay_amp2V2: denominator", den_amp),
amp:num_amp/den_amp,
amp2:amp*amp,

print("compute_decay_amp2 returns
[[amp2, eff_measure], 1
[min_x, max_x],	      2  
[num_amp, den_amp],   3
[true_E1, true_E2, true_E3, true_p, SIN2] ] 4
"),

GLO1:[true_E1,true_E2,true_E3,true_p,SIN2],

return(
[
[amp2, eff_measure],
[min_x, max_x],
[num_amp, den_amp],
[true_E1, true_E2, true_E3, true_p, SIN2]
]
)
)$

/*********************************************************************/

integrate_over_x_averaged_amp2(averaged_amp2, eff_measure, min_x, max_x, NumericFlag):=
block(

averaged_amp2_w_measure:eff_measure *averaged_amp2,


if( NumericFlag=2 )
then
  (
print("integrate_over_x_averaged_amp2: STARTING integrating x numerically brute force"),
  integrated_amp2:quad_qag(averaged_amp2_w_measure,x, min_x, max_x,1),
print("integrate_over_x_averaged_amp2: RESULT ", integrated_amp2),
  integrated_amp2:integrated_amp2[1]
  )
else
if( NumericFlag=1 )
then
  (
print("integrate_over_x_averaged_amp2: STARTING integrating x numerically"),
/* exam adden after addend */
  exp_amp2:ratexpand(num_aamp2),
  max_x_pow: hipow(exp_amp2, 'x),
  
  den_x_np:hipow(den_aamp2, 'x),
  den_1mx_np:hipow(den_aamp2, 1-'x),
  den_1mx_np:den_1mx_np + hipow(den_aamp2, 'x-1),
  c_den:factor( den_aamp2 /'x^den_x_np /(1-'x)^den_1mx_np),
  if( not freeof(x, c_den) )
  then error("integrate_over_x_averaged_amp2: c_den should be a number but is", c_den), 

  c_sqrt:factor( SIN2^2 /(max_x-'x) /('x - min_x) ),
  c_sqrt:radcan(c_sqrt),
  if( not freeof(x, c_sqrt) )
  then error(concat("integrate_over_x_averaged_amp2: c_sqrt should be a number but is", c_sqrt)), 
  c_sqrt:sqrt(c_sqrt),
  
  integrated_amp2:0.0b0,
  for np:0 thru max_x_pow do (
    c_aamp2:coeff(exp_amp2, 'x, np),
print("integrate_over_x_averaged_amp2: x^", np, "has coeff", c_aamp2
, "and contributes", ev(c_aamp2 * c_sqrt**(Dstring-4) /c_den, numer), "*integral"),
    nth_cont:
      + 1.0b0 * c_aamp2 * c_sqrt**(Dstring-4) /c_den
        *num_intV2(den_1mx_np, np-den_x_np, Dstring-4, min_x, max_x)[1],
    nth_cont:bfloat(nth_cont),
  integrated_amp2:  integrated_amp2 + nth_cont,

print("integrate_over_x_averaged_amp2: x^", np, "has coeff", c_aamp2, "and contributes", nth_cont)
  ),

print("integrate_over_x_averaged_amp2: decomposition:", SIN2, "=> coeff=", c_sqrt),
print("integrate_over_x_averaged_amp2: decomposition:", den_aamp2, "=> coeff=", c_den, "* x^", den_x_np, "* (1-x)^", den_1mx_np),

print("integrate_over_x_averaged_amp2: numerical RESULT:
*", integrated_amp2)
  )
else
/****************/
if( NumericFlag=-1 )
then (
print("integrate_over_x_averaged_amp2: STARTING brute force integrating x symbolically"),
  integrated_amp2:integrate(averaged_amp2_w_measure, 'x, min_x, max_x),

print("integrate_over_x_averaged_amp2: RESULT:
*", integrated_amp2)
)
else
if( NumericFlag=0 )
then (
print("integrate_over_x_averaged_amp2: STARTING integrating x symbolically"),
error("integrate_over_x_averaged_amp2: to be implemented use NumericFlag=-1 instead!"),

print("integrate_over_x_averaged_amp2: RESULT:
*", integrated_amp2)
),


return(integrated_amp2)
)$


/*********************************************************************/
/*********************************************************************/
/* main computation */
/*
*/
/*********************************************************************/
/*********************************************************************/
decayV2(listsN1, listsN2, listsN3, NumericFlag):=
block(
[amp2, eff_measure, min_x, max_x, num_amp, den_amp
,true_E1, true_E2, true_E3, true_p, SIN2, kinematics
,result],

[[amp2,eff_measure],
[min_x, max_x],
[num_amp, den_amp],
kinematics
]: compute_decay_amp2V2(listsN1, listsN2, listsN3),

[true_E1,true_E2,true_E3,true_p,SIN2]:kinematics,


print("decayV2: STARTING integrating theta angles in transverse directions"),
averaged_amp2:average_product_ns(amp2, listsN1, listsN2, listsN3),

print("decayV2: RAT of averaged total amplitude"),
averaged_amp2:rat(averaged_amp2),

print("decayV2: FACTOR over den and num averaged total amplitude"),
den_aamp2:denom(averaged_amp2),
num_aamp2:num(averaged_amp2),
num_aamp2:factor(num_aamp2),
den_aamp2:factor(den_aamp2),
print("decayV2: factorized averaged numerator", num_aamp2),

averaged_amp2: num_aamp2/ den_aamp2,


result:
integrate_over_x_averaged_amp2(averaged_amp2, eff_measure, min_x, max_x, NumericFlag),

GLO2:[result,
     averaged_amp2,min_x,max_x,
     amp2,
     num_amp,den_amp,
     kinematics, eff_measure],

print("*
*
GLO2:[result, av_amp2,min_x,max_x, amp2, num_amp, den_amp, kinematics, eff_x_measure],
            1    2      3     4      5      6        7          8       9
*
*"),

/* d=1 => 2 %pi */
volS(d):=2*%pi^((d+1)/2)/gamma((d+1)/2),

if (true_E1 >0 )
then /* massive particle decaying */
final_result:
1/(2*%pi)**(Dstring-2)
*volS(Dstring-3) /* Dstring-3 since is Dstring-2 -1 (for x ) */ 
*1/(2*true_E1**2)
*true_p^(Dstring-3)
*result
else /* massless particle decaying */
error("decayV2: massless case to be implemented => [true_E1,true_E2,true_E3,true_p,SIN2]=", kinematics),
/**
final_result:
1/(2*%pi)**(Dstring-2)
*volS(Dstring-3) /* Dstring-3 since is Dstring-2 -1 (for x ) */ 
1/('omega) *true_p^(Dstring-3) * result,
**/

/*
final_result:
(2*%pi)^(-Dstring+2)* 1/true_E1 *true_p^(Dstring-3)
*vol(S) * integrated_amp2
*/

return(final_result)
)$


==> anc/maxima/018_compute_a_block_of_decays.v4_master.mat <==
/*

aim: compute all decays for
1) a given LEVEL
2) a given Npossible_level_decay, ie the possible decays at global level 
e.g. for LEVEL=4
we have two possibilities
   [[4, 1, 1], [4, 3, 1]]
as can be seen
decays_as_levels_in_different_directions[3];
3) one starting possible entry in
decays_as_levels_in_different_directions[1]
4) for up to Nsteps

V4
removed bug in computing degeneracy.
There are actually now two kind of degeneracies:
cl_degeneracy
and
q_degeneracy

V3
removed BUG
remove and merge duplicates from same level decay
eg
decay
[ [[1, 3], [1, 1], [1, 1], [], [], []] 
  [[], [], [],             [1, 2], [2, 1], []]
  [[], [], [],             [], [], [1, 1]] ]
found as  canonical decay
[
[[[1, 3], [1, 1], [1, 1], [], [], []],
[[], [], [],              [2, 1], [1, 2], []], 
[[], [], [],              [], [], [1, 1]]]
which originally was
[
[[1, 3], [1, 1], [1, 1], [], [], []], 
[[], [], [],             [2, 1], [1, 2], []],
[[], [], [],             [], [], [1, 1]]]
] 


V2
renamed to
compute_decays_from_one_level_decay
the main function

added degeneracy to
[d, actualdecay, GLO2]
so that it is now
[selected[Nsd], d, actualdecay, degeneracy, GLO2]
eg for N=4
selected[Nsd] ->  [[1, 1, 1, 0], [0, 0, 2, 0], [0, 0, 0, 1]]
d -> [[[1, 1], [1, 1], [1, 1], []],
      [[], [], [2, 1], []], 
      [[], [], [], [1, 1]]]
actualdecay -> -(104414*log(2)-1876214608129447699/25923779481600)
 /(171399494762496000*%pi^12)$

degeneracy ->
where
d is the decay, i.e from state to 2 states  
actualdecay is the decay width
GLO2 is the global variable from decayV2
GLO2:[result, av_amp2,min_x,max_x, amp2, num_amp, den_amp, kinematics, eff_x_measure],
            1    2      3     4      5      6        7          8       9
where
result is tha decay width without kinematical factors
amp2 is amp^2
*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

kill(all);

file_search_maxima: append (file_search_maxima, ["../*mat"]);

/* order matters there is a kill(all) in 016 */
batch("016_DDF_decay_amplitude.v0.5.7.mat")$
batch("012_compute_degeneracy.v2.1.mat")$


/*********************************************************************/
/*********************************************************************/

/*
states_list like
[ [[1,2],[1,2],[],[]] , [[],[2,1],[1,1],[]] , [[],[],[],[1,1]] ]
Dtr = 26-2 if not compactified
*/
compute_degeneracy(states_list, Dtr):=
block(
[ndim, states_per_direction], 
ndim:length(states_list[1]),
states_per_direction:makelist([], d,1,ndim),

for n:1 thru ndim do
  states_per_direction[n]: [ states_list[1][n], states_list[2][n],  states_list[3][n]],

return( compute_degeneracyV0(states_per_direction, Dtr) )
)$


/*********************************************************************
:= recursive function build_all_possible_states_given_levels(LevelList)

input
a list of levels for a certain number of directions
like [1, 3, 0] which means
level 1 in direction 1(+1 because of LC)
level 3 in direction 2
level 0 in direction 3

output
a list of all possible states with the assigned levels and number of directions
like
[
[ [1,1], [3,1], [] ],
[ [1,1], [2,1,1,1], [] ],
[ [1,1], [1,3], [] ]
]


eg for Level=2
 build_all_possible_states_given_levels([2,2]);
(%o47) [[[2, 1], [1, 2]], [[2, 1], [2, 1]], [[1, 2], [1, 2]], [[1, 2], [2, 1]]]

So the states are not "ordered" since bot
[[2, 1], [1, 2]]
and
[[1, 2], [1, 2]]
appear
*********************************************************************/
build_all_possible_states_given_levels(LevelList):=
block(
[LevelInThisDir, StatesInLessDir, ActualStates1Dir, States],
if( length(LevelList) = 1 ) then
  (
  if( LevelList[1] > 0 )
  then States:States1Dir[LevelList[1]]
  else States:[ [[]] ]
  )
else
  (
  LevelInThisDir:pop(LevelList),
  /* now LevelList is shortened by 1 */
  StatesInLessDir:build_all_possible_states_given_levels(LevelList),
  if (LevelInThisDir >0 )
  then ActualStatesIn1Dir: States1Dir[LevelInThisDir]
  else ActualStatesIn1Dir:[ [[]] ],
  
  States:[],
  for st in  ActualStatesIn1Dir do
    (
    /* SILD is like  [[1, 1]] */
    States: append( makelist( append(st, SILD), SILD, StatesInLessDir),
                   States)
    )
    
  ), /* else */

return(States)
)$


/*********************************************************************
*********************************************************************
:= function
compute_decays_from_one_level_decay (LEVEL, Npossible_level_decay,
Dtr, /* number of transverse directions to the lc */
startN, Nsteps)
*********************************************************************
*********************************************************************/


compute_decays_from_one_level_decay(LEVEL, Npossible_level_decay, Dtr,
startN, Nsteps):=
block(

/* */
in_filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

load(in_filename),

/* out_filename like decays_L5_B2_from_100_upto_201.lisp */
out_filename:sconcat("decays_L", string(LEVEL),
"_B", string(Npossible_level_decay),
"_from_", string(startN), "_upto_", string(startN+Nsteps-1),
".lisp"),

/*****/
Results:[],
Ndecays:0,
Nerrs:0,
Npossible_decays:0,

/*
Decays as Levels for the given
eg LEVEL=4 Npossible_level_decay=2
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then selected is
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
*/
selected:decays_as_levels_in_different_directions[1][Npossible_level_decay],

for Nsd:startN thru min(length(selected), startN+Nsteps-1) do
  (
/*** eg
selected[Nsd] => [[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]]
***/
print("compute_decays_in_a_block: computing decays from", selected[Nsd],
"[", Nsd, "/", Nsteps, "]; loop iteration no", NsD-startN+1),

/*** eg
Nstate=2 => [1, 0, 0, 0, 0]
***/
  for Nstate:1 thru 3 do
    DecayLevels[Nstate]: selected[Nsd][Nstate],

/*** eg DecayLevels[2];
      [1, 0, 0, 0]
PossibleStates[2]; is trivially a 1 element list
[
[[1, 1], [], [], []]
]			   
***/			   
  for Nstate:1 thru 3 do
    (
    PossibleStates[Nstate]:
      build_all_possible_states_given_levels(DecayLevels[Nstate]),
if( DBG_compute_decays>7 ) then 
(
print("compute_decays_in_a_block: for DecayLevels[", Nstate, "]=", DecayLevels[Nstate]),
print(PossibleStates[Nstate])
)
    ), /*   for Nstate:1 thru 3 do */

/*** BUGGED
  UniquePossibleStates1:[],
  states1DB:[],
  for de1 in PossibleStates[1] do
    (
    ss1:sort(de1),
    equivalent_state1:assoc(ss1, states1DB),
    if( equivalent_state1 = false ) then
      (
      states1DB:cons( [ss1, de1], states1DB),
      UniquePossibleStates1:cons(ss1, UniquePossibleStates1)
      )
    ),
***/
UniquePossibleStates1:PossibleStates[1],

/*** BUGGED because we must consider the state1 ordered in some way so fixing the label of directions
while state2 and state3 are un ordered
Decays: [],
  for de1 in PossibleStates[1] do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
    Decays: cons( [de1, de2, de3], Decays),

print("compute_decays_in_a_block: for DecayLevels", selected[Nsd]),
print(Decays),
***/


  Ndirs:length(DecayLevels[1]),
  decaysDB:[],
    
  for de1 in UniquePossibleStates1 do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
  (
  
  new_decay:false,
  decay_states_in_dirs:makelist( [de1[i], de2[i], de3[i]]
                               , i,1,Ndirs),
  sd1:sort(decay_states_in_dirs),		       
  equivalent_decay1:assoc(sd1, decaysDB),
  
  /*swap 2 3 */  
  decay_states_in_dirs:makelist( [de1[i], de3[i], de2[i]]
                               , i,1,Ndirs),	    
  sd2:sort(decay_states_in_dirs),		       
  equivalent_decay2:assoc(sd2, decaysDB),

  if( equivalent_decay1=false and equivalent_decay2=false )
    then
    (
if( DBG_compute_decays>3 ) then 
print("show_info: new decay", de1,de2,de3),
     canonical_decay:[[], [], []],
     canonical_decay[1]:makelist(x[1], x, sd1),
     canonical_decay[2]:makelist(x[2], x, sd1),
     canonical_decay[3]:makelist(x[3], x, sd1),
     for r:1 thru 3 do canonical_decay[r]:reverse(canonical_decay[r]),
     
     decaysDB: cons( [sd1, [canonical_decay, decay_states_in_dirs, [de1,de2,de3]]], decaysDB)
    )
    else
    (
if( DBG_compute_decays>3 ) then 
(
print("show_info: FOUND decay [", de1,de2,de3, "] found as "),
if( not equivalent_decay1=false) then print("    ", equivalent_decay1),
if( not equivalent_decay2=false) then print("    ", equivalent_decay2)
)
    )
  ), /* for de1 for de2 for de3 */
  
/* count how many naive decays there are */  
  Npossible_decays_given_level_decay: length(UniquePossibleStates1) * prod( length(PossibleStates[r]), r,2,3),

print("compute_decays_in_a_block: from LEVEL decay", selected[Nsd], "we get the decays:" ),
for x in decaysDB do print("         ",x[2]),
print("which are", Npossible_decays_given_level_decay-length(decaysDB), "LESS than the possible ones"),
print(" "),

  Npossible_decays:Npossible_decays + length(decaysDB),

  for dDB in decaysDB do
    (
    d:dDB[2][1], /* canonical decay */
    dd:dDB[2][2], /* decay as decays per direction */
    sl:makelist( delete([],x), x, dDB[2][3]), /* states list */
    Ndecays:Ndecays+1,
 
    err:errcatch( /* because of photon decay */
    actualdecay:apply(decayV2, endcons(-1, d))
        ),
	
   if( not err=[] )
   then
   (
   [classical_degeneracy, quantum_symmetry_factor, symmetry_factor]:
      compute_degeneracyV21(sl, d, dd, Dtr),
   Results:cons(
   [selected[Nsd], d, actualdecay,
   classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
   GLO2], Results)
   )
   else
   Nerrs:Nerrs+1
   )

), /* for Nsd Number selected  */

file_output_append:true, /*append to file */

save(out_filename, Results),

print("
*********************************************************************

examined", Ndecays, "decays got", Nerrs, "errors

*********************************************************************
"),

DONE

)$


/* trace(all)$ */


/*
Examples

compute_decays_in_a_block(2, 1, 1,13);

compute_decays_in_a_block(3, 1, 1,140);

*/



/*
*/

compute_decays_from_one_level_decay(LEVEL0, NPOSSIBLE_LEVEL_DECAY0, 26-2, STARTN0, NSTEPS0);


==> anc/maxima/020_show_info_possible_decays.v1.1_split.mat <==
/*

aim: show info
on how many possible 
1) a given Level
2) one of the possible decays
e.g. for LEVEL=4
we have two possibilities
   [[4, 1, 1], [4, 3, 1]]
as can be seen
decays_as_levels_in_different_directions[3];
3) one starting possible entry in
decays_as_levels_in_different_directions
for up to
4)
NDecays

V1.1
the decayDB key is associated with its states
ie 
show_info: FOUND
decay
[ [[1, 3], [1, 1], [1, 1], [], [], []] 
  [[], [], [],             [1, 2], [2, 1], []]
  [[], [], [],             [], [], [1, 1]] ]
found as  canonical decay
[
[[[1, 3], [1, 1], [1, 1], [], [], []],
[[], [], [],              [2, 1], [1, 2], []], 
[[], [], [],              [], [], [1, 1]]]
which originally was
[
[[1, 3], [1, 1], [1, 1], [], [], []], 
[[], [], [],             [2, 1], [1, 2], []],
[[], [], [],             [], [], [1, 1]]]
] 



V1
bug remove and merge duplicates from same level decay

*/

kill(all);



/*********************************************************************/
/*********************************************************************/
/*********************************************************************
:= recursive function build_all_possible_states_given_levels(LevelList)

input
a list of levels for a certain number of directions
like [1, 3, 0] which means
level 1 in direction 1(+1 because of LC)
level 3 in direction 2
level 0 in direction 3

output
a list of all possible states with the assigned levels and number of directions
like
[
[ [1,1], [3,1], [] ],
[ [1,1], [2,1,1,1], [] ],
[ [1,1], [1,3], [] ]
]
*********************************************************************/

build_all_possible_states_given_levels(LevelList):=
block(
[LevelInThisDir, StatesInLessDir, ActualStates1Dir, States],
if( length(LevelList) = 1 ) then
  (
  if( LevelList[1] > 0 )
  then States:States1Dir[LevelList[1]]
  else States:[ [[]] ]
  )
else
  (
  LevelInThisDir:pop(LevelList),
  /* now LevelList is shortened by 1 */
  StatesInLessDir:build_all_possible_states_given_levels(LevelList),
  if (LevelInThisDir >0 )
  then ActualStatesIn1Dir: States1Dir[LevelInThisDir]
  else ActualStatesIn1Dir:[ [[]] ],
  
  States:[],
  for st in  ActualStatesIn1Dir do
    (
    /* SILD is like  [[1, 1]] */
    States: append( makelist( append(st, SILD), SILD, StatesInLessDir),
                   States)
    )
    
  ), /* else */

return(States)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************
:= 
*********************************************************************/

show_info(LEVEL, VerbosityLevel):=
block(

filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

load(filename),

/*****
*****/
Summary_string:"",

/* this is a vector */
NStates1Dir[0]:1,
for n:1 thru length(States1Dir) do
 NStates1Dir[n]: length(States1Dir[n]),


/* Decays as Levels for the given
eg LEVEL=4 Npossible_level_decay=2
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then selected is
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
*/

Npossible_global_level_decays:length(decays_as_levels_in_different_directions[3]),

Npossible_decays:0,
Ntrue_decays:0,
Possible_decays:makelist([], k,1,Npossible_global_level_decays),
True_decays:makelist([], k,1,Npossible_global_level_decays),

print("show_info: there are", Npossible_global_level_decays,
"decays considering only global levels.
They are"),
for dl in decays_as_levels_in_different_directions[3] do
  print("  ", dl),

print(" "),


for ngd:1 thru Npossible_global_level_decays do
(

  selected:decays_as_levels_in_different_directions[1][ngd],
  Npossible_level_decays:length(selected),

/*****/
  print("
  
-->For global level decay", decays_as_levels_in_different_directions[3][ngd],
  " [", ngd, "/", Npossible_global_level_decays,
  "] there are", Npossible_level_decays, "possible level direction decays considering only levels and not states
  "),

  Summary_string:sconcat(Summary_string,
"

--> For global level decay ", string(decays_as_levels_in_different_directions[3][ngd]),
  " [", string(ngd), "/", string(Npossible_global_level_decays),
  "]

there are ", string(Npossible_level_decays), " possible level direction decays considering only levels and not states
  "),

  Npossible_decays_given_global_decay:0,
  Ntrue_decays_given_global_decay:0,
  
  for Nsd:1 thru Npossible_level_decays do
  (
/*
eg
selected[Nsd] => [[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]]
*/
  if(VerbosityLevel > 7)
  then
  print("show_info: EXAM level decay", selected[Nsd], "[", Nsd, "/", Npossible_level_decays, "]"),

/* eg
Nstate=2 => [1, 0, 0, 0, 0]
*/
  for Nstate:1 thru 3 do
    DecayLevels[Nstate]: selected[Nsd][Nstate],

/*****
naive counting with duplicates and without merging
eg
ab ba ab ab
10 10 10 10
10 10 01 01
should be
ab ab ab ab
10 10=01 01
10 01 a0 01
*****/
  NPossibleStates:1,
  Ndirs:length(DecayLevels[1]),
  
  for Nstate:1 thru 3 do
  (
/* eg DecayLevels[2];
      [1, 0, 0, 0]
*/			   
    NPossibleStates: NPossibleStates
                  *product( NStates1Dir[ DecayLevels[Nstate][n] ], n, 1, Ndirs),
    if(VerbosityLevel > 15)
    then
      print("      from level state", selected[Nsd], "[", Nstate, "] we get", NPossibleStates, "real states")
  ),

if(VerbosityLevel > 7)
then
print("      ", selected[Nsd], "=> possible states are", NPossibleStates),

 Npossible_decays_given_global_decay: Npossible_decays_given_global_decay
 + NPossibleStates,


/*****
true decays with merging
*****/

  for Nstate:1 thru 3 do
  (
/* eg DecayLevels[2] => [1, 0, 0, 0]
PossibleStates[2] is trivially a 1 element list
[
[[1, 1], [], [], []]
]                          
*/                         
  PossibleStates[Nstate]:
    build_all_possible_states_given_levels(DecayLevels[Nstate]),

if(VerbosityLevel > 5)
then
(
print("show_info: for DecayLevels[", Nstate, "]=", DecayLevels[Nstate]),
if(VerbosityLevel > 7)
then
print("           gives", PossibleStates[Nstate])
else
print("           gives", length(PossibleStates[Nstate]), "states")
)
  ),

/*****
*****/
  NTrueStates:0,
  Ndirs:length(DecayLevels[1]),
  decaysDB:[],

/***** BUG: we delete some decays which are true
  UniquePossibleStates1:[],
  states1DB:[],
  for de1 in PossibleStates[1] do
    (
    ss1:sort(de1),
    equivalent_state1:assoc(ss1, states1DB),
    if( equivalent_state1 = false ) then
      (
      states1DB:cons( [ss1, de1], states1DB),
      UniquePossibleStates1:cons(ss1, UniquePossibleStates1)
      )
    ),
*****/
UniquePossibleStates1:PossibleStates[1],


/*****
*****/
for de1 in UniquePossibleStates1 do
for de2 in PossibleStates[2] do
for de3 in PossibleStates[3] do
  (
  new_decay:false,
  decay_states_in_dirs:makelist( [de1[i], de2[i], de3[i]]
                               , i,1,Ndirs),
  sd1:sort(decay_states_in_dirs),		       
  equivalent_decay1:assoc(sd1, decaysDB),
  
  decay_states_in_dirs:makelist( [de1[i], de3[i], de2[i]]
                               , i,1,Ndirs),	    
  sd2:sort(decay_states_in_dirs),		       
  equivalent_decay2:assoc(sd2, decaysDB),

  if( equivalent_decay1=false and equivalent_decay2=false )
    then
    (
if(VerbosityLevel > 7)
then
print("show_info: new decay", de1,de2,de3),
     canonical_decay:[[], [], []],
     canonical_decay[1]:makelist(x[1], x, sd1),
     canonical_decay[2]:makelist(x[2], x, sd1),
     canonical_decay[3]:makelist(x[3], x, sd1),
     for r:1 thru 3 do canonical_decay[r]:reverse(canonical_decay[r]),
     
     decaysDB: cons( [sd1, [canonical_decay, [de1,de2,de3]]], decaysDB)
    )
    else
    (
if(VerbosityLevel > 7)
then (
print("show_info: FOUND decay [", de1,de2,de3, "] found as "),
if( not equivalent_decay1=false) then print("    ", equivalent_decay1),
if( not equivalent_decay2=false) then print("    ", equivalent_decay2)
     )
    )
  ),
  Ntrue_decays_given_global_decay: Ntrue_decays_given_global_decay
  + length(decaysDB),

  Ntrue_decays:Ntrue_decays+length(decaysDB),
  
  True_decays[ngd]:endcons(decaysDB, True_decays[ngd]),

if(VerbosityLevel > 2)
then (
print("show_info: from LEVELs in different directions decay ", selected[Nsd], "we get the decays:" ),
if(VerbosityLevel > 4) then for x in decaysDB do print("         ",x[2])
else print(length(decaysDB)),
print("which are", NPossibleStates-length(decaysDB), "LESS than the possible ones"),
print(" ")
    ),

 DONE_LEVEL_DECAY
 ), /* for Nsd  number of decay expressed as states in directions */

 print("  Number possible decays before equivalences", Npossible_decays_given_global_decay),
 print("  Number true decays", Ntrue_decays_given_global_decay),
 print("  given the level decay number",ngd, "=>", decays_as_levels_in_different_directions[3][ngd],"


"),

  Summary_string:sconcat(Summary_string,"

",
"(Number possible decays before equivalences = ", string(Npossible_decays_given_global_decay), ")

Number true decays = ", string(Ntrue_decays_given_global_decay),"


given the level decay number ", string(ngd), " => ",
 string(decays_as_levels_in_different_directions[3][ngd])
 ),
 
 Npossible_decays:Npossible_decays+
	 Npossible_decays_given_global_decay,
 DONE
 ), /* for ngd */

print("****************"),
print("SUMMARY"),
print(Summary_string),
print(" "),
print("Number possible decays before all equivalences are used", Npossible_decays),
print("Number true decays", Ntrue_decays),

ALL_DONE
)$


/*
example usage for level=4 and verbosity =16
show_info(4,16);
*/



==> anc/maxima/030_assemble_all_results_from_lisp_files.v0.5.mat <==
/*

F.x.

in the dir where exam_decays(level) is run

for level=5 it searches for decays_L5*.lisp files 

it loads it

its containt is a list Results

assume that data are in Results as a list whose entries are

[selected[Nsd], 
decay,
actualdecay,
classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
GLO2]

level decay, decay, decay width, degeneracy, GLO2 from decayV2

explict example for level=4
[

[[1,1,1,1,0],[0,0,0,1,0],[0,0,0,0,1]],

[[[1,1],[1,1],[1,1],[1,1],[]],[[1,1],[],[],[],[]],[[],[],[],[],[1,1]]],

(26044983*sqrt(6))/(37372230281236525875200000*%pi^12),

/* classical_degeneracy, quantum_symmetry_factor, symmetry_factor */
40,1/2,1/2,

/*GLO2*/
[(11909*2^(27/2)*sqrt(3)*sqrt(6))/9040416032375,

(9*(x-1)^2*x^4*(27*x^2+48*x+197))/247520,0,1,

5184*'n[3]^2*'n[4]^2*'n[5]^2*'n[6]^2*(x-1)^2*x^4
      *(6*'n[2]^2*x-6*'n[2]^2+1)^2,

72*'n[3]*'n[4]*'n[5]*'n[6]*(x-1)*x^2*(6*'n[2]^2*x-6*'n[2]^2+1),1,

[sqrt(6),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),
   2*sqrt(1-x)*sqrt(x)],

(2^(45/2)*sqrt(6)*(1-x)^11*x^11)/sqrt(3)]

]


and then returns

[
decays_list, => list of [state1, index]

decays_results, => decays_result[index] = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
]

eg. for level=3
decays_list[1] =>  [[[3, 1]], 24]

decays_results[24] =>
[
[
 [[[3,1]],[[2,1]],[[1,1]]], 
  -((3860976*log(2)-164451216865903332397/61448958771200)
   /(8569974738124800*%pi^12)),
   1,
  -((2147483648*(3860976*log(2)-164451216865903332397/61448958771200))/819)
  ],
[
 [[[3,1]],[[1,2]],[[1,1]]],
  (2063515*log(2)-606452387717555097049/423997815521280)
   /(17139949476249600*%pi^12),
   1,
  (1073741824*(2063515*log(2)-606452387717555097049/423997815521280))/819
  ]
]
the first entry concerns the decay
[[[3,1]],[[2,1]],[[1,1]]]
with decay width
-((3860...
(use bfloat with fpprec high enough to check it is positive)
with degeneracy
1
with integrated amp2 (no kinematical factors)
  -((2147...

Notice the dimensionality is in the results of *lisp files

V0.5
changed symmetry_factor which is actually not used into
normalization factor which is used in computing the total decay

V0.4
added the normalization factor from the space time perspective,
i.e. 1/2! when the final states are equal as spacetime embedded states

V0.2
renamed from exam_and_make_tex_for_decays.v0.1.mat

*/


/*********************************************************************/
/*********************************************************************/

VER:0.5$

/*********************************************************************/
/*********************************************************************/

exam_decays_from_fileV2(filename, decays_list, decays_results):=
block(
/*
assume that data are in Results as described above
*/
load(filename),

Ndecays:length(decays_list),
/* d is like
[selected[Nsd], /* 1 */
decay, /* 2 */
actualdecay, /* 3 */
classical_degeneracy, quantum_symmetry_factor, symmetry_factor, /* 6 */
GLO2]
*/
for d in Results do
  (
if( DBG_decays_from_file)
then print("exam_decays_from_file exam", d[2][1]),
/* state1 is some thing like [[2,1], [1,1], [], []] */
  state1:d[2][1],
  state1:delete([], state1),
  if( d[2][2] = d[2][3] )
  then
    spacetime_normalization_factor:1/2
  else
    spacetime_normalization_factor:1,
    
  n_decay:assoc(state1, decays_list),

if( DBG_decays_from_file)
then print("exam_decays_from_file n_decay", n_decay,
"in decays_list", decays_list),

if( not freeof(%i, d[3]) )
then print("exam_decays_from_file: WARNING I in decay width of", d),

if( not n_decay=false)
  then /* aleady found state1 in DB */
    (
    decays_results[n_decay]: cons( [d[2], d[3],
            d[4], d[5], d[6], spacetime_normalization_factor],
                                   decays_results[n_decay] )
    )
  else
    (
    Ndecays:Ndecays+1,
    decays_list:cons( [state1, Ndecays], decays_list),
    decays_results:endcons( [ [d[2], d[3],
            d[4], d[5], d[6], spacetime_normalization_factor] ],
	                    decays_results)
    ),

if( DBG_decays_from_file)
then print("exam_decays_from_file exit decays_list", decays_list)

  ),

return([ decays_list, decays_results])

)$



/*********************************************************************/
/*********************************************************************/

compute_total_widthV2(decays_list, decays_results):=
block(
decays_width:makelist(0, n,1,length(decays_list)),

/*
decays_list is a list of [state1, index]

decays_results[index] is a list of 
  [ decay, decay width, /* 2 */
    classical_degeneracy, quantum_symmetry_factor /* i.e. ratio_qu_cl*/, /*3 4*/
    symmetry_factor, spacetime_normalization_factor /*6*/
  ]

*/
for st_n in decays_list do
  (
if( DBG_total_width )
then print("compute_total_width exam", st_n),

  n_decay:st_n[2],
  tmp_width:0,
  for d in decays_results[n_decay] do
    (
    if( d[1][2] = d[1][3] )
    then /* if end states are equal ad spacetime embedded states */
      spacetime_normalization_factor:1/2
    else
      spacetime_normalization_factor:1,
    tmp_width:tmp_width + d[6] * d[2] *d[3]*d[4]
	),
  decays_width[n_decay]:factor(ratsimp(tmp_width))
  ),

return(decays_width)
)$


/*********************************************************************/
/*********************************************************************/

exam_decays(Level):=
block(

lisp_files:directory(sconcat("decays_L", string(Level), "*.lisp")),

decays_list:[],
decays_results:[],
decays_width:[],

for f in lisp_files do
  (
print(f),
[decays_list, decays_results]:
exam_decays_from_fileV2(f, decays_list, decays_results)
  ),
  
decays_width:compute_total_widthV2(decays_list, decays_results),

  
return([
decays_list,
decays_results,
decays_width
])
)$

/*********************************************************************/
/*********************************************************************/

DBG_decays_from_file:false$
DBG_total_width:false$

DBG_decays_from_file:true$
DBG_total_width:true$

do_level(level):=
block(
ED: exam_decays(level),

save(sconcat("L", string(level), "_decays.v", string(VER), ".lisp"), ED)
)$

/*********************************************************************/
/*********************************************************************/

/***
test 1
batch("exam_and_make_tex_for_decays.v0.mat");

DL:[]$ DR:[]$

[DL,DR]:exam_decays_from_file("decays_L2_B1_from_1_upto_100.lisp",DL, DR)$

DW:compute_total_width(DL, DR);
***/

/***
test 2
batch("exam_and_make_tex_for_decays.v0.mat");
***/

/***
example

ED: exam_decays(4);

save("L4_decays.lisp", ED);
***/



==> anc/maxima/030_test_degeneracy_counting.v4_before.mat <==
/*

aim: compute all decays for
1) a given LEVEL
2) a given Npossible_level_decay, ie the possible decays at global level 
e.g. for LEVEL=4
we have two possibilities
   [[4, 1, 1], [4, 3, 1]]
as can be seen
decays_as_levels_in_different_directions[3];
3) one starting possible entry in
decays_as_levels_in_different_directions[1]
4) for up to Nsteps

V4_split
extracted the functions common
to test_degeneracy

introduced flag to actually compute decay or test degeneracy


V4
removed bug in computing degeneracy.
There are actually now two kind of degeneracies:
cl_degeneracy
and
q_degeneracy

V3
removed BUG
remove and merge duplicates from same level decay
eg
decay
[ [[1, 3], [1, 1], [1, 1], [], [], []] 
  [[], [], [],             [1, 2], [2, 1], []]
  [[], [], [],             [], [], [1, 1]] ]
found as  canonical decay
[
[[[1, 3], [1, 1], [1, 1], [], [], []],
[[], [], [],              [2, 1], [1, 2], []], 
[[], [], [],              [], [], [1, 1]]]
which originally was
[
[[1, 3], [1, 1], [1, 1], [], [], []], 
[[], [], [],             [2, 1], [1, 2], []],
[[], [], [],             [], [], [1, 1]]]
] 


V2
renamed to
compute_decays_from_one_level_decay
the main function

added degeneracy to
[d, actualdecay, GLO2]
so that it is now
[selected[Nsd], d, actualdecay, degeneracy, GLO2]
eg for N=4
selected[Nsd] ->  [[1, 1, 1, 0], [0, 0, 2, 0], [0, 0, 0, 1]]
d -> [[[1, 1], [1, 1], [1, 1], []],
      [[], [], [2, 1], []], 
      [[], [], [], [1, 1]]]
actualdecay -> -(104414*log(2)-1876214608129447699/25923779481600)
 /(171399494762496000*%pi^12)$

degeneracy ->
where
d is the decay, i.e from state to 2 states  
actualdecay is the decay width
GLO2 is the global variable from decayV2
GLO2:[result, av_amp2,min_x,max_x, amp2, num_amp, den_amp, kinematics, eff_x_measure],
            1    2      3     4      5      6        7          8       9
where
result is tha decay width without kinematical factors
amp2 is amp^2
*/

kill(all);

file_search_maxima: append (file_search_maxima, ["../*mat"]);

batch("012_compute_degeneracy.v2.1.mat")$
batch("014_build_all_possible_states_given_levels.v1.mat")$
batch("016_DDF_decay_amplitude.v0.5.7.mat")$


/*********************************************************************/
/*********************************************************************/




/*********************************************************************
*********************************************************************
:= function
compute_decays_from_one_level_decay (LEVEL,
Npossible_level_decay, /* "block" to start, i.e. the "global levels" decay */
Dtr, /* number of transverse directions to the lc */
startN, /* starting the "direction levels" decay from the "block"   */
Nsteps)

Eg
"global levels" [4,1,1] i.e 4->1+1
"direction levels" [2,2,0] -> [1,0,0] + [0,0,1]

we need to compute all direction levels for actually checking the degeneracy
*********************************************************************
*********************************************************************/

compute_and_test_degeneracy_from_one_level_decay(LEVEL, Npossible_level_decay, Dtr):=
block(

/* */
in_filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

load(in_filename),

/***
Eg out_filename like decays_L5_B2_from_100_upto_201.lisp
***/
out_filename:sconcat("decays_L", string(LEVEL),
"_B", string(Npossible_level_decay),
"_from_", string(startN), "_upto_", string(startN+Nsteps-1),
".lisp"),

/*****/
Results:[],
Ndecays:0,
Nerrs:0,
Npossible_decays:0,

/***
Decays as Levels for the given
eg LEVEL=4 Npossible_level_decay=2
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then selected is
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
***/
selected:decays_as_levels_in_different_directions[1][Npossible_level_decay],

for Nsd:startN thru min(length(selected), startN+Nsteps-1) do
  (
/*** eg
selected[Nsd] => [[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]]
***/
print("compute_decays_in_a_block computing decays from", selected[Nsd],
"[", Nsd, "/", Nsteps, "]"),

/*** eg
Nstate=2 => [1, 0, 0, 0, 0]
***/
  for Nstate:1 thru 3 do
    DecayLevels[Nstate]: selected[Nsd][Nstate],

/*** eg DecayLevels[2];
      [1, 0, 0, 0]
PossibleStates[2]; is trivially a 1 element list
[
[[1, 1], [], [], []]
]			   
***/			   
  for Nstate:1 thru 3 do
    (
    PossibleStates[Nstate]:
      build_all_possible_states_given_levels(DecayLevels[Nstate]),
if( DBG_compute_decays>7 ) then 
(
print("compute_decays_in_a_block: for DecayLevels[", Nstate, "]=", DecayLevels[Nstate]),
print(PossibleStates[Nstate])
)
    ), /*   for Nstate:1 thru 3 do */

/*** BUGGED since it kills decays which exists
  UniquePossibleStates1:[],
  states1DB:[],
  for de1 in PossibleStates[1] do
    (
    ss1:sort(de1),
    equivalent_state1:assoc(ss1, states1DB),
    if( equivalent_state1 = false ) then
      (
      states1DB:cons( [ss1, de1], states1DB),
      UniquePossibleStates1:cons(de1, UniquePossibleStates1)
      )
    ),
***/
UniquePossibleStates1:PossibleStates[1],

/*** BUGGED because we must consider the state1 ordered in some way so fixing the label of directions
while state2 and state3 are un ordered
Decays: [],
  for de1 in PossibleStates[1] do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
    Decays: cons( [de1, de2, de3], Decays),

print("compute_decays_in_a_block: for DecayLevels", selected[Nsd]),
print(Decays),
***/


  Ndirs:length(DecayLevels[1]),
  decaysDB:[],
    
  for de1 in UniquePossibleStates1 do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
  (
  
  new_decay:false,
  decay_states_in_dirs:makelist( [de1[i], de2[i], de3[i]]
                               , i,1,Ndirs),
  sd1:sort(decay_states_in_dirs),		       
  equivalent_decay1:assoc(sd1, decaysDB),
  
  /*swap 2 3 */  
  decay_states_in_dirs:makelist( [de1[i], de3[i], de2[i]]
                               , i,1,Ndirs),	    
  sd2:sort(decay_states_in_dirs),		       
  equivalent_decay2:assoc(sd2, decaysDB),

  if( equivalent_decay1=false and equivalent_decay2=false )
    then
    (
if( DBG_compute_decays>3 ) then 
print("show_info: new decay", de1,de2,de3),
     canonical_decay:[[], [], []],
     canonical_decay[1]:makelist(x[1], x, sd1),
     canonical_decay[2]:makelist(x[2], x, sd1),
     canonical_decay[3]:makelist(x[3], x, sd1),
     for r:1 thru 3 do canonical_decay[r]:reverse(canonical_decay[r]),
     
     decaysDB: cons( [sd1, [canonical_decay, [de1,de2,de3]]], decaysDB)
    )
    else
    (
if( DBG_compute_decays>3 ) then 
(
print("show_info: FOUND decay [", de1,de2,de3, "] found as "),
if( not equivalent_decay1=false) then print("    ", equivalent_decay1),
if( not equivalent_decay2=false) then print("    ", equivalent_decay2)
)
    )
  ), /* for de1 for de2 for de3 */
  
/* count how many naive decays there are */  
  Npossible_decays_given_level_decay: length(UniquePossibleStates1) * prod( length(PossibleStates[r]), r,2,3),

print("compute_decays_in_a_block: from LEVEL decay", selected[Nsd], "we get the decays:" ),
for x in decaysDB do print("         ",x[2]),
print("which are", Npossible_decays_given_level_decay-length(decaysDB), "LESS than the possible ones"),
print(" "),

  Decays:makelist( x[2][1], x, decaysDB),

  Npossible_decays:Npossible_decays + length(Decays),

  for d in Decays do
    (
    Ndecays:Ndecays+1,
 if( false )
 then
    err:errcatch( /* because of photon decay */
    actualdecay:apply(decayV2, endcons(-1, d))
        )
else
    err:0,


   if( not err=[] )
   then
   (
   [classical_degeneracy, quantum_symmetry_factor, symmetry_factor]:compute_degeneracyV21(d, Dtr),
   Results:cons(
   [selected[Nsd], d, actualdecay,
   classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
   GLO2], Results)
   )
   else
   Nerrs:Nerrs+1
   )

), /* for Nsd Number selected  */

file_output_append:true, /*append to file */

save(out_filename, Results),

print("
*********************************************************************

examined", Ndecays, "decays got", Nerrs, "errors

*********************************************************************
"),

DONE

)$


/* trace(all)$ */


/*
Examples

compute_decays_in_a_block(2, 1, 1,13);

compute_decays_in_a_block(3, 1, 1,140);

*/



/*

compute_decays_from_one_level_decay(LEVEL0, NPOSSIBLE_LEVEL_DECAY0, 26-2, STARTN0, NSTEPS0);
*/


==> anc/maxima/031_assemble_all_results_from_lisp_files.v0.5.2_one_state_for_step.mat <==
/*

F.x.

in the dir where exam_decays(level) is run

for level=5 it searches for decays_L5*.lisp files 

it loads them, one at the time.

its containt is a list Results

assume that data are in Results as a list whose entries are

[selected[Nsd], 
decay,
actualdecay,
classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
GLO2]

level decay, decay, decay width, degeneracy, GLO2 from decayV2

explict example for level=4
[

[[1,1,1,1,0],[0,0,0,1,0],[0,0,0,0,1]],

[[[1,1],[1,1],[1,1],[1,1],[]],[[1,1],[],[],[],[]],[[],[],[],[],[1,1]]],

(26044983*sqrt(6))/(37372230281236525875200000*%pi^12),

/* classical_degeneracy, quantum_symmetry_factor, symmetry_factor */
40,1/2,1/2,

/*GLO2*/
[(11909*2^(27/2)*sqrt(3)*sqrt(6))/9040416032375,

(9*(x-1)^2*x^4*(27*x^2+48*x+197))/247520,0,1,

5184*'n[3]^2*'n[4]^2*'n[5]^2*'n[6]^2*(x-1)^2*x^4
      *(6*'n[2]^2*x-6*'n[2]^2+1)^2,

72*'n[3]*'n[4]*'n[5]*'n[6]*(x-1)*x^2*(6*'n[2]^2*x-6*'n[2]^2+1),1,

[sqrt(6),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),
   2*sqrt(1-x)*sqrt(x)],

(2^(45/2)*sqrt(6)*(1-x)^11*x^11)/sqrt(3)]

]


and then creates a file for the state number ns at level n
with name  Ln_decays_state_ns.v0.5.lisp
which contains a list ED

eg. for level=3  the file L3_decays_state_24.v0.5.lisp
contains 
ED[1] =>  [[[3, 1]], 24]

ED[2] =>
[
[
 [[[3,1]],[[2,1]],[[1,1]]], 
  -((3860976*log(2)-164451216865903332397/61448958771200)
   /(8569974738124800*%pi^12)),
   1,
  -((2147483648*(3860976*log(2)-164451216865903332397/61448958771200))/819)
  ],
[
 [[[3,1]],[[1,2]],[[1,1]]],
  (2063515*log(2)-606452387717555097049/423997815521280)
   /(17139949476249600*%pi^12),
   1,
  (1073741824*(2063515*log(2)-606452387717555097049/423997815521280))/819
  ]
]
the first entry concerns the decay
[[[3,1]],[[2,1]],[[1,1]]]
with decay width
-((3860...
(use bfloat with fpprec high enough to check it is positive)
with degeneracy
1
with integrated amp2 (no kinematical factors)
  -((2147...

Notice the dimensionality is in the results of *lisp files

the version which exams all states at the same time creates a single file
Ln_decays.lisp
which contains a list
[
decays_list, => list of [state1, index]

decays_results, => decays_result[index] = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
]


V0.5.2
read info about
1) level
2) possible states1 file
3) state1 to exam
from a file
otherwise it creates it using compute_possible_states1(level)

V0.5.1
exam one state1 at the time

V0.5
changed symmetry_factor which is actually not used into
normalization factor which is used in computing the total decay

V0.4
added the normalization factor from the space time perspective,
i.e. 1/2! when the final states are equal as spacetime embedded states

V0.2
renamed from exam_and_make_tex_for_decays.v0.1.mat

*/


/*********************************************************************/
/*********************************************************************/

VER:0.5$

file_search_lisp: append (file_search_maxima, ["../*lisp"])$
file_search_maxima: append (file_search_maxima, ["../*mat"])$

linel:1200$

DBG_decays_from_file:true$
DBG_total_width:true$

DBG_decays_from_file:false$
DBG_total_width:false$

/*
contains LEVEL, STATES1FILE, N_STATE1
eg
LEVEL:4$
STATES1FILE:"L4_states1.lisp"$
N_STATE1:1$
*/
batch("LevelStateInfo.bat");



/*********************************************************************/
/*********************************************************************/

/*
the computed states in this function are not sorted as the ones from the computation 
*/
compute_possible_states1V0(
dal, /*decays_as_levels_in_different_directions[][]*/
s1d /*States1Dir*/
):=
block(
 [level_states10, level_states1, states1, tmp_states1],

level_states10:makelist(x[1], x,dal),
level_states1:makelist(delete(0, x), x,level_states10),
level_states1:unique(level_states1),

states1:[],
for ls1 in level_states1 do
  (
  tmp_states1:[ls1],
  /* replace the level ls1[pos] with all possible s1d /*States1Dir*/ */
  for pos:1 thru length(ls1) do
    (
    new_tmp_states1:[],
    for ts1 in tmp_states1 do
      for s1 in s1d[ts1[pos]] do
        (
	new_ts1:copylist(ts1),
	new_ts1[pos]:s1[1], /*it turns out s1 is like  [[1, 2]] and we want  [1, 2] */
        new_tmp_states1:cons(new_ts1, new_tmp_states1)
        ),
   tmp_states1:new_tmp_states1 /* tmp_states1 has now the level at position pos eplaced with the possible states */
   ),
 states1:append(tmp_states1,states1)
 ),

return(states1)
)$

/*
:= input level
:= return
:= a list whose elements are
:= [state1, like [[2,1], [1,1]]
:= Ndecays "wrong name " for the number of the state [[2,1], [1,1]]
*/
compute_possible_states1(level):=
block(
[lisp_files, Results, states1, Ndecays],

lisp_files:directory(sconcat("decays_L", string(level), "_B*.lisp")),
states1:[],
Ndecays:0,

for f in lisp_files do
  (
  load(f),
  for d in Results do
  (
if( DBG_compute_possible_states1 )
then print("compute_possible_states1 exam", d[2][1]),
/* state1 is some thing like [[2,1], [1,1], [], []] */
  state1:d[2][1],
  state1:delete([], state1),

  n_decay:assoc(state1, states1),

if( DBG_compute_possible_states1 )
then print("compute_possible_states1 n_decay", n_decay,
"in states1", states1),

  if( n_decay=false )
  then /* state1 not yet found */
    (
    Ndecays:Ndecays+1,
    states1:cons( [state1, Ndecays], states1)
    ),

if( DBG_compute_possible_states1 )
then print("compute_possible_states1 states1", states1)

  )
 ),

kill(Results),
return(states1)
)$

/*********************************************************************/
/*********************************************************************/

exam_decays_for_state_from_file_given_stateV2(filename, wanted_state1, decays_results):=
block(
[Results, state1, decay_results0, n_decay],


decays_results0:copylist(decays_results),

/*
assume that data are in Results as described above
*/
load(filename),

/* d is like
[selected[Nsd], /* 1 */
decay, /* 2 */
actualdecay, /* 3 */
classical_degeneracy, quantum_symmetry_factor, symmetry_factor, /* 6 */
GLO2]
*/

/* we add to decays_results from input parameter */

for d in Results do
  (
  state1:d[2][1],
  state1:delete([], state1),

if(DBG_decays_from_file)
then print("exam_decays_from_file exam", d[2][1], " => ", state1),
/* state1 is some thing like [[2,1], [1,1], [], []] */
  
  if( state1 = wanted_state1 ) then 
  (
  if( d[2][2] = d[2][3] )
  then
    spacetime_normalization_factor:1/2
  else
    spacetime_normalization_factor:1,
    
if( DBG_decays_from_file)
then print("exam_decays_from_file n_decay", n_decay,
"in decays_list", decays_list),

if( not freeof(%i, d[3]) )
then print("exam_decays_from_file: WARNING I in decay width of", d),

    decays_results0: cons( [d[2], d[3],
            d[4], d[5], d[6], spacetime_normalization_factor],
                                   decays_results0),

if( DBG_decays_from_file)
then print("exam_decays_from_file exit decays_list", decays_list)
  ),
  SKIP

  ),


kill(Results), /* free memory */

return(decays_results0)

)$



/*********************************************************************/
/*********************************************************************/

compute_total_widthV2(decays_list, decays_results):=
block(
[decays_width, n_decay, tmp_width],

decays_width:makelist(0, n,1,length(decays_list)),

/*
decays_list is a list of [state1, index]

decays_results[index] is a list of 
  [ decay, decay width, /* 2 */
    classical_degeneracy, quantum_symmetry_factor /* i.e. ratio_qu_cl*/, /*3 4*/
    symmetry_factor, spacetime_normalization_factor /*6*/
  ]

*/
for st_n in decays_list do
  (
if( DBG_total_width )
then print("compute_total_width exam", st_n),

  n_decay:st_n[2],
  tmp_width:0,
  for d in decays_results[n_decay] do
    (
    if( d[1][2] = d[1][3] )
    then /* if end states are equal ad spacetime embedded states */
      spacetime_normalization_factor:1/2
    else
      spacetime_normalization_factor:1,
    tmp_width:tmp_width + d[6] * d[2] *d[3]*d[4]
	),
  decays_width[n_decay]:factor(ratsimp(tmp_width))
  ),

return(decays_width)
)$


/*********************************************************************/
/*********************************************************************/

exam_decays_given_state(Level, state, state_no):=
block(
[lisp_files, decays_list, decays_results, decays_width],

lisp_files:directory(sconcat("decays_L", string(Level), "*.lisp")),

decays_list:[],
decays_results:[],
decays_width:[],

for f in lisp_files do
  (
print("  exam", f),
decays_results:
exam_decays_for_state_from_file_given_stateV2(f, state, decays_results),
print("  now we have", length(decays_results), "channels after examining", f)
  ),

/* strange parameters in order not to change the function */
decays_width:compute_total_widthV2([[state, 1]], [decays_results]), 

  
return([
[state, state_no],
decays_results,
decays_width
])
)$

/*********************************************************************/
/*********************************************************************/

do_level_single_stateV0(level):=
block(
[States1, ED, fileout],

States1:compute_possible_states1(level),

print("States1=", States1),

for ns1:1 thru length(States1) do
(
  print("assembling", States1[ns1], "[", ns1, "/", length(States1), "]"),
  ED: exam_decays_given_state(level, States1[ns1][1], States1[ns1][2]),
  
/* print(States1[ns1]), */
  fileout:sconcat("L", string(level), "_decays_state_", string(States1[ns1][2]),
              ".v", string(VER), ".lisp"),
print("fileout=", fileout),	      
  save(fileout, ED)
)
)$


/*********************************************************************/
/*********************************************************************/

do_level_single_stateV1(level, states1file, n_state1):=
block(
[States1, ED, fileout, ns1],

tmp0:errcatch( load(states1file) ),
if( tmp0=[] )
then
  (
print("computing the possible states1"),  
  States1:compute_possible_states1(level),
  save(states1file, States1)
  ),

print("States1=", States1),

/* for ns1:1 thru length(States1) do */
for ns1:n_state1 thru n_state1 do 
(
  print("assembling", States1[ns1], "[", ns1, "/", length(States1), "]"),
  ED: exam_decays_given_state(level, States1[ns1][1], States1[ns1][2]),
  
/* print(States1[ns1]), */
  fileout:sconcat("L", string(level), "_decays_state_", string(States1[ns1][2]),
              ".v", string(VER), ".lisp"),
print("fileout=", fileout),	      
  save(fileout, ED)
)
)$

/*********************************************************************/
/*********************************************************************/


/*
trace(compute_possible_states1);
trace(exam_decays_for_state_from_file_given_stateV2);
trace(exam_decays_given_state);
trace(compute_total_widthV2);
*/

/*
compile(all)$
*/

do_level_single_stateV1(LEVEL, STATES1FILE, N_STATE1);


==> anc/maxima/032_assemble_all_results_from_lisp_files.v0.5_split_step1.mat <==
/*

F.x.

in the dir where exam_decays(level) is run

for level=5 it searches for decays_L5*.lisp files 

it loads it

its containt is a list Results

assume that data are in Results as a list whose entries are

[selected[Nsd], 
decay,
actualdecay,
classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
GLO2]

level decay, decay, decay width, degeneracy, GLO2 from decayV2

explict example for level=4
[

[[1,1,1,1,0],[0,0,0,1,0],[0,0,0,0,1]],

[[[1,1],[1,1],[1,1],[1,1],[]],[[1,1],[],[],[],[]],[[],[],[],[],[1,1]]],

(26044983*sqrt(6))/(37372230281236525875200000*%pi^12),

/* classical_degeneracy, quantum_symmetry_factor, symmetry_factor */
40,1/2,1/2,

/*GLO2*/
[(11909*2^(27/2)*sqrt(3)*sqrt(6))/9040416032375,

(9*(x-1)^2*x^4*(27*x^2+48*x+197))/247520,0,1,

5184*'n[3]^2*'n[4]^2*'n[5]^2*'n[6]^2*(x-1)^2*x^4
      *(6*'n[2]^2*x-6*'n[2]^2+1)^2,

72*'n[3]*'n[4]*'n[5]*'n[6]*(x-1)*x^2*(6*'n[2]^2*x-6*'n[2]^2+1),1,

[sqrt(6),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),sqrt(3)/sqrt(2),
   2*sqrt(1-x)*sqrt(x)],

(2^(45/2)*sqrt(6)*(1-x)^11*x^11)/sqrt(3)]

]


and then returns

[
decays_list, => list of [state1, index]

decays_results, => decays_result[index] = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
]

eg. for level=3
decays_list[1] =>  [[[3, 1]], 24]

decays_results[24] =>
[
[
 [[[3,1]],[[2,1]],[[1,1]]], 
  -((3860976*log(2)-164451216865903332397/61448958771200)
   /(8569974738124800*%pi^12)),
   1,
  -((2147483648*(3860976*log(2)-164451216865903332397/61448958771200))/819)
  ],
[
 [[[3,1]],[[1,2]],[[1,1]]],
  (2063515*log(2)-606452387717555097049/423997815521280)
   /(17139949476249600*%pi^12),
   1,
  (1073741824*(2063515*log(2)-606452387717555097049/423997815521280))/819
  ]
]
the first entry concerns the decay
[[[3,1]],[[2,1]],[[1,1]]]
with decay width
-((3860...
(use bfloat with fpprec high enough to check it is positive)
with degeneracy
1
with integrated amp2 (no kinematical factors)
  -((2147...

Notice the dimensionality is in the results of *lisp files

V0.5_split
for Level 8 there are too many decays to stay in memory

V0.5
changed symmetry_factor which is actually not used into
normalization factor which is used in computing the total decay

V0.4
added the normalization factor from the space time perspective,
i.e. 1/2! when the final states are equal as spacetime embedded states

V0.2
renamed from exam_and_make_tex_for_decays.v0.1.mat

*/


/*********************************************************************/
/*********************************************************************/

VER:0.5$

/*********************************************************************/
/*********************************************************************/

exam_decays_from_fileV2(filename, decays_list, decays_results):=
block(
/*
assume that data are in Results as described above
*/
load(filename),

Ndecays:length(decays_list),
/* d is like
[selected[Nsd], /* 1 */
decay, /* 2 */
actualdecay, /* 3 */
classical_degeneracy, quantum_symmetry_factor, symmetry_factor, /* 6 */
GLO2]
*/
for d in Results do
  (
if( DBG_decays_from_file)
then print("exam_decays_from_file exam", d[2][1]),
/* state1 is some thing like [[2,1], [1,1], [], []] */
  state1:d[2][1],
  state1:delete([], state1),
  if( d[2][2] = d[2][3] )
  then
    spacetime_normalization_factor:1/2
  else
    spacetime_normalization_factor:1,
    
  n_decay:assoc(state1, decays_list),

if( DBG_decays_from_file)
then print("exam_decays_from_file n_decay", n_decay,
"in decays_list", decays_list),

if( not freeof(%i, d[3]) )
then print("exam_decays_from_file: WARNING I in decay width of", d),

if( not n_decay=false)
  then /* aleady found state1 in DB */
    (
    decays_results[n_decay]: cons( [d[2], d[3],
            d[4], d[5], d[6], spacetime_normalization_factor],
                                   decays_results[n_decay] )
    )
  else
    (
    Ndecays:Ndecays+1,
    decays_list:cons( [state1, Ndecays], decays_list),
    decays_results:endcons( [ [d[2], d[3],
            d[4], d[5], d[6], spacetime_normalization_factor] ],
	                    decays_results)
    ),

if( DBG_decays_from_file)
then print("exam_decays_from_file exit decays_list", decays_list)

  ),

return([ decays_list, decays_results])

)$



/*********************************************************************/
/*********************************************************************/

compute_total_widthV2(decays_list, decays_results):=
block(
decays_width:makelist(0, n,1,length(decays_list)),

/*
decays_list is a list of [state1, index]

decays_results[index] is a list of 
  [ decay, decay width, /* 2 */
    classical_degeneracy, quantum_symmetry_factor /* i.e. ratio_qu_cl*/, /*3 4*/
    symmetry_factor, spacetime_normalization_factor /*6*/
  ]

*/
for st_n in decays_list do
  (
if( DBG_total_width )
then print("compute_total_width exam", st_n),

  n_decay:st_n[2],
  tmp_width:0,
  for d in decays_results[n_decay] do
    (
    if( d[1][2] = d[1][3] )
    then /* if end states are equal ad spacetime embedded states */
      spacetime_normalization_factor:1/2
    else
      spacetime_normalization_factor:1,
    tmp_width:tmp_width + d[6] * d[2] *d[3]*d[4]
	),
  decays_width[n_decay]:factor(ratsimp(tmp_width))
  ),

return(decays_width)
)$


/*********************************************************************/
/*********************************************************************/

exam_decays_split(Level, n_start_file, n_end_file):=
block(

lisp_files:directory(sconcat("decays_L", string(Level), "*.lisp")),

decays_list:[],
decays_results:[],
decays_width:[],

for nf:n_start_file thru n_end_file do
  (
f:lisp_files[nf],
print(f),
[decays_list, decays_results]:
exam_decays_from_fileV2(f, decays_list, decays_results)
  ),
  
decays_width:compute_total_widthV2(decays_list, decays_results),

  
return([
decays_list,
decays_results,
decays_width
])
)$

/*********************************************************************/
/*********************************************************************/

DBG_decays_from_file:false$
DBG_total_width:false$

DBG_decays_from_file:true$
DBG_total_width:true$

do_level_split(level, Nfiles_to_exam_for_step):=
block(
list_lisp_files:directory(sconcat("decays_L", string(level), "*.lisp")),

nfiles:length(list_lisp_files),

for ns:1 thru nfiles step Nfiles_to_exam_for_step do
  (
  ne:min(ns+Nfiles_to_exam_for_step-1, nfiles),
  ED: exam_decays_split(level, ns, ne),
  save(sconcat("L", string(level), "_decays.v", string(VER),
  "_split", string(ns), "_", string(ne), ".lisp"), ED)
  )
)$

/*********************************************************************/
/*********************************************************************/

/***
test 1
batch("exam_and_make_tex_for_decays.v0.mat");

DL:[]$ DR:[]$

[DL,DR]:exam_decays_from_file("decays_L2_B1_from_1_upto_100.lisp",DL, DR)$

DW:compute_total_width(DL, DR);
***/

/***
test 2
batch("exam_and_make_tex_for_decays.v0.mat");
***/

/***
example

ED: exam_decays(4);

save("L4_decays.lisp", ED);
***/



==> anc/maxima/040_test_degeneracy_counting.v3.3_after_no_error.mat <==
/*

V3.1
exracted main function

V3.0
final?

V1
derived from

AAV1.2
swap23 Embedding != Permutation_along_S1 * Permutation_perp_S1 Embedding

AAV1
compute_degeneracyV1
takes into account
1) the degeneracy from the symmetry of the state 1
2) the symmetry factor when state2=state3

check that order states decay with the same total width

assume that the input data are in a list ED
ED=>
[
decays_list, => list of [state1, index]
decays_results, => decays_result[index] = list of decays of state1
                each entry is
                [ decay, decay width, degeneracy, decay width w/o kin. factor]  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
])

*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

kill(all);

Dtr:26-2$

file_search_maxima: append (file_search_maxima, ["../*mat"]);

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* decay is embedded_states_list */
from_decay_to_states(decay):=
block(
sts:[],
for s in decay do
  sts: endcons( delete([], s), sts),

/* we want each state, actually particle, in a canonical form */
sorted_sts:[],
for s in sts do
   sorted_sts: endcons( sort(s), sorted_sts),
   
return(sorted_sts)
)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= create a DB for checking the degeneracies
:= the same state can decays in many different final states
:= which can be embedded im many ways
:= we need to collect all decays which have the same final states
*/


exam_decays(ED):=
block(

states_db:[],

for decay_level_list in ED[2] do
for d  in decay_level_list do
(

states:from_decay_to_states(d[1]),
states_per_direction:compute_states_per_direction(d[1]),

/*
*/
[cl_deg, ratio_qu_cl, symmf]:[d[3], d[4], d[5]],


old_info: assoc(states, states_db),
if( DBG_exam_decays ) then
print("states=", states, "=> old_info=", old_info),

if( not old_info = false)
then
  (
  states_db: subst( [states, old_info] =
                    [states, cons( [d[1], cl_deg, ratio_qu_cl*cl_deg], old_info)],
                 states_db)
  )
else
  (
  swap23_states:from_decay_to_states( [d[1][1], d[1][3], d[1][2]] ),
  old_info: assoc(swap23_states, states_db),
  if( DBG_exam_decays ) then
  print("swap23_states=", swap23_states, "=> old_info=", old_info),

  if( not old_info = false)
  then
    (
    states_db: subst( [states, old_info] =
                      [states, cons( [d[1], cl_deg, ratio_qu_cl*cl_deg], old_info)],
                 states_db)
    )
  else
    states_db: cons( [states, [ [d[1], cl_deg, ratio_qu_cl*cl_deg] ] ], states_db)
),

DONE
),

return(states_db)
)$

exam_decaysV31(ED):=
block(
states_db:[],

for decay_level_list in ED[2] do
/*
d is like
[ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor /* i.e. ratio_qu_cl */
    , symmetry_factor,
]
*/
for d  in decay_level_list do
(

states:from_decay_to_states(d[1]),

deg:[d[3], d[4], d[5]],


old_info: assoc(states, states_db),
if( DBG_exam_decays ) then
print("states=", states, "=> old_info=", old_info),

if( not old_info = false)
then
(
states_db: subst( [states, old_info] =
                    [states, cons( [d[1], deg], old_info)],
                 states_db)
)
else
(
states_db: cons( [states, [[d[1],deg]] ], states_db)
),

DONE
),

return(states_db)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

DBG_cie:false$
compute_inequivalent_embeddigs(state0):=
block(
state_per_dir_db:[],
for sd in state0 do
(
n_sd:assoc(sd, state_per_dir_db),
if( DBG_cie) then
print("state in dir=", sd, "=> found n=", n_sd),

if( not n_sd = false )
then
state_per_dir_db:subst([sd, n_sd] = [sd, n_sd+1], 
                       state_per_dir_db)
else
state_per_dir_db:cons( [ sd, 1], state_per_dir_db )
),

n_emb:Dtr! / (Dtr- length(state0))! ,

for s in state_per_dir_db do
n_emb:n_emb/ s[2]!,

return(n_emb)

)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
eg
ED:[
["decays_list"]
,
[
[
[[[[1, 1], [1, 1], [1, 1], [1, 1], []], 
 [[1, 1], [], [], [], []],
 [[], [], [], [], [1, 1]]], 80]
,
[[[[1, 1], [1, 1], [1, 1], [1, 1]],
 [[], [1, 1], [], []], 
 [[1, 1], [], [], []]], 12]
 ,
[[[[1, 1], [1, 1], [1, 1], [1, 1], [], [], 
[]], [[], [], [], [], [1, 1], [1, 2], []], [[], [], [], [], [], [], [1, 1]]], 
13680]
]
]
,
["decays_width"]
]


for level=2
examined_decays_list:

(%o24)
[
  [
[[[1, 1], [1, 1]], [[1, 1]], [[1, 1]]], /* states */

    [
/* decay 1 */
[[[[1, 1], [1, 1], []], [[], [], [1, 1]], [[], [], [1, 1]]], 22, 22],
/* decay 2 */
[[[[1, 1], [1, 1], [], []], [[], [], [1, 1], []], [[], [], [], [1, 1]]], 462, 
231],
/* decay 3 */
[[[[1, 1], [1, 1]], [[1, 1], []], [[1, 1], []]], 2, 2],
/* decay 4 */
[[[[1, 1], [1, 1], []], [[1, 1], [], []], [[], [], [1, 1]]], 88, 44],
/* decay 5 */
[[[[1, 1], [1, 1]], [[1, 1], []], [[], [1, 1]]], 2, 1]
    ]
  ]
, 

  [
[[[1, 2]], [[1, 1]], [[1, 1]]], /* states */
[[[[[1, 2], []], [[], [1, 1]], [[], [1, 1]]], 
23, 23], [[[[1, 2], [], []], [[], [1, 1], []], [[], [], [1, 1]]], 506, 253], 
[[[[1, 2]], [[1, 1]], [[1, 1]]], 1, 1], 
[[[[1, 2], []], [[1, 1], []], [[], [1, 1]]], 46, 23]]
  ]
, 
  [
  [[[2, 1]], [[1, 1]], [[1, 1]]], /* states */
  [[[[[2, 1], []], [[], [1, 1]], [[], [1, 1]]], 
23, 23], [[[[2, 1], [], []], [[], [1, 1], []], [[], [], [1, 1]]], 506, 253], 
[[[[2, 1]], [[1, 1]], [[1, 1]]], 1, 1], 
[[[[2, 1], []], [[1, 1], []], [[], [1, 1]]], 46, 23]]
  ]
]

*/

/*
:= compare the theoretical classical and quantum degeneracy with
:= the degenecracy computed by summing the degeneacy of all decays
*/


do_chk_degeneracy(examined_decays_list):=
block(
for sss_l in examined_decays_list do
(
sss:sss_l[1],
cl_deg:0,
q_deg:0,
for d in sss_l[2] do
  (
  cl_deg:cl_deg+d[2],
  q_deg:q_deg+d[3],
  print(d)
  ),

n_emb_s2:compute_inequivalent_embeddigs(sss[2]),
n_emb_s3:compute_inequivalent_embeddigs(sss[3]),

th_classical_deg: n_emb_s2*n_emb_s3,

if( cl_deg = th_classical_deg )
then
print("OK CLASSICAL states=", sss, "=> deg=", cl_deg, "computed=", th_classical_deg)
else
(
if( cl_deg = 2* th_classical_deg )
then
print("DOUBLE CLASSICAL states=", sss, "=> deg=", cl_deg, "but computed=",
n_emb_s2, "*", n_emb_s3, "=", th_classical_deg)
else
print("NO CLASSICAL states=", sss, "=> deg=", cl_deg, "but computed=",
n_emb_s2, "*", n_emb_s3, "=", th_classical_deg)
),


if( sss[2] = sss[3] ) then
th_quantum_deg: 1/2*(n_emb_s2+1)*n_emb_s2
else
th_quantum_deg: th_classical_deg,

if( q_deg = th_quantum_deg )
then
print("OK QUANTUM states=", sss, "=> deg=", q_deg, " and computed=", th_quantum_deg)
else
(
if( q_deg = 2* th_quantum_deg )
then
print("DOUBLE QUANTUM states=", sss, "=> deg=", q_deg, "but computed=1/2*",
n_emb_s2, "*", n_emb_s2+1, "=", th_quantum_deg)
else
print("NO QUANTUM states=", sss, "=> deg=", q_deg, " but computed=1/2*",
n_emb_s2, "*", n_emb_s2+1, "=", th_quantum_deg)
),

DONE
)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



chk_degeneracy(level):=
block(
/* the file contain the list ED */
load( sconcat("L", string(level), "_decays.lisp") ),

examined_decays: exam_decays(ED),

do_chk_degeneracy(examined_decays)
)$


==> anc/maxima/040_test_degeneracy_counting.v4.0_after_no_error.mat <==
/*

V4.0
it is too slow and memory consuming to read all states
then we read all the possible initial states from ED[1]
and the we exam each of then separately

V3.2
BUG: degeneracy of s1->s2+s3  must be considered togthe with s1->s3+s2


V3.1
exracted main function

V3.0
final?

V1
derived from

AAV1.2
swap23 Embedding != Permutation_along_S1 * Permutation_perp_S1 Embedding

AAV1
compute_degeneracyV1
takes into account
1) the degeneracy from the symmetry of the state 1
2) the symmetry factor when state2=state3

check that order states decay with the same total width

assume that the input data are in a list ED
ED=>
[
decays_list, => list of [state1, index]
decays_results, => decays_result[index] = list of decays of state1
                each entry is
                [ decay, decay width, degeneracy, decay width w/o kin. factor]  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
])

*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

kill(all);

Dtr:26-2$

file_search_maxima: append (file_search_maxima, ["../*mat"]);

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* decay is embedded_states_list */
from_decay_to_states(decay):=
block(
sts:[],
for s in decay do
  sts: endcons( delete([], s), sts),

/* we want each state, actually particle, in a canonical form */
sorted_sts:[],
for s in sts do
   sorted_sts: endcons( sort(s), sorted_sts),
   
return(sorted_sts)
)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= create a DB for checking the degeneracies
:= the same state can decays in many different final states
:= which can be embedded im many ways
:= we need to collect all decays which have the same final states
*/


exam_decaysV40(ED, ns):=
block(

states_db:[],

/* for decay_level_list in ED[2] do */
index:ED[1][ns][2],
decay_level_list:ED[2][index],

for d  in decay_level_list do
(

states:from_decay_to_states(d[1]),
states_per_direction:compute_states_per_direction(d[1]),

/*
*/
[cl_deg, ratio_qu_cl, symmf]:[d[3], d[4], d[5]],


old_info: assoc(states, states_db),
if( DBG_exam_decays ) then
print("states=", states, "=> old_info=", old_info),

if( not old_info = false)
then
  (
  states_db: subst( [states, old_info] =
                    [states, cons( [d[1], cl_deg, ratio_qu_cl*cl_deg], old_info)],
                 states_db)
  )
else
  (
  swap23_states:from_decay_to_states( [d[1][1], d[1][3], d[1][2]] ),
  old_info: assoc(swap23_states, states_db),
  if( DBG_exam_decays ) then
  print("swap23_states=", swap23_states, "=> old_info=", old_info),

  if( not old_info = false)
  then
    (
    /* if swap23_states has info then it is the DB entry */
    states_db: subst( [swap23_states, old_info] =
                      [swap23_states, cons( [d[1], cl_deg, ratio_qu_cl*cl_deg], old_info)],
                 states_db)
    )
  else
    /* neither states nor swap23_states have info so states is new in DB */
    states_db: cons( [states, [ [d[1], cl_deg, ratio_qu_cl*cl_deg] ] ], states_db)
),

DONE
),

return(states_db)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

DBG_cie:false$
compute_inequivalent_embeddigs(state0):=
block(
state_per_dir_db:[],
for sd in state0 do
(
n_sd:assoc(sd, state_per_dir_db),
if( DBG_cie) then
print("state in dir=", sd, "=> found n=", n_sd),

if( not n_sd = false )
then
state_per_dir_db:subst([sd, n_sd] = [sd, n_sd+1], 
                       state_per_dir_db)
else
state_per_dir_db:cons( [ sd, 1], state_per_dir_db )
),

n_emb:Dtr! / (Dtr- length(state0))! ,

for s in state_per_dir_db do
n_emb:n_emb/ s[2]!,

return(n_emb)

)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
eg
ED:[
["decays_list"]
,
[
[
[[[[1, 1], [1, 1], [1, 1], [1, 1], []], 
 [[1, 1], [], [], [], []],
 [[], [], [], [], [1, 1]]], 80]
,
[[[[1, 1], [1, 1], [1, 1], [1, 1]],
 [[], [1, 1], [], []], 
 [[1, 1], [], [], []]], 12]
 ,
[[[[1, 1], [1, 1], [1, 1], [1, 1], [], [], 
[]], [[], [], [], [], [1, 1], [1, 2], []], [[], [], [], [], [], [], [1, 1]]], 
13680]
]
]
,
["decays_width"]
]


for level=2
examined_decays_list:

(%o24)
[
  [
[[[1, 1], [1, 1]], [[1, 1]], [[1, 1]]], /* states */

    [
/* decay 1 */
[[[[1, 1], [1, 1], []], [[], [], [1, 1]], [[], [], [1, 1]]], 22, 22],
/* decay 2 */
[[[[1, 1], [1, 1], [], []], [[], [], [1, 1], []], [[], [], [], [1, 1]]], 462, 
231],
/* decay 3 */
[[[[1, 1], [1, 1]], [[1, 1], []], [[1, 1], []]], 2, 2],
/* decay 4 */
[[[[1, 1], [1, 1], []], [[1, 1], [], []], [[], [], [1, 1]]], 88, 44],
/* decay 5 */
[[[[1, 1], [1, 1]], [[1, 1], []], [[], [1, 1]]], 2, 1]
    ]
  ]
, 

  [
[[[1, 2]], [[1, 1]], [[1, 1]]], /* states */
[[[[[1, 2], []], [[], [1, 1]], [[], [1, 1]]], 
23, 23], [[[[1, 2], [], []], [[], [1, 1], []], [[], [], [1, 1]]], 506, 253], 
[[[[1, 2]], [[1, 1]], [[1, 1]]], 1, 1], 
[[[[1, 2], []], [[1, 1], []], [[], [1, 1]]], 46, 23]]
  ]
, 
  [
  [[[2, 1]], [[1, 1]], [[1, 1]]], /* states */
  [[[[[2, 1], []], [[], [1, 1]], [[], [1, 1]]], 
23, 23], [[[[2, 1], [], []], [[], [1, 1], []], [[], [], [1, 1]]], 506, 253], 
[[[[2, 1]], [[1, 1]], [[1, 1]]], 1, 1], 
[[[[2, 1], []], [[1, 1], []], [[], [1, 1]]], 46, 23]]
  ]
]

*/

/*
:= compare the theoretical classical and quantum degeneracy with
:= the degenecracy computed by summing the degeneacy of all decays
*/


do_chk_degeneracyV2(examined_decays_list, verbose):=
block(
for sss_l in examined_decays_list do
(
sss:sss_l[1],
cl_deg:0,
q_deg:0,
nd:0,
for d in sss_l[2] do
  (
  cl_deg:cl_deg+d[2],
  q_deg:q_deg+d[3],
  if(verbose=0)
  then  print(d)
  else
    (
    nd:nd+1,
    d1d0:d[1], /* decay */
    d1d:makelist( [d1d0[1][i], d1d0[2][i], d1d0[3][i]], i,1,length(d1d0[1])),
    printf(true, "~%~a) ~% ~a~%~a~%~a~% => ~a",
          string(nd), d[1][1], d[1][2], d[1][3], d[2] )
    )	  
  ),

n_emb_s2:compute_inequivalent_embeddigs(sss[2]),
n_emb_s3:compute_inequivalent_embeddigs(sss[3]),

th_classical_deg: n_emb_s2*n_emb_s3,

if( cl_deg = th_classical_deg )
then
print("OK CLASSICAL states=", sss, "=> deg=", cl_deg, "computed=", th_classical_deg)
else
(
if( cl_deg = 2* th_classical_deg )
then
print("DOUBLE CLASSICAL states=", sss, "=> deg=", cl_deg, "but computed=",
n_emb_s2, "*", n_emb_s3, "=", th_classical_deg)
else
print("NO CLASSICAL states=", sss, "=> deg=", cl_deg, "but computed=",
n_emb_s2, "*", n_emb_s3, "=", th_classical_deg)
),


if( sss[2] = sss[3] ) then
th_quantum_deg: 1/2*(n_emb_s2+1)*n_emb_s2
else
th_quantum_deg: th_classical_deg,

if( q_deg = th_quantum_deg )
then
print("OK QUANTUM states=", sss, "=> deg=", q_deg, " and computed=", th_quantum_deg)
else
(
if( q_deg = 2* th_quantum_deg )
then
print("DOUBLE QUANTUM states=", sss, "=> deg=", q_deg, "but computed=1/2*",
n_emb_s2, "*", n_emb_s2+1, "=", th_quantum_deg)
else
print("NO QUANTUM states=", sss, "=> deg=", q_deg, " but computed=1/2*",
n_emb_s2, "*", n_emb_s2+1, "=", th_quantum_deg)
),

DONE
)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



chk_degeneracy(level):=
block(
/* the file contain the list ED */
load( sconcat("L", string(level), "_decays.lisp") ),

Nstate1:length(ED[1]),
for ns1:1 thru Nstate1 do
  (
  print("**** EXAM state", ED[1][ns1], "[", ns1, "/", Nstate1, "] ****"),
  
  examined_decays: exam_decaysV40(ED, ns1),

  do_chk_degeneracyV2(examined_decays, 0)
  )
  
)$


c_d_n(level,ns1):=
block(
/* the file contain the list ED */
load( sconcat("L", string(level), "_decays.lisp") ),

  (
  print("**** EXAM state", ED[1][ns1], "[", ns1, "/", Nstate1, "] ****"),
  
  examined_decays: exam_decaysV40(ED, ns1),

  do_chk_degeneracyV2(examined_decays, 1)
  )
  
)$


==> anc/maxima/042_test_degeneracy_counting.v4_before.mat <==
/*

aim: compute all decays for
1) a given LEVEL
2) a given Npossible_level_decay, ie the possible decays at global level 
e.g. for LEVEL=4
we have two possibilities
   [[4, 1, 1], [4, 3, 1]]
as can be seen
decays_as_levels_in_different_directions[3];
3) one starting possible entry in
decays_as_levels_in_different_directions[1]
4) for up to Nsteps

V4_split
extracted the functions common
to test_degeneracy

introduced flag to actually compute decay or test degeneracy


V4
removed bug in computing degeneracy.
There are actually now two kind of degeneracies:
cl_degeneracy
and
q_degeneracy

V3
removed BUG
remove and merge duplicates from same level decay
eg
decay
[ [[1, 3], [1, 1], [1, 1], [], [], []] 
  [[], [], [],             [1, 2], [2, 1], []]
  [[], [], [],             [], [], [1, 1]] ]
found as  canonical decay
[
[[[1, 3], [1, 1], [1, 1], [], [], []],
[[], [], [],              [2, 1], [1, 2], []], 
[[], [], [],              [], [], [1, 1]]]
which originally was
[
[[1, 3], [1, 1], [1, 1], [], [], []], 
[[], [], [],             [2, 1], [1, 2], []],
[[], [], [],             [], [], [1, 1]]]
] 


V2
renamed to
compute_decays_from_one_level_decay
the main function

added degeneracy to
[d, actualdecay, GLO2]
so that it is now
[selected[Nsd], d, actualdecay, degeneracy, GLO2]
eg for N=4
selected[Nsd] ->  [[1, 1, 1, 0], [0, 0, 2, 0], [0, 0, 0, 1]]
d -> [[[1, 1], [1, 1], [1, 1], []],
      [[], [], [2, 1], []], 
      [[], [], [], [1, 1]]]
actualdecay -> -(104414*log(2)-1876214608129447699/25923779481600)
 /(171399494762496000*%pi^12)$

degeneracy ->
where
d is the decay, i.e from state to 2 states  
actualdecay is the decay width
GLO2 is the global variable from decayV2
GLO2:[result, av_amp2,min_x,max_x, amp2, num_amp, den_amp, kinematics, eff_x_measure],
            1    2      3     4      5      6        7          8       9
where
result is tha decay width without kinematical factors
amp2 is amp^2
*/

kill(all);

file_search_maxima: append (file_search_maxima, ["../*mat"]);

batch("012_compute_degeneracy.v2.1.mat")$
batch("014_build_all_possible_states_given_levels.v1.mat")$
batch("016_DDF_decay_amplitude.v0.5.7.mat")$


/*********************************************************************/
/*********************************************************************/




/*********************************************************************
*********************************************************************
:= function
compute_decays_from_one_level_decay (LEVEL,
Npossible_level_decay, /* "block" to start, i.e. the "global levels" decay */
Dtr, /* number of transverse directions to the lc */
startN, /* starting the "direction levels" decay from the "block"   */
Nsteps)

Eg
"global levels" [4,1,1] i.e 4->1+1
"direction levels" [2,2,0] -> [1,0,0] + [0,0,1]

we need to compute all direction levels for actually checking the degeneracy
*********************************************************************
*********************************************************************/

compute_and_test_degeneracy_from_one_level_decay(LEVEL, Npossible_level_decay, Dtr):=
block(

/* */
in_filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

load(in_filename),

/***
Eg out_filename like decays_L5_B2_from_100_upto_201.lisp
***/
out_filename:sconcat("decays_L", string(LEVEL),
"_B", string(Npossible_level_decay),
"_from_", string(startN), "_upto_", string(startN+Nsteps-1),
".lisp"),

/*****/
Results:[],
Ndecays:0,
Nerrs:0,
Npossible_decays:0,

/***
Decays as Levels for the given
eg LEVEL=4 Npossible_level_decay=2
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then selected is
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
***/
selected:decays_as_levels_in_different_directions[1][Npossible_level_decay],

for Nsd:startN thru min(length(selected), startN+Nsteps-1) do
  (
/*** eg
selected[Nsd] => [[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]]
***/
print("compute_decays_in_a_block computing decays from", selected[Nsd],
"[", Nsd, "/", Nsteps, "]"),

/*** eg
Nstate=2 => [1, 0, 0, 0, 0]
***/
  for Nstate:1 thru 3 do
    DecayLevels[Nstate]: selected[Nsd][Nstate],

/*** eg DecayLevels[2];
      [1, 0, 0, 0]
PossibleStates[2]; is trivially a 1 element list
[
[[1, 1], [], [], []]
]			   
***/			   
  for Nstate:1 thru 3 do
    (
    PossibleStates[Nstate]:
      build_all_possible_states_given_levels(DecayLevels[Nstate]),
if( DBG_compute_decays>7 ) then 
(
print("compute_decays_in_a_block: for DecayLevels[", Nstate, "]=", DecayLevels[Nstate]),
print(PossibleStates[Nstate])
)
    ), /*   for Nstate:1 thru 3 do */

/*** BUGGED since it kills decays which exists
  UniquePossibleStates1:[],
  states1DB:[],
  for de1 in PossibleStates[1] do
    (
    ss1:sort(de1),
    equivalent_state1:assoc(ss1, states1DB),
    if( equivalent_state1 = false ) then
      (
      states1DB:cons( [ss1, de1], states1DB),
      UniquePossibleStates1:cons(de1, UniquePossibleStates1)
      )
    ),
***/
UniquePossibleStates1:PossibleStates[1],

/*** BUGGED because we must consider the state1 ordered in some way so fixing the label of directions
while state2 and state3 are un ordered
Decays: [],
  for de1 in PossibleStates[1] do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
    Decays: cons( [de1, de2, de3], Decays),

print("compute_decays_in_a_block: for DecayLevels", selected[Nsd]),
print(Decays),
***/


  Ndirs:length(DecayLevels[1]),
  decaysDB:[],
    
  for de1 in UniquePossibleStates1 do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
  (
  
  new_decay:false,
  decay_states_in_dirs:makelist( [de1[i], de2[i], de3[i]]
                               , i,1,Ndirs),
  sd1:sort(decay_states_in_dirs),		       
  equivalent_decay1:assoc(sd1, decaysDB),
  
  /*swap 2 3 */  
  decay_states_in_dirs:makelist( [de1[i], de3[i], de2[i]]
                               , i,1,Ndirs),	    
  sd2:sort(decay_states_in_dirs),		       
  equivalent_decay2:assoc(sd2, decaysDB),

  if( equivalent_decay1=false and equivalent_decay2=false )
    then
    (
if( DBG_compute_decays>3 ) then 
print("show_info: new decay", de1,de2,de3),
     canonical_decay:[[], [], []],
     canonical_decay[1]:makelist(x[1], x, sd1),
     canonical_decay[2]:makelist(x[2], x, sd1),
     canonical_decay[3]:makelist(x[3], x, sd1),
     for r:1 thru 3 do canonical_decay[r]:reverse(canonical_decay[r]),
     
     decaysDB: cons( [sd1, [canonical_decay, [de1,de2,de3]]], decaysDB)
    )
    else
    (
if( DBG_compute_decays>3 ) then 
(
print("show_info: FOUND decay [", de1,de2,de3, "] found as "),
if( not equivalent_decay1=false) then print("    ", equivalent_decay1),
if( not equivalent_decay2=false) then print("    ", equivalent_decay2)
)
    )
  ), /* for de1 for de2 for de3 */
  
/* count how many naive decays there are */  
  Npossible_decays_given_level_decay: length(UniquePossibleStates1) * prod( length(PossibleStates[r]), r,2,3),

print("compute_decays_in_a_block: from LEVEL decay", selected[Nsd], "we get the decays:" ),
for x in decaysDB do print("         ",x[2]),
print("which are", Npossible_decays_given_level_decay-length(decaysDB), "LESS than the possible ones"),
print(" "),

  Decays:makelist( x[2][1], x, decaysDB),

  Npossible_decays:Npossible_decays + length(Decays),

  for d in Decays do
    (
    Ndecays:Ndecays+1,
 if( false )
 then
    err:errcatch( /* because of photon decay */
    actualdecay:apply(decayV2, endcons(-1, d))
        )
else
    err:0,


   if( not err=[] )
   then
   (
   [classical_degeneracy, quantum_symmetry_factor, symmetry_factor]:compute_degeneracyV21(d, Dtr),
   Results:cons(
   [selected[Nsd], d, actualdecay,
   classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
   GLO2], Results)
   )
   else
   Nerrs:Nerrs+1
   )

), /* for Nsd Number selected  */

file_output_append:true, /*append to file */

save(out_filename, Results),

print("
*********************************************************************

examined", Ndecays, "decays got", Nerrs, "errors

*********************************************************************
"),

DONE

)$


/* trace(all)$ */


/*
Examples

compute_decays_in_a_block(2, 1, 1,13);

compute_decays_in_a_block(3, 1, 1,140);

*/



/*

compute_decays_from_one_level_decay(LEVEL0, NPOSSIBLE_LEVEL_DECAY0, 26-2, STARTN0, NSTEPS0);
*/


==> anc/maxima/042_test_degeneracy_counting.v4_split.mat <==
/*

aim: compute all decays for
1) a given LEVEL
2) a given Npossible_level_decay, ie the possible decays at global level 
e.g. for LEVEL=4
we have two possibilities
   [[4, 1, 1], [4, 3, 1]]
as can be seen
decays_as_levels_in_different_directions[3];
3) one starting possible entry in
decays_as_levels_in_different_directions[1]
4) for up to Nsteps

V4_split
extracted the functions common
to test_degeneracy

introduced flag to actually compute decay or test degeneracy


V4
removed bug in computing degeneracy.
There are actually now two kind of degeneracies:
cl_degeneracy
and
q_degeneracy

V3
removed BUG
remove and merge duplicates from same level decay
eg
decay
[ [[1, 3], [1, 1], [1, 1], [], [], []] 
  [[], [], [],             [1, 2], [2, 1], []]
  [[], [], [],             [], [], [1, 1]] ]
found as  canonical decay
[
[[[1, 3], [1, 1], [1, 1], [], [], []],
[[], [], [],              [2, 1], [1, 2], []], 
[[], [], [],              [], [], [1, 1]]]
which originally was
[
[[1, 3], [1, 1], [1, 1], [], [], []], 
[[], [], [],             [2, 1], [1, 2], []],
[[], [], [],             [], [], [1, 1]]]
] 


V2
renamed to
compute_decays_from_one_level_decay
the main function

added degeneracy to
[d, actualdecay, GLO2]
so that it is now
[selected[Nsd], d, actualdecay, degeneracy, GLO2]
eg for N=4
selected[Nsd] ->  [[1, 1, 1, 0], [0, 0, 2, 0], [0, 0, 0, 1]]
d -> [[[1, 1], [1, 1], [1, 1], []],
      [[], [], [2, 1], []], 
      [[], [], [], [1, 1]]]
actualdecay -> -(104414*log(2)-1876214608129447699/25923779481600)
 /(171399494762496000*%pi^12)$

degeneracy ->
where
d is the decay, i.e from state to 2 states  
actualdecay is the decay width
GLO2 is the global variable from decayV2
GLO2:[result, av_amp2,min_x,max_x, amp2, num_amp, den_amp, kinematics, eff_x_measure],
            1    2      3     4      5      6        7          8       9
where
result is tha decay width without kinematical factors
amp2 is amp^2
*/

kill(all);

file_search_maxima: append (file_search_maxima, ["../*mat"]);

batch("012_compute_degeneracy.v2.1.mat")$
batch("014_build_all_possible_states_given_levels.v1.mat")$
batch("016_DDF_decay_amplitude.v0.5.7.mat")$


/*********************************************************************/
/*********************************************************************/




/*********************************************************************
*********************************************************************
:= function
compute_decays_from_one_level_decay (LEVEL,
Npossible_level_decay, /* "block" to start, i.e. the "global levels" decay */
Dtr, /* number of transverse directions to the lc */
startN, /* starting the "direction levels" decay from the "block"   */
Nsteps)

Eg
"global levels" [4,1,1] i.e 4->1+1
"direction levels" [2,2,0] -> [1,0,0] + [0,0,1]

we need to compute all direction levels for actually checking the degeneracy
*********************************************************************
*********************************************************************/

compute_and_test_degeneracy_from_one_level_decay(LEVEL, Npossible_level_decay, Dtr):=
block(

/* */
in_filename:sconcat("decays_as_levels_in_different_directions_L", string(LEVEL),
".lisp"),

load(in_filename),

/***
Eg out_filename like decays_L5_B2_from_100_upto_201.lisp
***/
out_filename:sconcat("decays_L", string(LEVEL),
"_B", string(Npossible_level_decay),
"_from_", string(startN), "_upto_", string(startN+Nsteps-1),
".lisp"),

/*****/
Results:[],
Ndecays:0,
Nerrs:0,
Npossible_decays:0,

/***
Decays as Levels for the given
eg LEVEL=4 Npossible_level_decay=2
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then selected is
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
***/
selected:decays_as_levels_in_different_directions[1][Npossible_level_decay],

for Nsd:startN thru min(length(selected), startN+Nsteps-1) do
  (
/*** eg
selected[Nsd] => [[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]]
***/
print("compute_decays_in_a_block computing decays from", selected[Nsd],
"[", Nsd, "/", Nsteps, "]"),

/*** eg
Nstate=2 => [1, 0, 0, 0, 0]
***/
  for Nstate:1 thru 3 do
    DecayLevels[Nstate]: selected[Nsd][Nstate],

/*** eg DecayLevels[2];
      [1, 0, 0, 0]
PossibleStates[2]; is trivially a 1 element list
[
[[1, 1], [], [], []]
]			   
***/			   
  for Nstate:1 thru 3 do
    (
    PossibleStates[Nstate]:
      build_all_possible_states_given_levels(DecayLevels[Nstate]),
if( DBG_compute_decays>7 ) then 
(
print("compute_decays_in_a_block: for DecayLevels[", Nstate, "]=", DecayLevels[Nstate]),
print(PossibleStates[Nstate])
)
    ), /*   for Nstate:1 thru 3 do */

/*** BUGGED since it kills decays which exists
  UniquePossibleStates1:[],
  states1DB:[],
  for de1 in PossibleStates[1] do
    (
    ss1:sort(de1),
    equivalent_state1:assoc(ss1, states1DB),
    if( equivalent_state1 = false ) then
      (
      states1DB:cons( [ss1, de1], states1DB),
      UniquePossibleStates1:cons(de1, UniquePossibleStates1)
      )
    ),
***/
UniquePossibleStates1:PossibleStates[1],

/*** BUGGED because we must consider the state1 ordered in some way so fixing the label of directions
while state2 and state3 are un ordered
Decays: [],
  for de1 in PossibleStates[1] do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
    Decays: cons( [de1, de2, de3], Decays),

print("compute_decays_in_a_block: for DecayLevels", selected[Nsd]),
print(Decays),
***/


  Ndirs:length(DecayLevels[1]),
  decaysDB:[],
    
  for de1 in UniquePossibleStates1 do
  for de2 in PossibleStates[2] do
  for de3 in PossibleStates[3] do
  (
  
  new_decay:false,
  decay_states_in_dirs:makelist( [de1[i], de2[i], de3[i]]
                               , i,1,Ndirs),
  sd1:sort(decay_states_in_dirs),		       
  equivalent_decay1:assoc(sd1, decaysDB),
  
  /*swap 2 3 */  
  decay_states_in_dirs:makelist( [de1[i], de3[i], de2[i]]
                               , i,1,Ndirs),	    
  sd2:sort(decay_states_in_dirs),		       
  equivalent_decay2:assoc(sd2, decaysDB),

  if( equivalent_decay1=false and equivalent_decay2=false )
    then
    (
if( DBG_compute_decays>3 ) then 
print("show_info: new decay", de1,de2,de3),
     canonical_decay:[[], [], []],
     canonical_decay[1]:makelist(x[1], x, sd1),
     canonical_decay[2]:makelist(x[2], x, sd1),
     canonical_decay[3]:makelist(x[3], x, sd1),
     for r:1 thru 3 do canonical_decay[r]:reverse(canonical_decay[r]),
     
     decaysDB: cons( [sd1, [canonical_decay, [de1,de2,de3]]], decaysDB)
    )
    else
    (
if( DBG_compute_decays>3 ) then 
(
print("show_info: FOUND decay [", de1,de2,de3, "] found as "),
if( not equivalent_decay1=false) then print("    ", equivalent_decay1),
if( not equivalent_decay2=false) then print("    ", equivalent_decay2)
)
    )
  ), /* for de1 for de2 for de3 */
  
/* count how many naive decays there are */  
  Npossible_decays_given_level_decay: length(UniquePossibleStates1) * prod( length(PossibleStates[r]), r,2,3),

print("compute_decays_in_a_block: from LEVEL decay", selected[Nsd], "we get the decays:" ),
for x in decaysDB do print("         ",x[2]),
print("which are", Npossible_decays_given_level_decay-length(decaysDB), "LESS than the possible ones"),
print(" "),

  Decays:makelist( x[2][1], x, decaysDB),

  Npossible_decays:Npossible_decays + length(Decays),

  for d in Decays do
    (
    Ndecays:Ndecays+1,
 if( false )
 then
    err:errcatch( /* because of photon decay */
    actualdecay:apply(decayV2, endcons(-1, d))
        )
else
    err:0,


   if( not err=[] )
   then
   (
   [classical_degeneracy, quantum_symmetry_factor, symmetry_factor]:compute_degeneracyV21(d, Dtr),
   Results:cons(
   [selected[Nsd], d, actualdecay,
   classical_degeneracy, quantum_symmetry_factor, symmetry_factor,
   GLO2], Results)
   )
   else
   Nerrs:Nerrs+1
   )

), /* for Nsd Number selected  */

file_output_append:true, /*append to file */

save(out_filename, Results),

print("
*********************************************************************

examined", Ndecays, "decays got", Nerrs, "errors

*********************************************************************
"),

DONE

)$


/* trace(all)$ */


/*
Examples

compute_decays_in_a_block(2, 1, 1,13);

compute_decays_in_a_block(3, 1, 1,140);

*/



/*

compute_decays_from_one_level_decay(LEVEL0, NPOSSIBLE_LEVEL_DECAY0, 26-2, STARTN0, NSTEPS0);
*/


==> anc/maxima/050_make_tex_decay_table.v0.2.7multi.mat <==
/*

from ONE lisp FILE FOR each STATE1
use
do_texV1(level, max_no_decay_to_display, NUMERIC_FLAG, TWO_LINES_FLAG):=



V0.2.7
as long the issue with the latex macro is not solved
added  the possibility of using 2 lines with the flag
TWO_LINES_FLAG
and it is prepared to split the line into two

V0.2.6
tabularx for splitting symbolic decays

V0.2.5multi
macro to write the decay alone if too wide

V0.2.4multi
multi row, multi colmun, multi table

decay 2x1 | num width 1x1 | ratio 1x1 | cl.deg. 1x1 | q.deg 1x1 |norm 1x1
      2x1 |  width 1x5

V0.2.4
added saving data into a file

V0.2.3
added  two cases
1) a unique lisp file fo all decays
2) one file foreach state with all its decays

assume that the input data are in a list ED
ED=>
[
decays_list, => list of [state1, index]

decays_results, => decays_result[index] = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor,
    spacetime_normalization_factor
  ]
  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
]

in the case 2) index is useless


*/

kill(all);

VER:"0.2.7"$

/*********************************************************************/

/* example but now computed in the main function 
Texfd:true$
Texfd:openw("a.tex")$ 
*/

fpprec:128$

TexPrint(txt):=printf(Texfd, "~a ~%", string(txt))$

/*********************************************************************/

TexPrint_header(level):=
block(
printf(Texfd, "~% ~a ~%",
"\\documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \\ifx\\endpmatrix\\undefined\\pmatrix{\\else\\begin{pmatrix}\\fi
% with
% \\begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\usepackage{tabularx}

\\usepackage{makecell}

\\usepackage{multirow}
\\usepackage{ltablex}
\\keepXColumns

%
\\newlength{\\mylen}
\\newsavebox{\\mybox}
%
\\newcommand{\\conditionalrow}[6]{%
%% not working since #1 is a macro  \\settowidth{\\mylen}{#1}%
 \\sbox{\\mybox}{\\leavevmode $ #1 $}% fully typeset content%
%
\\typeout{=== BOX DEBUG ===}%
\\typeout{Content: #1}%
\\typeout{mybox: \\mybox }%
\\typeout{Width: \\the\\wd\\mybox}%
%%  \\ifdim\\mylen<0.4\\textwidth
\\ifdim\\wd\\mybox<0.4\\textwidth\\relax%
\\usebox\\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\\else
\\usebox\\mybox % decay%
{&} {&} {&} {&} {&} %
\\\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\\fi
%  
%
\\ifdim\\wd\\mybox<0.4\\textwidth\\relax%
\\typeout{LESS}
\\else
\\typeout{MORE}
\\fi
%
}
%

%
\\usepackage{pdflscape}
%

\\begin{document}
%\\section{Decays for level ~a}
\\renewcommand{\\arraystretch}{1.7}
%
%%%\\begin{landscape}
"
,level
)
)$

/*********************************************************************/
TexPrint_table_headerV1(no_state1, no_state1_from_bottom):=
printf(Texfd,"
%
\\newpage
%
{\\hskip-10em}
% state1 ~a from bottom ~a
%\\begin{tabular}{c c c c c}
%\\begin{tabularx}{\\textwidth} {X X X X X}
%\\begin{longtable}{X X X X X}
%\\begin{longtable}[l]{c c c c c c}
\\begin{longtable}[l]{m{0.4\\textwidth} m{0.16\\textwidth} m{0.18\\textwidth} m{0.10\\textwidth} m{0.10\\textwidth} m{0.04\\textwidth} }
\\caption{$N= ~a$ state ~a  }
\\label{N=~a_state_~a}
\\\\"
,no_state1, no_state1_from_bottom
,level, no_state1
,level, no_state1
)$

/*********************************************************************/
TexPrint_table_footer():=
printf(Texfd,"
%
\\end{longtable}
%
%
%
"
)$

/*********************************************************************/

TexPrint_closure():=
block(
printf(Texfd,
"%\\end{tabular}
%\\end{tabularx}
%\\end{longtable}
%
%\\end{landscape}
%
\\end{document}"
)
)$


/*********************************************************************/

TexPrint_state1_decay_width_line(state1, total_width, numerical_total_width, no_channels):=
block(
printf(Texfd, 
"\\hline\\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\\endfirsthead
\\\\
\\multirow{2}{0.3\\textwidth}{$\\, ~a $ } % particle
& & $~,4e$ % total width numeric
& $~d$  % number of channels
& &
\\\\
% second line
& \\multicolumn{5}{c}{
%%  \\begin{tabularx}{0.58\\textwidth}{X}{
~a
%%} \\end{tabularx}
  } % total width
%
\\\\ ~% \\hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\\\"
,state1 /* state */
,numerical_total_width /* numerical total width */
,no_channels
,tex_symbolic_decay(total_width) /* total width */
)

)$

/*********************************************************************/

TexPrint_decay_line_NoMulti(d, total_width, numerical_total_width, NUMERIC_FLAG):=
block(
  printf(Texfd,
"$\\, ~a $ %decay ~% & $ ~a $ & [$ ~a $] % decay width ~% %
 & $ ~a $  % class deg ~% & $ ~a $ % qu deg ~% %
 & $ ~a $ %  spacetime norm fact 
 \\\\"	
/* */
  ,format_decay(d[1]) /* decay */
  ,if( NUMERIC_FLAG ) then printf(false,"~,4e", d[7]) else tex1(d[2]) /* decay width */
  ,if( NUMERIC_FLAG ) then printf(false,"~,4e", d[7]*d[3]*d[4]*d[6]/numerical_total_width)
                      else tex1(ratsimp(d[2]*d[3]*d[4]*d[6]/total_width)) /* ratio decay width to total width */
  ,tex1(d[3]) /* cl */
  ,tex1(d[3]*d[4]) /* q */
  ,tex1(d[6]) /* st norm */
       )
)$

/*****/
/*****/
/*****/
TexPrint_decay_lineV0_2lines(d, total_width, numerical_total_width, NUMERIC_FLAG):=
block(
/* % 6 columns, 5 breaks & */
printf(Texfd,
"
$\\, ~a $ %decay 2x1
&&&&&\\\\ % comment this line if one line is desired 
& $ ~a $ % num decay width
& [$ ~a $]  % ratio %
& $ ~a $  % class deg %
& $ ~a $ % qu deg %
& $ ~a $  %  spacetime norm factot
\\\\
\\multicolumn{6}{ c }{ ~a
} % decay width  ~% %
\\\\
\\hline"	
/* */
  ,format_decay(d[1]) /* decay */
  ,printf(false,"~,4e", d[7]) /* num decay width */
  ,printf(false,"~,4e", d[7]*d[3]*d[4]*d[6]/numerical_total_width) /* ratio */
  ,tex1(d[3]) /* cl */
  ,tex1(d[3]*d[4]) /* q */
  ,tex1(d[6]) /* st norm factor */
  ,tex_symbolic_decay(d[2]) /* tex1(ratexpand(d[2]))  symbolic decay width */
       )
)$

/*****/
/*****/
/*****/
TexPrint_decay_line(d, total_width, numerical_total_width, NUMERIC_FLAG):=
block(
/* % 6 columns, 5 breaks & */
printf(Texfd,
"
\\conditionalrow
{~a}
{~a}
{~a}
{~a}
{~a}
{~a}
\\\\
& \\multicolumn{5}{ c }{
%% \\begin{tabularx}{0.58\\textwidth}{X}{
~a
%%} \\end{tabularx}
} % decay width  ~% %
\\\\
\\hline"	
/* */
  ,format_decay(d[1]) /* decay */
  ,printf(false,"~,4e", d[7]) /* num decay width */
  ,printf(false,"~,4e", d[7]*d[3]*d[4]*d[6]/numerical_total_width) /* ratio */
  ,tex1(d[3]) /* cl */
  ,tex1(d[3]*d[4]) /* q */
  ,tex1(d[6]) /* st norm */
  ,tex_symbolic_decay(d[2]) /* tex1(ratexpand(d[2]))  symbolic decay width */
       )
)$


tex_symbolic_decayV0(sd):=
block(
tmp:ratexpand(sd),
mytex:"",
if( not op(tmp) = "/" )
then
  for x in tmp do
  if( op(x)="-" ) then mytex:sconcat(mytex," $", tex1(x), "$")
  else mytex:sconcat(mytex," $+", tex1(x), "$")
else
  mytex:sconcat("$", tex1(tmp), "$"),
  
return(mytex)
)$

tex_symbolic_decay(sd):=
block(
tmp:ratexpand(sd),
mytex:"\\makecell{",
if( not op(tmp) = "/" )
then
  for x in tmp do
  if( op(x)="-" ) then mytex:sconcat(mytex," $", tex1(x), "$"  /*"$ \\\\"*/)
  else mytex:sconcat(mytex," $+", tex1(x), "$" /*"$ \\\\"*/)
else
  mytex:sconcat(mytex, "$", tex1(tmp), "$"),

mytex:sconcat(mytex, "} % end makecell"),
return(mytex)
)$

/*********************************************************************/
/* input like  [[[1,4],[]],[[],[3,1]],[[],[1,1]]] 
*/
format_decay(decay):=
block(
tex1( apply(matrix, decay))
)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
UNIQUE FILE => case 1) in the header
*/

do_texV0(level, max_no_decay_to_display, NUMERIC_FLAG, TWO_LINES_FLAG):=
block(
[Datafile, Texfile, command_ln,
state1, index, total_width, numerical_total_width,
sorted_decay, sorted_state_index_list],

/* file with the max_no_decay_to_display decays for each state1 */
Datafile:sconcat("aL", string(level), "_sorted_decays_list", ".no_decays_",
                string(max_no_decay_to_display), ".mac"),

try_batch_previous_Datafile:errcatch(batchload(Datafile)),
/* no file with data => create it */
if( try_batch_previous_Datafile = [] )
then
  (
  NO_old_Datafile:true,
  Datafd:openw(Datafile),
  print("Loading decays lisp file"),
/* VER=0.5 */  
  load(sconcat("L", string(level), "_decays.v0.5.lisp")),

  /* longest lived first */
  print("Computing sorted_state_index_list"),
  sorted_state_index_list:makelist([ED[1][n][1], ED[1][n][2],
                                    ED[3][ ED[1][n][2] ] ], n,1,length(ED[1])),
  sorted_state_index_list:sort(sorted_state_index_list, lambda([x,y], x[3]<y[3])),
  /*
  save the sorted list in mac file
  each entry is [state1, index, total width]
  and is sorted on with in ascending way
  */
  printf(Datafd, "sorted_state_index_list:~% ~a$ ~%~%",
                  string(sorted_state_index_list)),

  /* si1 = state1 index */
  for nsi1:1 thru length(sorted_state_index_list) do
    (
    print("Examining decay", nsi1, "=>", sorted_state_index_list[nsi1]),
    si1:sorted_state_index_list[nsi1],
    state1:si1[1],
    index:si1[2],
    
    /* we add at the end the numerical value of decay */
    print("Computing sorted_decay"),
    /* WARNING expand() is necessary to get rid of spurious %i */
    sorted_decay:makelist( endcons(bfloat(expand(x[2])), x), x, ED[2][index] ),
    /* sort without degeneration
    sorted_decay:sort(sorted_decay, lambda( [x,y], x[7] > y[7] )),
    */
    sorted_decay:sort(sorted_decay, lambda( [x,y], x[7]*x[3]*x[4]*x[6] > y[7]*y[3]*y[4]*y[6] )),
    /* print("sorted_decay =>", sorted_decay) */
    total_width:ED[3][index],
    numerical_total_width:bfloat(total_width),
    no_channels:length(ED[2][index]),
    /* miminal Examined Data */
    mED[nsi1]:[],
    nd:0,
    if( max_no_decay_to_display >=0 )
    then
    for d in sorted_decay while (max_no_decay_to_display =0 or nd <max_no_decay_to_display ) do
      (
      nd:nd+1,
      mED[nsi1]:endcons(d, mED[nsi1])
      )
    else
      (
      sorted_decay:reverse(sorted_decay),
      for d in sorted_decay while (nd < -max_no_decay_to_display ) do
      (
      nd:nd+1,
      mED[nsi1]:endcons(d, mED[nsi1])
       ),
      mED[nsi1]:reverse(mED[nsi1])
      ),

/* add the data on state1 to mED before saving it as mED[ns1] in a mac file*/
  mED[nsi1]:[state1, /*1*/
  total_width, numerical_total_width,  no_channels,
  mED[nsi1] /*5*/
  ],
  printf(Datafd, "mED[~a]:~% ~a$~%", string(nsi1), string(mED[nsi1]))
  )
  )
else
  (
  NO_old_Datafile:false,
  printf(true, "~%~% REUSING Datafile ~a ~%~%", Datafile)
  ),



if( NUMERIC_FLAG )
then Texfile:sconcat("aL", string(level), "_sorted_numeric_decays_multi_tables_from_unique_lisp_file",
".no_decays_", string(max_no_decay_to_display),
".V", VER,".tex")
else Texfile:sconcat("aL", string(level), "_sorted_symbolic_decays_multi_tables_from_unique_lisp_file",
".no_decays_", string(max_no_decay_to_display),
".V", VER,".tex"),

/* to late it without typing too much */
command_ln:sconcat("ln -sf ", Texfile, " a.tex"),

/* now make tex file with tables */
Texfd:openw(Texfile),

TexPrint_header(level),

/* si1 = state1 index */
Nsi1:length(sorted_state_index_list),
for nsi1:1 thru  Nsi1 do
  (
  print("Examining decay", nsi1, "=>", sorted_state_index_list[nsi1]),
  si1:sorted_state_index_list[nsi1],
  state1:si1[1],
  index:si1[2],

TexPrint_table_headerV1(nsi1, -(Nsi1+1-nsi1)),
  
    total_width:mED[nsi1][2],
    numerical_total_width:mED[nsi1][3],
    no_channels:mED[nsi1][4],
    print("total_width, numerical_total_width =>", total_width, numerical_total_width),
    print("no_channels =>", no_channels),
    sorted_decay:mED[nsi1][5],


  TexPrint_state1_decay_width_line(state1, total_width, numerical_total_width, no_channels ),


/*****
chk_total_width:0,
for d in ED[2][index] do chk_total_width:ratsimp(chk_total_width+d[2]*d[3]*d[4]*d[6]),
if( not chk_total_width = ED[3][index] )
then print("ERROR chk=", chk_total_width, "!= computed before", ED[3][index]),
*****/



  for d in mED[nsi1][5] do
    (
    if( TWO_LINES_FLAG )
    then
    TexPrint_decay_lineV0_2lines(d, total_width, numerical_total_width, NUMERIC_FLAG)
    else
    TexPrint_decay_line(d, total_width, numerical_total_width, NUMERIC_FLAG)
    ),


  TexPrint_table_footer(),
  DONE
),

/* link symbolically the tex to a.tex for writing less when latexing */
system(command_ln),

TexPrint_closure(),

if( NO_old_Datafile ) then close(Datafd),
if( not Texfd = true ) then  close(Texfd)
)$



/*********************************************************************/
/*********************************************************************/

/*
from ONE lisp FILE FOR each STATE1
we create the datafile file and then use do_texV0

max_no_decay_to_display=0 all decays
max_no_decay_to_display>0 only the fastest
max_no_decay_to_display<0 only the slowest
*/
do_texV1(level, max_no_decay_to_display, NUMERIC_FLAG, TWO_LINES_FLAG):=
block(
[Datafile, try_batch_previous_Datafile, Datafd, lisp_files, sorted_state_index_list,
state1, index, total_width, numerical_total_width, no_channels, mED],


Datafile:sconcat("aL", string(level), "_sorted_decays_list", ".no_decays_",
                string(max_no_decay_to_display), ".mac"),

try_batch_previous_Datafile:errcatch(batchload(Datafile)),
/* found previous Datafile */
if( not try_batch_previous_Datafile = [] )
then return( do_texV0(level, max_no_decay_to_display, NUMERIC_FLAG, TWO_LINES_FLAG) ),

/* NO previous Datafile */
Datafd:openw(Datafile),

lisp_files:directory(sconcat("L", string(level), "_decays_state_*.lisp")),
sorted_state_index_list:[],
for f in lisp_files do
  (
print("  exam to find order state1 decay widths", f),
  load(f),
  /*
  each file has ony one list ED which is slightly different from
  the list ED when all state1s are collected
  eg
(%i1) load("L4_decays_state_10.v0.5.lisp");
(%o1)                    L4_decays_state_10.v0.5.lisp
(%i2) values;
(%o2)                                [ED]

(%i3) ED[1];
(%o3)                           [[[4, 1]], 10]

(%i4) ED[3];
                               4850346878205487
(%o4)                     [─────────────────────────]
                                          47/2    12
                           1239728304375 6     %pi

ED[2];
[
 [
  [[[4, 1], []], [[], [3, 1]], [[], [1, 1]]], 
                       2    55005784178234376076326089522123
  - 32648896896000 log(─) - ────────────────────────────────
                       3          4155146693061191100
- ──────────────────────────────────────────────────────────, 23, 1, 1, 1
                                15/2    12
                   91842150400 6     %pi
 ], 
....
]
  */
  sorted_state_index_list:cons([ ED[1][1], ED[1][2], ED[3][1] ], sorted_state_index_list)
  ) /* for f in lisp_files */,

/* actually sort the decays: longest lived first */
sorted_state_index_list:sort(sorted_state_index_list, lambda([x,y], x[3]<y[3])),

print("Datafd (Data file descriptor) =>", Datafd),
printf(Datafd, "sorted_state_index_list:~% ~a$ ~%~%", string(sorted_state_index_list)),



/*
now do the job 
si1 = state1 index
*/
for nsi1:1 thru length(sorted_state_index_list) do
  (
  print("Examining decay [", nsi1, "/", length(sorted_state_index_list), "] =>", sorted_state_index_list[nsi1]),
  si1:sorted_state_index_list[nsi1],
  state1:si1[1],
  index:si1[2],
  total_width:si1[3],
  numerical_total_width:bfloat(total_width),
  no_channels:length(ED[2]),

  mED:[], /* mini Examined Decays */

  lisp_file:sconcat("L", string(level), "_decays_state_", string(index), ".v0.5.lisp"),
  load_ok:errcatch( load(lisp_file) ),
  if( load_ok = [] )
  then error("Cannot load", lisp_file, "to extract the decays"),

/*****
chk_total_width:0,
for d in ED[2] do chk_total_width:ratsimp(chk_total_width+d[2]*d[3]*d[4]*d[6]),
if( not chk_total_width = total_width )
then print("ERROR chk=", chk_total_width, "!= computed before", ED[3][1]),
*****/

/* WARNING expand() is necessary to get rid of spurious %i */
  sorted_decay:makelist( endcons(bfloat(expand(x[2])), x), x, ED[2] ),
/* sort without degeneration
  sorted_decay:sort(sorted_decay, lambda( [x,y], x[7] > y[7] )),
*/
  sorted_decay:sort(sorted_decay, lambda( [x,y], x[7]*x[3]*x[4]*x[6] > y[7]*y[3]*y[4]*y[6] )),

  nd:0,
  if( max_no_decay_to_display >=0 )
  then
    for d in sorted_decay while (max_no_decay_to_display =0 or nd <max_no_decay_to_display ) do
      (
      nd:nd+1,
      mED:endcons(d, mED)
    )
  else
    (
    sorted_decay:reverse(sorted_decay),
    for d in sorted_decay while (nd < -max_no_decay_to_display ) do
      (
      nd:nd+1,
      mED:endcons(d, mED)
      ),
    mED:reverse(mED)
    ) ,

/* add the data on state1 to mED before saving it as mED[ns1] in a mac file*/
  mED:[state1, total_width, numerical_total_width,  no_channels, mED],
  printf(Datafd, "mED[~a]:~% ~a$~%", string(nsi1), string(mED)),

DONE
),

/* finish saving data */
close(Datafd),


kill(sorted_state_index_list,mED),

/* now call do_texV0 to eally make the tex file */
do_texV0(level, max_no_decay_to_display, NUMERIC_FLAG,TWO_LINES_FLAG)

)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
from a unique L4_decays.lisp:

all decay channels numeric
do_texV0(4, -1, true);

5 decay channels numeric
do_texV0(4, 5, true);

5 decay channels symbolic
do_texV0(4, 5, false);


from MANY L4_decays.lisp:

all decay channels numeric
do_texV1(4, -1, true);

do_texV0(8, 10, true);

*/

linel:2*256$
do_texV0(4, 3, true /* numeric */, true /* 2 lines */);
do_texV0(4, -3, true /* numeric */, true /* 2 lines */);


==> anc/maxima/README.v4 <==


1) Compute the lisp file with the level decays.

Use
010_make_lisp_decays_as_levels_in_different_directions.v0.mat
within maxima.

For example for level=4 decays we use

batch("010_make_lisp_decays_as_levels_in_different_directions.v0.mat");
make_lisp(4);

which automatically creates the lisp file
decays_as_levels_in_different_directions_L4.lisp

Then you can see how many "blocks" there are by
decays_as_levels_in_different_directions[3];
                       [[4, 1, 1], [4, 3, 1]]
and see how many decays_as_levels_in_different_directions for block=1
as
length(decays_as_levels_in_different_directions[1][1]);
                                 29
and for block=2				 
length(decays_as_levels_in_different_directions[1][2]);
                                 212

These numbers are used in splitting into "computation pieces"
the actual computation of decays so that theu can be performed in paallel.


*****
In more details it uses
002_show_possible_decays.v4.2.mat

which can be also used directly
/* run compute_possible_level_decays.v4.2.mat */
within maxima as
batch("002_show_possible_decays.v4.2.mat
");
set_maxN(4); /* for decays of level 4 states */
compute_decays_as_levels_in_different_directionsV41(4);

It creates a list of 3 lists for level=4 decays which is described below.

*****
decays_as_levels_in_different_directions_L4.lisp

This file can the eventually be loaded into maxima with the command
load("decays_as_levels_in_different_directions_L4.lisp");

Its content ca be examined with
values;
=>   [LEVEL, States1Dir, decays_as_levels_in_different_directions]

LEVEL is the level of the states whose data are contained into
States1Dir
and
decays_as_levels_in_different_directions

decays_as_levels_in_different_directions
contains many info on the possible level_decays


Let us consider LEVEL=2 for which all data can be written explicitly.
*****
decays_as_levels_in_different_directions[3];
(%o1)                            [[2, 1, 1]]
is a list of all the allowed level decays for U(1) theory.
In this case there is only one possible level decay:
level=2 can decay into level=1 and level=1

Each of these possible level decays is called block.

In the case of level=4 we have two possible blocks
                     [[4, 1, 1], [4, 3, 1]]
*****
decays_as_levels_in_different_directions[1];
(%o1) [
[
[[1, 1], [0, 1], [1, 0]], [[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1], [1, 0], [1, 0]], [[1, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]], 
[[1, 1, 0], [0, 0, 1], [0, 0, 1]], [[2, 0], [1, 0], [0, 1]], [[2], [1], [1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0], [0, 1], [0, 1]]
]
]
is a list of lists.
One list for each level decay, i.e. entry in
decays_as_levels_in_different_directions[3].

So decays_as_levels_in_different_directions[1][1] is the set of all
possible decays with the same level decay
decays_as_levels_in_different_directions[3][1];
(same last [][1]).

decays_as_levels_in_different_directions[1][1][2];
(%o1) [[1, 1, 0], [1, 0, 0], [0, 0, 1]]
This represents the decay
(A_{-1}^{i=2} A_{-1}^{i=3})  /* [1, 1, 0] */
-> (A_{-1}^{i=2}) + /* [1, 0, 0] */
(A_{-1}^{i=4})  /* [0, 0, 1] */

*****
decays_as_levels_in_different_directions[2];
(%o14) [[[[1, 1, 0], [1, 0, 1]], [[1, 1, 0], [1, 0, 0], [0, 0, 1]], 
[[1, 1, 1], [1, 0, 0]], [[1, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]], 
[[1, 0, 0], [1, 0, 0], [0, 1, 1]], [[2, 1, 0], [0, 0, 1]], [[2, 1, 1]], 
[[2, 0, 0], [0, 1, 0], [0, 0, 1]], [[2, 0, 0], [0, 1, 1]]]]

These are the same decays as in decays_as_levels_in_different_directions[1]
but represented from each direction.

The previous state
[[1, 1, 0],
 [1, 0, 0],
 [0, 0, 1]]
is now written as
[[1, 1, 0], [1, 0, 0], [0, 0, 1]]

*****
Another example of decay for LEVEL=4 into level=3 and level=1
[
[[1,2],[1,2],[],[]], /* level of possible states 1 */
[[],[2,1],[1,1],[]], /* level of possible states 2 */
[[],[],[],[1,1]]   /* level of possible states 3 */
]
to be interpreted as
[[1,2],[1,2],[],[]] -> (A_{-1}^{i=2})^2 (A_{-1}^{i=3})^2 

[[],[2,1],[1,1],[]] -> (A_{-1}^{i=3})^2 (A_{-1}^{i=4})^1 

[[],[],[],[1,1]] -> (A_{-1}^{i=5})^1

*********************************************************************
*********************************************************************
*********************************************************************
2) Exam how many decays there are.
This is needed to know how many "blocks" there are
and eventually split the computations in step 3)

For example for level=4 and verbosity level 3 use in maxima
batch("020_show_info_possible_decays.v1.1_split.mat");
show_info(4, 3);


It returns a summary like
SUMMARY 
--> For global level decay [4,1,1] [1/2]
there are 29 possible level direction decays considering only levels and not s\
tates
  
(Number possible decays before equivalences = 82)
Number true decays = 79
given the level decay number 1 => [4,1,1]
--> For global level decay [4,3,1] [2/2]
there are 212 possible level direction decays considering only levels and not \
states
  
(Number possible decays before equivalences = 1057)
Number true decays = 1041
given the level decay number 2 => [4,3,1] 
  
Number possible decays before all equivalences are used 1139 
Number true decays 1120 

which means there are two level decays, aka blocks
each has 79 (82) and 1041 (1057) true independent (possible)
decays for a grand total of 1120

The function show_info(LEVEL, VerbosityLevel)
predicts the number of decays from the level decays.


Then you konw that there are 2 "blocks"

*********************************************************************
*********************************************************************
*********************************************************************

3) Compute the decays.

For example for level=4
a. create the dir L4
b. move or copy  decays_as_levels_in_different_directions_L4.lisp
created by compute_possible_level_decays.v4.2.mat to L4
c. cp do_decays_Ln_Bm_master.sh L4
/* d. cp 018_compute_a_block_of_decays.v4_master.mat L4 */
e. cd L4
f. edit  do_decays_Ln_Bm_master.sh and change as desired the parameters

maxima_command='sh /home/igor/hack/maxima/maxima-5.48.1/src/maxima -X "--dynamic-space-size 8192"'

level=4
block=2
step=100

and rename eventually it to do_decays_L4_B2_master.sh

The parameters are
level => level of the states which decay
block => is the index of the level decay in decays_as_levels_in_different_directions[3]. In the case of level=2 there is only one possibility.

step => how many decays to compute in each maxima file which is created and run sequentially

g. run it as f.x.

nohup bash do_decays_L4_B2_master.sh 101 300 > do_decays_L4_B2_master.out &

Notice 300-101+1 must be divisible by step=100.

Eg
Decays as Levels for LEVEL=4 and block=2
We get from decays_as_levels_in_different_directions[3]
   [[4, 1, 1], [4, 3, 1]] =>    [4, 3, 1]
then decays_as_levels_in_different_directions[1][2] is.
[
[[1, 1, 1, 1], [0, 1, 0, 0], [1, 0, 0, 0]], 
[[1, 1, 1, 1, 0], [1, 0, 0, 0, 0], [0, 0, 0, 0, 1]],
...
]
and we consider the decays computed
(from decays_as_levels_in_different_directions[1][block] )
from entries no. 101 to 300 (or less than 300 if there are fewer than 300).
Notice that decays_as_levels_in_different_directions is in
decays_as_levels_in_different_directions_L4.lisp as detailed above.

It actually compute these 200 level decays in two "steps" each of 100
level decays. The first 101-200 and the second 201-300.

It produces the following maxima files and then run them 
decays_L4_B2_from_101_upto_200.mac
decays_L4_B2_from_201_upto_300.mac

You can monitor how many decays it has examined as
grep -E '^examined'  do_decays_L4_B2_master.out |gawk '{ sum += $2 } END { print sum }' 


It is possible to do computation in parallel by 

nohup bash do_decays_L4_B2_master.sh 1 100 > do_decays_L4_B2_master_1_100.out &
nohup bash do_decays_L4_B2_master.sh 101 200 > do_decays_L4_B2_master_101_200.out &
and so on

*****
It it possible to check that the classical and quantum degeneracies computed on each decay match the theoretical ones

exam_leading_order_L2.v1.2.mat
which needs L2_decays.lisp

/*********************************************************************/
/*********************************************************************/
4.0) Assemble the results: all states at the same time
in maxima (watch out maxima compiled with gcl does not load lisp files saved with maxima compiled with sbcl)

batch("../030_assemble_all_results_from_lisp_files.v0.5.mat");

do_level(4); /* for level 4 */

it produces a file
L4_decays.v0.5.lisp
which contains a unique list ED.

[
decays_list, => list of [state1, index]

decays_results, => decays_result[index] = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
decays_width  =>  decays_width[index] = total decay width including degeneracy 
]

where
classical degeneracy is the degeneracy of the embedding of the final particles
as states for the given decay
spacetime_normalization_factor is 1/2 when the final states are equal
as particles and as states, i.e. embedding of the particles in spacetime
and it is necessary from the spacetime point of view in order to normalize
the QFT finale state	


4.1) Assemble the results: one state at the same time
in maxima (watch out maxima compiled with gcl does not load lisp files saved with maxima compiled with sbcl)

batch("../031_assemble_all_results_from_lisp_files.v0.5.2_one_state_for_step.mat");

do_level_single_stateV0(level);
or for examining one single state
do_level_single_stateV1(LEVEL, STATES1FILE, N_STATE1); 

it produces files like
L4_decays_state_6.v0.5.lisp
for state number 6 at level 4 which contains a unique list ED where
ED[1] => [ state1, number of state]

ED[2] => decays_results = list of decays of state1
  each entry is
  [ decay, decay width,
    classical_degeneracy, quantum_symmetry_factor, /* i.e. ratio_qu_cl */
    symmetry_factor
    spacetime_normalization_factor
  ]
  
where
classical degeneracy is the degeneracy of the embedding of the final particles
as states for the given decay
spacetime_normalization_factor is 1/2 when the final states are equal
as particles and as states, i.e. embedding of the particles in spacetime
and it is necessary from the spacetime point of view in order to normalize
the QFT finale state	

eg. for level=3  the file L3_decays_state_24.v0.5.lisp
contains 
ED[1] =>  [[[3, 1]], 24]

ED[2] =>
[
[
 [[[3,1]],[[2,1]],[[1,1]]], 
  -((3860976*log(2)-164451216865903332397/61448958771200)
   /(8569974738124800*%pi^12)),
   1,
  -((2147483648*(3860976*log(2)-164451216865903332397/61448958771200))/819)
  ],
[
 [[[3,1]],[[1,2]],[[1,1]]],
...
]


/*********************************************************************/
/*********************************************************************/

5) Optional: exam and check the degeneracies

For level 4, in directory L4

link symbolically
ln -s L4_decays.v0.5.lisp L4_decays.lisp

in maxima (watch out maxima compiled with gcl does not load lisp files saved with maxima compiled with sbcl)
and in the L4 directory for level=4

batch("../040_test_degeneracy_counting.v4.0_after.mat");

chk_degeneracy(2); /* for level 2 */

chk_degeneracy(4); /* for level 4 */


/*********************************************************************/
/*********************************************************************/

6) Examine the results
WARNING the table has some strange tex issue... give s to continue and all works

Use the 050_progam make_tex_decay_table.v0.2.7multi.mat.

It creates a tex file and a mac file.

There are two cases:
a) there is one file with all decay data
use
do_texV0(level, max_no_decay_to_display, NUMERIC_FLAG)
eg do_texV0(4, 5, true);
means exam level=4, print the first 5 fastest decays
and add the numerical values.

b) there is one file for each state
use
do_texV1(level, max_no_decay_to_display, NUMERIC_FLAG)
eg do_texV1(6, -5, true);
means exam level=5, print the last 5 fastest decays
and add the numerical values.

Then use it with maxima compiled with sbcl as
maxima -X "--dynamic-space-size 8000" -b make_tex_decay_table.v0.2.7multi.mat


The mac file is fx
either
aL4_sorted_decays_table.displayed_no_decays_5.mac
for level 4 and the fastest 5 decays.
or
aL4_sorted_decays_table.displayed_no_decays_-10.mac
for level 4 and the slowest 10 decays.


The tex file contains a tex table for each lightcone/DDF state.

The tex file is  fx
aL4_sorted_numeric_decays_table_from_unique_lisp_file_multi.V0.2.6.tex
The (polarizations) states are given from the smallest width (slowest)
to the biggest (fastest) one.

Each table which gives
a) the state with the total decay width and the number of possible decay channles.
b) The list of the first n fastest decay channels.
Each entry contains the decay width of the decay channel shown,
the classical degeneracy of the final state,
the quantum degeneracy of the final state due to Bose symmetry,
the QFT spacetime normalization of the final state (fx for two final photons with different momenta the normalization is one while for thow final photons with the same momemtum it is 1/2!)
and the ratio of the width times the quantum degeneacy time the nomalization to the total width.  




/*********************************************************************/
/*********************************************************************/
7) make plots


==> anc/tex_files_first_last_5/aL3_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_-5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 1  }
%% \label{N=3_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1]] $ } % particle
& & $1.9357e-28$ % total width numeric
& $35$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{41}\over{229167963856690583961600\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.4329e-36 $ % num decay width
& [$ 1.0580e-5 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{30332685217373909963}\over{22710316050234180180010598400000\,\pi^{12}}}$ \\ $-\left({{10321\,\log 2}\over{5356234211328000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.4750e-36 $ % num decay width
& [$ 8.2941e-6 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{66103\,\log 2}\over{21424936845312000\,\pi^{12}}}$ \\ $-\left({{109278009751457029661}\over{51098211113026905405023846400000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.9144e-35 $ % num decay width
& [$ 7.8586e-6 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{42614469106861913}\over{168224563335068001333411840000\,\pi^{12}}}$ \\ $-\left({{29\,\log 2}\over{79351617945600\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.2998e-35 $ % num decay width
& [$ 2.6139e-6 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{248555590094891281}\over{154142416630548734253465600000\,\pi^{12}}}$ \\ $-\left({{71\,\log 2}\over{30519853056000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.4564e-38 $ % num decay width
& [$ 8.2496e-7 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7743342929607199793}\over{102196422226053810810047692800000\,\pi^{12}}}$ \\ $-\left({{1171\,\log 2}\over{10712468422656000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 2  }
%% \label{N=3_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1]] $ } % particle
& & $2.4516e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1}\over{4413248603682766848000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.5463e-33 $ % num decay width
& [$ 2.3889e-4 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{697651\,\log 2}\over{17139949476249600\,\pi^{12}}}$ \\ $-\left({{8614902053570359457}\over{305348787230039397378293760000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5164e-35 $ % num decay width
& [$ 9.3217e-5 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15360801737829761573}\over{637482555796047162947665920000\,\pi^{12}}}$ \\ $-\left({{19\,\log 2}\over{546554511360\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.4801e-35 $ % num decay width
& [$ 9.2469e-5 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{38191\,\log 2}\over{1904438830694400\,\pi^{12}}}$ \\ $-\left({{448165795885979443}\over{32241797409383041959198720000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.3548e-34 $ % num decay width
& [$ 6.9001e-5 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{367\,\log 2}\over{90687563366400\,\pi^{12}}}$ \\ $-\left({{11325162531261537967}\over{4037389520041632032001884160000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.8847e-37 $ % num decay width
& [$ 1.0586e-5 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16813\,\log 2}\over{12854962107187200\,\pi^{12}}}$ \\ $-\left({{2906600685978373883}\over{3206162265915413672472084480000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 3  }
%% \label{N=3_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3]] $ } % particle
& & $2.6063e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{349}\over{1448762989898618634240000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.3723e-34 $ % num decay width
& [$ 3.2735e-4 $]  % ratio %
& $ 253 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{139949\,\log 2}\over{13875197195059200\,\pi^{12}}}$ \\ $-\left({{5552552175861304637371}\over{794212195585332472580942069760000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.0189e-35 $ % num decay width
& [$ 9.7437e-5 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10909\,\log 2}\over{35318683769241600\,\pi^{12}}}$ \\ $-\left({{24045581559659813323}\over{112312835739339945617506959360000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5483e-35 $ % num decay width
& [$ 6.8888e-5 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{78253390460266107577}\over{251560423941055534301655859200000\,\pi^{12}}}$ \\ $-\left({{5917\,\log 2}\over{13184576520192000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.4204e-34 $ % num decay width
& [$ 6.5482e-5 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13529\,\log 2}\over{388505521461657600\,\pi^{12}}}$ \\ $-\left({{268385191702782654131}\over{11118970738194654616133188976640000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.6581e-37 $ % num decay width
& [$ 7.4571e-6 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1433\,\log 2}\over{97126380365414400\,\pi^{12}}}$ \\ $-\left({{56855049110813579497}\over{5559485369097327308066594488320000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 4  }
%% \label{N=3_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1]] $ } % particle
& & $2.7095e-28$ % total width numeric
& $35$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{6313}\over{25208476024235964235776000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6927e-35 $ % num decay width
& [$ 2.8862e-5 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{103157\,\log 2}\over{388505521461657600\,\pi^{12}}}$ \\ $-\left({{682134950119120273961}\over{3706323579398218205377729658880000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1961e-35 $ % num decay width
& [$ 2.0394e-5 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{885968037911726630711}\over{3270285511233721945921526169600000\,\pi^{12}}}$ \\ $-\left({{66991\,\log 2}\over{171399494762496000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.5035e-34 $ % num decay width
& [$ 2.0327e-5 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{359\,\log 2}\over{8633456032481280\,\pi^{12}}}$ \\ $-\left({{106826391996416147179}\over{3706323579398218205377729658880000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.4537e-36 $ % num decay width
& [$ 4.6496e-6 $]  % ratio %
& $ 231 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{293011\,\log 2}\over{48563190182707200\,\pi^{12}}}$ \\ $-\left({{930029576832301369027}\over{222379414763893092322663779532800\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2316e-37 $ % num decay width
& [$ 2.1000e-6 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{97\,\log 2}\over{7471260028108800\,\pi^{12}}}$ \\ $-\left({{98680189735518409}\over{10965454376917805341354229760000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 5  }
%% \label{N=3_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1]] $ } % particle
& & $2.7611e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1787}\over{7002354451176656732160000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.0873e-34 $ % num decay width
& [$ 1.1156e-3 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{399587\,\log 2}\over{64274810535936000\,\pi^{12}}}$ \\ $-\left({{1321152506922695020663}\over{306589266678161432430143078400000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1088e-32 $ % num decay width
& [$ 9.2367e-4 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4099805820970603829}\over{9433515897789582536312094720000\,\pi^{12}}}$ \\ $-\left({{31\,\log 2}\over{49442161950720\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.0725e-34 $ % num decay width
& [$ 5.5642e-4 $]  % ratio %
& $ 253 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{258656931661306096993}\over{10572043678557290773453209600000\,\pi^{12}}}$ \\ $-\left({{1134359\,\log 2}\over{32137405267968000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.8866e-36 $ % num decay width
& [$ 1.3251e-4 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9277463817454228661}\over{61317853335632286486028615680000\,\pi^{12}}}$ \\ $-\left({{1403\,\log 2}\over{6427481053593600\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.6496e-35 $ % num decay width
& [$ 1.0353e-4 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{316199071223269687}\over{1510291954079612967636172800000\,\pi^{12}}}$ \\ $-\left({{9707\,\log 2}\over{32137405267968000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 6  }
%% \label{N=3_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1]] $ } % particle
& & $2.7611e-28$ % total width numeric
& $22$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1787}\over{7002354451176656732160000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7123e-34 $ % num decay width
& [$ 1.8605e-6 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37545162588352103891}\over{532273032427363597968998400000\,\pi^{12}}}$ \\ $-\left({{2907049\,\log 2}\over{28566582460416000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9620e-37 $ % num decay width
& [$ 4.5057e-7 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5921\,\log 2}\over{24281595091353600\,\pi^{12}}}$ \\ $-\left({{8700699020059631821}\over{51476716380530808408024023040000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5051e-36 $ % num decay width
& [$ 3.4264e-7 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{397\,\log 2}\over{8829670942310400\,\pi^{12}}}$ \\ $-\left({{787559473028366671}\over{25270388041351487763939065856000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9927e-37 $ % num decay width
& [$ 3.0311e-7 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25634531839870632713}\over{102196422226053810810047692800000\,\pi^{12}}}$ \\ $-\left({{31013\,\log 2}\over{85699747381248000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8310e-39 $ % num decay width
& [$ 2.6459e-8 $]  % ratio %
& $ 3990 $  % class deg %
& $ 3990 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47\,\log 2}\over{3885055214616576\,\pi^{12}}}$ \\ $-\left({{5827344967306870037}\over{694935671137165913508324311040000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL3_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 1  }
%% \label{N=3_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1]] $ } % particle
& & $1.9357e-28$ % total width numeric
& $35$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{41}\over{229167963856690583961600\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.1508e-29 $ % num decay width
& [$ 3.1776e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{167291\,\log 2}\over{183119118336000\,\pi^{12}}}$ \\ $-\left({{21571422587290891861421}\over{34065474075351270270015897600000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9947e-30 $ % num decay width
& [$ 2.2671e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9052635756367038307}\over{34065474075351270270015897600000\,\pi^{12}}}$ \\ $-\left({{1369\,\log 2}\over{3570822807552000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8932e-30 $ % num decay width
& [$ 2.1517e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14638070138226933121}\over{11355158025117090090005299200000\,\pi^{12}}}$ \\ $-\left({{6641\,\log 2}\over{3570822807552000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.3672e-29 $ % num decay width
& [$ 1.2230e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1503\,\log 2}\over{29389488128000\,\pi^{12}}}$ \\ $-\left({{1207554822730897689011}\over{34065474075351270270015897600000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.3275e-31 $ % num decay width
& [$ 2.6453e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61032001815512516717}\over{2271031605023418018001059840000\,\pi^{12}}}$ \\ $-\left({{27689\,\log 2}\over{714164561510400\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 2  }
%% \label{N=3_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1]] $ } % particle
& & $2.4516e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1}\over{4413248603682766848000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.4452e-30 $ % num decay width
& [$ 6.0467e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55628046293432910107}\over{1101106232738626917818695680000\,\pi^{12}}}$ \\ $-\left({{13\,\log 2}\over{178362777600\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8751e-30 $ % num decay width
& [$ 1.7592e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{698881\,\log 2}\over{5713316492083200\,\pi^{12}}}$ \\ $-\left({{146711540807251942553}\over{1730309794303556585143664640000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5891e-30 $ % num decay width
& [$ 1.4909e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1835396367645848155123}\over{12112168560124896096005652480000\,\pi^{12}}}$ \\ $-\left({{697\,\log 2}\over{3188234649600\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.3325e-31 $ % num decay width
& [$ 3.1265e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17617\,\log 2}\over{1428329123020800\,\pi^{12}}}$ \\ $-\left({{14792888714395252891}\over{1730309794303556585143664640000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8968e-32 $ % num decay width
& [$ 1.9574e-2 $]  % ratio %
& $ 253 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36061\,\log 2}\over{4284987369062400\,\pi^{12}}}$ \\ $-\left({{105980715204313271629}\over{18168252840187344144008478720000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 3  }
%% \label{N=3_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3]] $ } % particle
& & $2.6063e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{349}\over{1448762989898618634240000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.1091e-28 $ % num decay width
& [$ 8.0923e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5751377\,\log 2}\over{43167280162406400\,\pi^{12}}}$ \\ $-\left({{1026850452233782637893889}\over{11118970738194654616133188976640000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1647e-30 $ % num decay width
& [$ 1.0278e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{241\,\log 2}\over{809386503045120\,\pi^{12}}}$ \\ $-\left({{152988883021740188209}\over{741264715879643641075545931776000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.7236e-31 $ % num decay width
& [$ 5.0508e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12497\,\log 2}\over{43167280162406400\,\pi^{12}}}$ \\ $-\left({{106248262696036918271}\over{529474797056888315053961379840000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2777e-31 $ % num decay width
& [$ 1.1275e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1185491\,\log 2}\over{48563190182707200\,\pi^{12}}}$ \\ $-\left({{20904442591432746526303}\over{1235441193132739401792576552960000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6669e-30 $ % num decay width
& [$ 6.3958e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11737008216419638403701}\over{26162284089869775567372209356800\,\pi^{12}}}$ \\ $-\left({{22186859\,\log 2}\over{34279898952499200\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 4  }
%% \label{N=3_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1]] $ } % particle
& & $2.7095e-28$ % total width numeric
& $35$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{6313}\over{25208476024235964235776000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5864e-28 $ % num decay width
& [$ 5.8548e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{70367\,\log 2}\over{3396027285504000\,\pi^{12}}}$ \\ $-\left({{24196022391075640621897}\over{1684692536090099184262604390400000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.5108e-29 $ % num decay width
& [$ 3.1411e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1600751\,\log 2}\over{35318683769241600\,\pi^{12}}}$ \\ $-\left({{1512158587029476367029}\over{48134072459717119550360125440000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8596e-31 $ % num decay width
& [$ 3.1338e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{69427\,\log 2}\over{485631901827072000\,\pi^{12}}}$ \\ $-\left({{13807286865461786503}\over{139335472909707451329989836800000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5179e-31 $ % num decay width
& [$ 2.8564e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20659\,\log 2}\over{485631901827072000\,\pi^{12}}}$ \\ $-\left({{3002406538620905839}\over{101822076357093906741146419200000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5590e-31 $ % num decay width
& [$ 1.2658e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3037\,\log 2}\over{11772894589747200\,\pi^{12}}}$ \\ $-\left({{12049461559623287119}\over{67387701443603967370504175616000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 5  }
%% \label{N=3_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1]] $ } % particle
& & $2.7611e-28$ % total width numeric
& $16$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1787}\over{7002354451176656732160000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3985e-28 $ % num decay width
& [$ 5.0650e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3046231\,\log 2}\over{1836423158169600\,\pi^{12}}}$ \\ $-\left({{4147186389977980768213}\over{3606932549154840381531095040000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.0943e-30 $ % num decay width
& [$ 3.4105e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3973092770924626961}\over{1048168433087731392923566080000\,\pi^{12}}}$ \\ $-\left({{35149\,\log 2}\over{6427481053593600\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.4426e-31 $ % num decay width
& [$ 6.1997e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{410325381434534674841}\over{8759693333661755212289802240000\,\pi^{12}}}$ \\ $-\left({{86873\,\log 2}\over{1285496210718720\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.8546e-31 $ % num decay width
& [$ 4.8769e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{208471\,\log 2}\over{5843164594176000\,\pi^{12}}}$ \\ $-\left({{689266628470583785439}\over{27871751516196493857285734400000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8620e-31 $ % num decay width
& [$ 1.5511e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{100939\,\log 2}\over{12854962107187200\,\pi^{12}}}$ \\ $-\left({{6810900259429376819}\over{1251384761951679316041400320000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 3$ state 6  }
%% \label{N=3_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1]] $ } % particle
& & $2.7611e-28$ % total width numeric
& $22$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1787}\over{7002354451176656732160000\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.6976e-29 $ % num decay width
& [$ 9.4502e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4234103\,\log 2}\over{485631901827072000\,\pi^{12}}}$ \\ $-\left({{6999596824902329210131}\over{1158226118561943189180540518400000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5873e-31 $ % num decay width
& [$ 3.6218e-2 $]  % ratio %
& $ 63 $  % class deg %
& $ 63 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3953\,\log 2}\over{112068900421632000\,\pi^{12}}}$ \\ $-\left({{84953597311527883613}\over{3474678355685829567541621555200000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5129e-32 $ % num decay width
& [$ 6.9038e-3 $]  % ratio %
& $ 126 $  % class deg %
& $ 126 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7360777\,\log 2}\over{1456895705481216000\,\pi^{12}}}$ \\ $-\left({{10797205109005390487}\over{3083121877272253387348377600000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.1446e-31 $ % num decay width
& [$ 4.6603e-3 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{130098266081546674199}\over{1419394753139636261250662400000\,\pi^{12}}}$ \\ $-\left({{419719\,\log 2}\over{3174064717824000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7607e-31 $ % num decay width
& [$ 3.8262e-3 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3196807\,\log 2}\over{485631901827072000\,\pi^{12}}}$ \\ $-\left({{57443407902869900887}\over{12589414332195034665005875200000\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL4_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_-5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 1  }
\label{N=4_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $9.5345e-22$ % total width numeric
& $69$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{147733242301247}\over{18718979078800\,6^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1661e-45 $ % num decay width
& [$ 5.8583e-20 $]  % ratio %
& $ 6840 $  % class deg %
& $ 6840 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{98530029639\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{136715234176399571530696044821}\over{203437864628398400000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4665e-43 $ % num decay width
& [$ 5.8448e-20 $]  % ratio %
& $ 380 $  % class deg %
& $ 380 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8020907793\,\log \left({{2}\over{3}}\right)}\over{2377375\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{233717437375644393410095011191}\over{101718932314199200000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5365e-45 $ % num decay width
& [$ 4.6892e-20 $]  % ratio %
& $ 6840 $  % class deg %
& $ 6840 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1010512\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{5451500154336867247818089269}\over{91011676281125600000\,6^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4416e-44 $ % num decay width
& [$ 9.7310e-21 $]  % ratio %
& $ 380 $  % class deg %
& $ 380 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{36570578787\,\log \left({{2}\over{3}}\right)}\over{2377375\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14208170576238317823366277927}\over{8137514585135936000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1207e-47 $ % num decay width
& [$ 8.3758e-22 $]  % ratio %
& $ 19380 $  % class deg %
& $ 19380 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15276249\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3433839882702548062995699143}\over{25429733078549800000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 2  }
\label{N=4_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1]] $ } % particle
& & $1.1821e-21$ % total width numeric
& $136$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{87274963383734573}\over{6881977602500\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3394e-43 $ % num decay width
& [$ 4.2793e-18 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{184801\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{84265013567035703032731909563}\over{989257350881800000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4961e-41 $ % num decay width
& [$ 1.5093e-18 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{193474201968351\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6711372899741164841027879022877}\over{5085946615709960000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3048e-42 $ % num decay width
& [$ 8.1885e-19 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1701549298341\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{236098285606624706193253045477}\over{20343786462839840000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5948e-43 $ % num decay width
& [$ 1.7942e-19 $]  % ratio %
& $ 1330 $  % class deg %
& $ 1330 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15137246871\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6805189156049256946559166159013}\over{50859466157099600000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4281e-45 $ % num decay width
& [$ 8.9675e-20 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{99946953\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{44932736218949702146446052489}\over{50859466157099600000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 3  }
\label{N=4_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2]] $ } % particle
& & $1.4468e-21$ % total width numeric
& $63$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31950560275395331}\over{343089792500\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1478e-41 $ % num decay width
& [$ 3.2876e-16 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{310336029\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{3139120768710175837820378583329}\over{5688229767570350000\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8654e-39 $ % num decay width
& [$ 2.0879e-16 $]  % ratio %
& $ 44 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7785771642787923\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3872092786155369302314019211253}\over{2625004704882560000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8147e-40 $ % num decay width
& [$ 5.7947e-17 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{66799366132419\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1029859855031998854147020821121}\over{81375145851359360000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4812e-41 $ % num decay width
& [$ 3.1532e-17 $]  % ratio %
& $ 3080 $  % class deg %
& $ 3080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{119670918831\,\log \left({{2}\over{3}}\right)}\over{3328325\,6^{{{29}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{17217088310486933338009931453}\over{117187710039400000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0206e-43 $ % num decay width
& [$ 8.1311e-18 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{296926803\,\log \left({{2}\over{3}}\right)}\over{1280125\,6^{{{29}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1236001376051346835376731199}\over{7824533254938400000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 4  }
\label{N=4_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2]] $ } % particle
& & $1.4793e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16709643893238636401}\over{29248404810625\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0546e-40 $ % num decay width
& [$ 2.9125e-15 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9577865524023\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{35882343267591319218068132993063}\over{2275291907028140000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6910e-40 $ % num decay width
& [$ 2.6513e-15 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3516461667\,\log \left({{2}\over{3}}\right)}\over{2127125\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{11951460776154278042761157866999}\over{227529190702814000\,6^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1777e-39 $ % num decay width
& [$ 2.4552e-15 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6533257592259\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{73428236487465529463193194280247}\over{1137645953514070000\,6^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2109e-39 $ % num decay width
& [$ 4.1418e-16 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24623931983733\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{92250656247155575034612514743401}\over{2275291907028140000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7610e-42 $ % num decay width
& [$ 6.6109e-17 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9513112473\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{167351886474112854560781350389}\over{49462867544090000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 5  }
\label{N=4_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1]] $ } % particle
& & $1.6396e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{685914869096753941}\over{233987238485000\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2973e-42 $ % num decay width
& [$ 1.2947e-17 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{778251444849\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{11998465952233886897063848187}\over{81375145851359360000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0503e-41 $ % num decay width
& [$ 1.1413e-17 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{458324382753\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{63594749282434227261767295817}\over{20343786462839840000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8887e-42 $ % num decay width
& [$ 1.0644e-17 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1305394\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{152114255741011568844825327569}\over{9101167628112560000\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8655e-42 $ % num decay width
& [$ 1.9346e-18 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{406543855383\,\log \left({{2}\over{3}}\right)}\over{3328325\,6^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1362559128177413448689714003}\over{3538049819624320000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3202e-44 $ % num decay width
& [$ 2.3561e-19 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{216189\,\log \left({{2}\over{3}}\right)}\over{30875\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{105830407014117076621093693}\over{3698870265970880000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 6  }
\label{N=4_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1]] $ } % particle
& & $2.1882e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4850346878205487}\over{1239728304375\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8307e-40 $ % num decay width
& [$ 3.3170e-15 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{132412419\,\log \left({{2}\over{3}}\right)}\over{175175\,6^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1012572994982960044276611846114421}\over{1171106128617425000\,6^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6389e-40 $ % num decay width
& [$ 2.7382e-15 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47780158104477\,\log \left({{2}\over{3}}\right)}\over{875875\,6^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{298337876044240861304882450948149}\over{1338407004134200000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0436e-38 $ % num decay width
& [$ 2.4132e-15 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{42507900587421\,\log \left({{2}\over{3}}\right)}\over{875875\,6^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{16250085185374721837048061963659}\over{13657214327900000\,6^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6813e-39 $ % num decay width
& [$ 3.8878e-16 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23261941801323\,\log \left({{2}\over{3}}\right)}\over{175175\,6^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{145246867842012768968503834317703}\over{267681400826840000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1849e-42 $ % num decay width
& [$ 8.3927e-17 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1738089333\,\log \left({{2}\over{3}}\right)}\over{875875\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{42194822230664684768032045313983}\over{669203502067100000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 7  }
\label{N=4_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1]] $ } % particle
& & $2.3380e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{6602173677612815767}\over{263235643295625\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9483e-38 $ % num decay width
& [$ 1.8333e-16 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{103163282101809\,\log \left({{2}\over{3}}\right)}\over{2127125\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{6763558655612491019872580070336473}\over{5688229767570350000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2511e-40 $ % num decay width
& [$ 6.4245e-17 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2343852565101\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{31}\over{2}}}\,\pi^{12}}}$ $+{{131714506899214660576055162793779}\over{5688229767570350000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9823e-41 $ % num decay width
& [$ 5.8933e-17 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9015057\,\log \left({{2}\over{3}}\right)}\over{67375\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{8417481999256525004624822419}\over{1979892017950000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2264e-41 $ % num decay width
& [$ 2.7839e-17 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61479607743\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{186564139014171221377992103772237}\over{1422057441892587500\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4033e-43 $ % num decay width
& [$ 9.2654e-18 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{935796159\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{1419869214410217545146965771571}\over{711028720946293750\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 8  }
\label{N=4_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4]] $ } % particle
& & $2.3796e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{155146544249743519}\over{6077590610000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6138e-39 $ % num decay width
& [$ 3.4315e-16 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2278418832927\,\log \left({{2}\over{3}}\right)}\over{302575\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{75271846281838075428572629537}\over{528410037995840000\,6^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4640e-38 $ % num decay width
& [$ 3.3481e-16 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17597394068464701\,\log \left({{2}\over{3}}\right)}\over{2377375\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{70337742137957733498832113711739}\over{651001166810874880000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7903e-40 $ % num decay width
& [$ 5.9334e-17 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{108521844574383\,\log \left({{2}\over{3}}\right)}\over{3328325\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{929502259211632008421766275157}\over{325500583405437440000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4598e-41 $ % num decay width
& [$ 5.5519e-17 $]  % ratio %
& $ 1771 $  % class deg %
& $ 1771 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1304182901961\,\log \left({{2}\over{3}}\right)}\over{2377375\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2533464570194660251386146779789}\over{40687572925679680000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1623e-43 $ % num decay width
& [$ 9.1725e-18 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{30212996031\,\log \left({{2}\over{3}}\right)}\over{16641625\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2794800625882039007247003049}\over{81375145851359360000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 9  }
\label{N=4_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1]] $ } % particle
& & $3.4640e-21$ % total width numeric
& $136$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{362299762277681999}\over{58496809621250\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7653e-42 $ % num decay width
& [$ 8.2027e-19 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{58358605653\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{31}\over{2}}}\,\pi^{12}}}$ $+{{79215083843641147835581617401}\over{989257350881800000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3079e-43 $ % num decay width
& [$ 7.6202e-19 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{192819771\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1783238049677277147621377037433}\over{26003336080321600000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2706e-42 $ % num decay width
& [$ 1.3765e-19 $]  % ratio %
& $ 210 $  % class deg %
& $ 210 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9760767381\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{2474496778025772753424556009}\over{4276864486895000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1204e-42 $ % num decay width
& [$ 1.3584e-19 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1120178462859\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{31}\over{2}}}\,\pi^{12}}}$ $+{{259050398865250622634835562071}\over{182023352562251200000\,6^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2123e-45 $ % num decay width
& [$ 1.5289e-20 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{456567921\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{2850796423135145266144347109}\over{22752919070281400000\,6^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 10  }
\label{N=4_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2]] $ } % particle
& & $4.1971e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5267587355863227953}\over{116993619242500\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2419e-39 $ % num decay width
& [$ 1.6993e-17 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{613187029359\,\log \left({{2}\over{3}}\right)}\over{425425\,6^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{64322520267821536502308328341307}\over{1820233525622512000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7684e-40 $ % num decay width
& [$ 9.7328e-18 $]  % ratio %
& $ 231 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9507245481\,\log \left({{2}\over{3}}\right)}\over{2127125\,6^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{390246910830878292018871594877}\over{98925735088180000\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8312e-41 $ % num decay width
& [$ 9.7211e-18 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7624651913667\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{15869366055857454795699157519451}\over{45505838140562800000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2212e-42 $ % num decay width
& [$ 2.6496e-18 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{819399159\,\log \left({{2}\over{3}}\right)}\over{175175\,6^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{5525608109740407864474626392469}\over{1338407004134200000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0152e-43 $ % num decay width
& [$ 1.4049e-18 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3052847151\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{686227902078491129239709869531}\over{22752919070281400000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 11  }
\label{N=4_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1]] $ } % particle
& & $5.8146e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31186933968668243}\over{17999018345000\,6^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5976e-41 $ % num decay width
& [$ 2.5387e-17 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13887790443\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{115619930059737609188640756419}\over{182023352562251200000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9105e-40 $ % num decay width
& [$ 2.3126e-17 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10666397277\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1598415962562208303888341072067}\over{91011676281125600000\,6^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 3 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0345e-37 $ % num decay width
& [$ 1.7791e-17 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{260666733053637\,\log \left({{2}\over{3}}\right)}\over{175175\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{42196914496348691391192088468277}\over{1499015844630304000\,6^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7698e-41 $ % num decay width
& [$ 3.7898e-18 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{34681118679\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1718633858947419890819558651}\over{6500834020080400000\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1490e-43 $ % num decay width
& [$ 5.7819e-19 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{139645053\,\log \left({{2}\over{3}}\right)}\over{595595\,6^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{19376433958682095302745471963}\over{728093410249004800000\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 12  }
\label{N=4_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1]] $ } % particle
& & $7.1202e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1985850471957062987}\over{935948953940000\,6^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8491e-36 $ % num decay width
& [$ 5.9730e-15 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{149236008902941599\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{213037304417135607848045539981183}\over{1456186820498009600000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3190e-39 $ % num decay width
& [$ 1.7304e-15 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{88942966677\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{27}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{691111206887826929690973060647}\over{1019330774348606720000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7429e-39 $ % num decay width
& [$ 1.1797e-15 $]  % ratio %
& $ 1771 $  % class deg %
& $ 1771 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{489026757213\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{27}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13570970774261738427734833728887}\over{728093410249004800000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4141e-38 $ % num decay width
& [$ 1.0049e-15 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{674582691996027\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4814899546219897982097852669797}\over{1456186820498009600000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0223e-41 $ % num decay width
& [$ 2.0009e-16 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{869378427\,\log \left({{2}\over{3}}\right)}\over{303875\,6^{{{27}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{236435795578824472174000295389}\over{728093410249004800000\,6^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 13  }
\label{N=4_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1]] $ } % particle
& & $1.3951e-20$ % total width numeric
& $63$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{625356730486311371}\over{4178343544375\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6358e-41 $ % num decay width
& [$ 1.0834e-17 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12210609303\,\log \left({{2}\over{3}}\right)}\over{875875\,6^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{1372368217379153814520171607837}\over{669203502067100000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0300e-40 $ % num decay width
& [$ 1.0034e-17 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{57536481654081\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{39917340895177448984009038433129}\over{91011676281125600000\,6^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0304e-40 $ % num decay width
& [$ 3.4122e-18 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{359339848587\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{29}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{248151954056730483796278173521}\over{83881729291360000\,6^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9902e-41 $ % num decay width
& [$ 1.6525e-18 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{184091644416987\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1120334028887566265160148478117}\over{4790088225322400000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1625e-43 $ % num decay width
& [$ 2.4381e-19 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17266104747\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{29}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4312361634730299179500128744739}\over{182023352562251200000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 14  }
\label{N=4_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2]] $ } % particle
& & $1.4077e-20$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{26501688851975325031}\over{29248404810625\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4846e-37 $ % num decay width
& [$ 1.2229e-15 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15965294310573813\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{246140294978804011796117544774269}\over{72809341024900480000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4010e-38 $ % num decay width
& [$ 5.0357e-16 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1045182287876229\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{80568974063350653371068660445603}\over{364046705124502400000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0613e-39 $ % num decay width
& [$ 4.0056e-16 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1679333877\,\log \left({{2}\over{3}}\right)}\over{23375\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{72270742634385073424614807}\over{246185430346240\,6^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9276e-39 $ % num decay width
& [$ 2.4251e-16 $]  % ratio %
& $ 1771 $  % class deg %
& $ 1771 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7987740474897\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{60869824278618365572055096747}\over{166611764359040000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8179e-41 $ % num decay width
& [$ 9.6062e-17 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{478803520737\,\log \left({{2}\over{3}}\right)}\over{14889875\,6^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7972359578318856983336489706547}\over{364046705124502400000\,6^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL4_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 1  }
\label{N=4_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $9.5345e-22$ % total width numeric
& $69$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{147733242301247}\over{18718979078800\,6^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3144e-22 $ % num decay width
& [$ 8.2713e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{5403753\,\sqrt{6}}\over{108956939595441766400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8469e-24 $ % num decay width
& [$ 1.5497e-1 $]  % ratio %
& $ 160 $  % class deg %
& $ 80 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{26044983\,\sqrt{6}}\over{37372230281236525875200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2555e-25 $ % num decay width
& [$ 7.6098e-3 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{292329\,\sqrt{6}}\over{1067778008035329310720000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3606e-24 $ % num decay width
& [$ 7.0493e-3 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1528713\,\sqrt{6}}\over{1205555815523758899200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6284e-26 $ % num decay width
& [$ 3.2451e-3 $]  % ratio %
& $ 380 $  % class deg %
& $ 190 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6561\,\sqrt{6}}\over{1067778008035329310720000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 2  }
\label{N=4_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1]] $ } % particle
& & $1.1821e-21$ % total width numeric
& $136$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{87274963383734573}\over{6881977602500\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0309e-22 $ % num decay width
& [$ 5.1278e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{18422721\,\sqrt{6}}\over{161087199488088473600000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8822e-22 $ % num decay width
& [$ 1.5922e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2592027\,\sqrt{6}}\over{36496318634020044800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4704e-24 $ % num decay width
& [$ 1.2330e-1 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{48938499\,\sqrt{6}}\over{37372230281236525875200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4465e-22 $ % num decay width
& [$ 1.0348e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{635931\,\sqrt{6}}\over{6888890374421479424000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2771e-24 $ % num decay width
& [$ 7.5979e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{60314301\,\sqrt{6}}\over{37372230281236525875200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 3  }
\label{N=4_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2]] $ } % particle
& & $1.4468e-21$ % total width numeric
& $63$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31950560275395331}\over{343089792500\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9784e-22 $ % num decay width
& [$ 4.8232e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7872568443\,\sqrt{6}}\over{29897784224989220700160000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5505e-22 $ % num decay width
& [$ 2.4540e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4005478431\,\sqrt{6}}\over{29897784224989220700160000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9416e-24 $ % num decay width
& [$ 2.4151e-1 $]  % ratio %
& $ 88 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{89591589\,\sqrt{6}}\over{29897784224989220700160000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4151e-24 $ % num decay width
& [$ 1.8362e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{134217\,\sqrt{6}}\over{147279725246252318720000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7651e-26 $ % num decay width
& [$ 1.2398e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{25029\,\sqrt{6}}\over{854222406428263448576000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 4  }
\label{N=4_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2]] $ } % particle
& & $1.4793e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16709643893238636401}\over{29248404810625\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7909e-23 $ % num decay width
& [$ 5.8941e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{32704239\,\sqrt{6}}\over{2286301146616822759424000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0448e-21 $ % num decay width
& [$ 3.5314e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4506738363\,\sqrt{6}}\over{11431505733084113797120000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2798e-24 $ % num decay width
& [$ 3.3271e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{13173\,\sqrt{6}}\over{8157204033883340800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4138e-25 $ % num decay width
& [$ 2.4179e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1971\,\sqrt{6}}\over{36947335918177484800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] \cr \left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3085e-30 $ % num decay width
& [$ 8.8450e-10 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{235193086551\,\log \left({{2}\over{3}}\right)}\over{2977975\,6^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12949549769552014568431238927806794031}\over{3981760837299245000\,6^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 5  }
\label{N=4_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1]] $ } % particle
& & $1.6396e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{685914869096753941}\over{233987238485000\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8228e-22 $ % num decay width
& [$ 4.1614e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9621361521\,\sqrt{6}}\over{37372230281236525875200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6987e-22 $ % num decay width
& [$ 2.9577e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{210412971\,\sqrt{6}}\over{574957388942100398080000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2107e-23 $ % num decay width
& [$ 1.6245e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{42680763\,\sqrt{6}}\over{9343057570309131468800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7173e-24 $ % num decay width
& [$ 9.0135e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{94725531\,\sqrt{6}}\over{37372230281236525875200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9366e-24 $ % num decay width
& [$ 1.9702e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1183167\,\sqrt{6}}\over{1067778008035329310720000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 6  }
\label{N=4_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1]] $ } % particle
& & $2.1882e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4850346878205487}\over{1239728304375\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6551e-23 $ % num decay width
& [$ 9.0971e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11666667\,\sqrt{6}}\over{357234554158878556160000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9586e-22 $ % num decay width
& [$ 6.7602e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{39880089\,\sqrt{6}}\over{357234554158878556160000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5758e-24 $ % num decay width
& [$ 1.3537e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{69441\,\sqrt{6}}\over{71446910831775711232000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9120e-26 $ % num decay width
& [$ 9.1477e-3 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2133\,\sqrt{6}}\over{71446910831775711232000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[  \right] \cr \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7797e-32 $ % num decay width
& [$ 6.0749e-10 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{59761143281241\,\log \left({{2}\over{3}}\right)}\over{25025\,6^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{6856572240915396005225949157608727}\over{117110612861742500\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 7  }
\label{N=4_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1]] $ } % particle
& & $2.3380e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{6602173677612815767}\over{263235643295625\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6814e-21 $ % num decay width
& [$ 7.1918e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{370037847\,\sqrt{6}}\over{583240088422658867200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9866e-23 $ % num decay width
& [$ 1.8693e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{214222941\,\sqrt{6}}\over{28578764332710284492800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3240e-24 $ % num decay width
& [$ 4.0688e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{46628427\,\sqrt{6}}\over{28578764332710284492800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8568e-22 $ % num decay width
& [$ 3.9710e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{17411529\,\sqrt{6}}\over{248510994197480734720000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5286e-24 $ % num decay width
& [$ 7.1918e-3 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{16467\,\sqrt{6}}\over{28550214118591692800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 8  }
\label{N=4_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4]] $ } % particle
& & $2.3796e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{155146544249743519}\over{6077590610000\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0968e-21 $ % num decay width
& [$ 6.5069e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{69871808277\,\sqrt{6}}\over{59795568449978441400320000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1437e-23 $ % num decay width
& [$ 3.0385e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{141860241\,\sqrt{6}}\over{11959113689995688280064000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4710e-24 $ % num decay width
& [$ 2.6440e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{359883\,\sqrt{6}}\over{174331103352706826240000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7890e-25 $ % num decay width
& [$ 1.9021e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{82377\,\sqrt{6}}\over{1220317723468947783680000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] \cr \left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7286e-30 $ % num decay width
& [$ 7.2643e-10 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1152557558232122619\,\log \left({{2}\over{3}}\right)}\over{56581525\,6^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{621922766631340518735025734335788843}\over{9683642356311763840000\,6^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 9  }
\label{N=4_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1]] $ } % particle
& & $3.4640e-21$ % total width numeric
& $136$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{362299762277681999}\over{58496809621250\,6^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4780e-21 $ % num decay width
& [$ 8.5334e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{15938268939\,\sqrt{6}}\over{28578764332710284492800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0360e-23 $ % num decay width
& [$ 1.2343e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2412747\,\sqrt{6}}\over{314052355304508620800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2749e-23 $ % num decay width
& [$ 1.2341e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{460987227\,\sqrt{6}}\over{28578764332710284492800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6731e-25 $ % num decay width
& [$ 9.3033e-3 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{486729\,\sqrt{6}}\over{1681103784277075558400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4812e-25 $ % num decay width
& [$ 7.5210e-4 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2673\,\sqrt{6}}\over{28550214118591692800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 10  }
\label{N=4_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2]] $ } % particle
& & $4.1971e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5267587355863227953}\over{116993619242500\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3511e-21 $ % num decay width
& [$ 7.9844e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6570362601\,\sqrt{6}}\over{5196138969583688089600000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4508e-23 $ % num decay width
& [$ 1.8088e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1168371\,\sqrt{6}}\over{89729244372716748800000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0554e-23 $ % num decay width
& [$ 9.5964e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{347465619\,\sqrt{6}}\over{11431505733084113797120000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7331e-24 $ % num decay width
& [$ 9.0844e-3 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{37378017\,\sqrt{6}}\over{57157528665420568985600000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4373e-25 $ % num decay width
& [$ 1.1630e-3 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1107\,\sqrt{6}}\over{6611628532726497280000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 11  }
\label{N=4_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1]] $ } % particle
& & $5.8146e-21$ % total width numeric
& $107$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31186933968668243}\over{17999018345000\,6^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5476e-21 $ % num decay width
& [$ 7.8210e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{12260046681\,\sqrt{6}}\over{7144691083177571123200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0214e-23 $ % num decay width
& [$ 1.8999e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10413279\,\sqrt{6}}\over{549591621782890086400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7728e-22 $ % num decay width
& [$ 1.5244e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1050381\,\sqrt{6}}\over{15702617765225431040000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4327e-24 $ % num decay width
& [$ 9.2042e-3 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6558327\,\sqrt{6}}\over{7144691083177571123200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0360e-24 $ % num decay width
& [$ 1.9598e-3 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{214839\,\sqrt{6}}\over{549591621782890086400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 12  }
\label{N=4_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1]] $ } % particle
& & $7.1202e-21$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1985850471957062987}\over{935948953940000\,6^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2392e-20 $ % num decay width
& [$ 8.7022e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{53454029841\,\sqrt{6}}\over{11431505733084113797120000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3971e-23 $ % num decay width
& [$ 1.0973e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{8619453\,\sqrt{6}}\over{672441513710830223360000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9988e-24 $ % num decay width
& [$ 1.1304e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11611161\,\sqrt{6}}\over{4396732974263120691200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4593e-25 $ % num decay width
& [$ 8.7384e-3 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{17739\,\sqrt{6}}\over{191162303228831334400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0380e-32 $ % num decay width
& [$ 9.8136e-11 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{777383973\,\log \left({{2}\over{3}}\right)}\over{25025\,6^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{1369982303298637027784259123347}\over{299803168926060800\,6^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 13  }
\label{N=4_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1]] $ } % particle
& & $1.3951e-20$ % total width numeric
& $63$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{625356730486311371}\over{4178343544375\,6^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3647e-20 $ % num decay width
& [$ 9.7820e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{128642931\,\sqrt{6}}\over{24981437353767731200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8017e-24 $ % num decay width
& [$ 2.1451e-2 $]  % ratio %
& $ 88 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{705267\,\sqrt{6}}\over{274795810891445043200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5545e-25 $ % num decay width
& [$ 2.0141e-4 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{26487\,\sqrt{6}}\over{274795810891445043200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0306e-27 $ % num decay width
& [$ 1.1641e-4 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{729\,\sqrt{6}}\over{274795810891445043200000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8043e-25 $ % num decay width
& [$ 3.4436e-5 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9963\,\sqrt{6}}\over{54959162178289008640000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 4$ state 14  }
\label{N=4_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2]] $ } % particle
& & $1.4077e-20$ % total width numeric
& $45$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{26501688851975325031}\over{29248404810625\,6^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7463e-20 $ % num decay width
& [$ 9.7544e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4649157\,\sqrt{6}}\over{448646221863583744000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3591e-23 $ % num decay width
& [$ 2.2205e-2 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{563679\,\sqrt{6}}\over{109918324356578017280000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6174e-24 $ % num decay width
& [$ 1.3213e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{335421\,\sqrt{6}}\over{549591621782890086400000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7417e-26 $ % num decay width
& [$ 1.0319e-3 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{243\,\sqrt{6}}\over{11216155546589593600000\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5135e-32 $ % num decay width
& [$ 2.4728e-11 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{397475376777\,\log \left({{2}\over{3}}\right)}\over{175175\,6^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{40788243616027986951713996852717}\over{20367063106390000\,6^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL5_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_-5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 1  }
%% \label{N=5_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.9906e-23$ % total width numeric
& $206$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5559422026188769469}\over{422177324717523375\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.0587e-51 $ % num decay width
& [$ 3.3512e-25 $]  % ratio %
& $ 2907 $  % class deg %
& $ 2907 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4318066503\,\log \left({{3}\over{4}}\right)}\over{557375\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{257423883086400018407881370570813}\over{53785391169012477975\,2^{{{121}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.1430e-52 $ % num decay width
& [$ 2.7566e-25 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4572461259\,\log \left({{3}\over{4}}\right)}\over{1226225\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{841742109762730312585224010712291}\over{1461559542636208640625\,2^{{{117}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.7593e-52 $ % num decay width
& [$ 2.5013e-25 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20625255099\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{1760543305105073434808694838065711037}\over{164237533748234530959375\,2^{{{121}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2394e-51 $ % num decay width
& [$ 1.0308e-25 $]  % ratio %
& $ 5814 $  % class deg %
& $ 5814 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{49821225417\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{142388538973868203648977182856032039}\over{907628475977085565828125\,2^{{{111}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7319e-54 $ % num decay width
& [$ 1.4404e-27 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4691423367\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{22581959931422154902866045742565359}\over{47769919788267661359375\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 2  }
%% \label{N=5_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $8.9957e-23$ % total width numeric
& $447$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3716416640375169943}\over{27414111994644375\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.0558e-50 $ % num decay width
& [$ 3.2676e-23 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1115436339\,\log \left({{3}\over{4}}\right)}\over{116375\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{3191872512624613170918583841764161839}\over{4211218814057295665625\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.4512e-48 $ % num decay width
& [$ 2.3027e-23 $]  % ratio %
& $ 380 $  % class deg %
& $ 380 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14814658341927\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{30108542538085662240041303734126126427}\over{20169521688379679240625\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6386e-49 $ % num decay width
& [$ 1.2460e-23 $]  % ratio %
& $ 6840 $  % class deg %
& $ 6840 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{222228073503\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{294550956535559954041180506656075867}\over{13154035883725877765625\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.3845e-51 $ % num decay width
& [$ 4.5158e-25 $]  % ratio %
& $ 4845 $  % class deg %
& $ 4845 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{68058319041\,\log \left({{3}\over{4}}\right)}\over{471625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{116478479574789188270293024426578313}\over{81657982544047284375\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.5583e-52 $ % num decay width
& [$ 2.2046e-25 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10305653571\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{5026722076424761113663661471763130529}\over{302542825325695188609375\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 3  }
%% \label{N=5_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1]] $ } % particle
& & $1.1188e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{30616125747596510087}\over{22697705629974375\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.8828e-48 $ % num decay width
& [$ 3.7763e-21 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{507176718327\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{67}\over{2}}}\,\pi^{12}}}$ \\ $+{{2176964345256695800110079932985071748967}\over{164237533748234530959375\,2^{{{141}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.2382e-47 $ % num decay width
& [$ 2.2672e-21 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8081706043809\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{5255948741236816913628253188227062057723}\over{100847608441898396203125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8706e-47 $ % num decay width
& [$ 1.3342e-21 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{490391134659\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{239194916236077999693178646013928140623}\over{302542825325695188609375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0952e-48 $ % num decay width
& [$ 1.1717e-22 $]  % ratio %
& $ 11970 $  % class deg %
& $ 11970 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15636531032433\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{6101543794222835975519957122469693208061}\over{60508565065139037721875\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2916e-50 $ % num decay width
& [$ 2.9934e-23 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{179154252657\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{20561155913384994863581627699243223201}\over{17796636783864422859375\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 4  }
%% \label{N=5_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1]] $ } % particle
& & $1.3006e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{413738481831562699313}\over{2110886623587616875\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6355e-49 $ % num decay width
& [$ 9.0311e-23 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{121774851711\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{2474888868974622606142972361342063081}\over{100847608441898396203125\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5092e-49 $ % num decay width
& [$ 8.3339e-23 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37953723609\,\log \left({{3}\over{4}}\right)}\over{3328325\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{148099540923630341341961370213995922427}\over{164237533748234530959375\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1322e-48 $ % num decay width
& [$ 5.2101e-23 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17020794789\,\log \left({{3}\over{4}}\right)}\over{67375\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{996254776095987599706009398253380851}\over{398957571858059589375\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.8912e-49 $ % num decay width
& [$ 3.0010e-23 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{268114417173\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{4904116405110130070477241213332700497}\over{181525695195417113165625\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.6404e-52 $ % num decay width
& [$ 5.9769e-25 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{186942573\,\log \left({{3}\over{4}}\right)}\over{94325\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{59467676960580299869859002083306683}\over{3035546742398279484375\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 5  }
%% \label{N=5_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2]] $ } % particle
& & $1.5573e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3963273782637216944497}\over{2110886623587616875\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2808e-46 $ % num decay width
& [$ 6.0162e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{552097462131\,\log \left({{3}\over{4}}\right)}\over{125125\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{733126335871984219008859851443772169}\over{4202275509767278125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8878e-45 $ % num decay width
& [$ 5.6003e-21 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{623933543979\,\log \left({{3}\over{4}}\right)}\over{94325\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{294040613195972644364579352936122797}\over{4497106285034488125\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.5790e-47 $ % num decay width
& [$ 3.3101e-21 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{116452221993\,\log \left({{3}\over{4}}\right)}\over{1226225\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{56801148137577949346183646448808149129}\over{60508565065139037721875\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2687e-48 $ % num decay width
& [$ 1.5353e-22 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18597332376243\,\log \left({{3}\over{4}}\right)}\over{6131125\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{2418960183986300999166372862198993264253}\over{20169521688379679240625\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.8237e-50 $ % num decay width
& [$ 8.3057e-23 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18880167609\,\log \left({{3}\over{4}}\right)}\over{557375\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{405198525800265315493714344275723675539}\over{302542825325695188609375\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 6  }
%% \label{N=5_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1]] $ } % particle
& & $1.8530e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5634114542210731441}\over{2521967292219375\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9788e-44 $ % num decay width
& [$ 1.1347e-17 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1109460500845659\,\log \left({{3}\over{4}}\right)}\over{74449375\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{2597541035091165196850281625402138518315703}\over{2204240584515779231296875\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.9008e-43 $ % num decay width
& [$ 1.1184e-17 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{12504392319482703\,\log \left({{3}\over{4}}\right)}\over{74449375\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1330731637911051948486490223695027888407763}\over{200385507683252657390625\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2625e-42 $ % num decay width
& [$ 8.9087e-18 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3263558501268027\,\log \left({{3}\over{4}}\right)}\over{2127125\,2^{{{73}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3820427640732934873625202885750056322594359}\over{62978302414736549465625\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.9046e-44 $ % num decay width
& [$ 3.3859e-18 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{822056499727839\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{240581513444921168933747325778798899370919}\over{440848116903155846259375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5857e-46 $ % num decay width
& [$ 1.4397e-19 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2546480506434759\,\log \left({{3}\over{4}}\right)}\over{74449375\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{2980992836375072211875898360630437567528729}\over{2204240584515779231296875\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 7  }
%% \label{N=5_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3]] $ } % particle
& & $1.8701e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2379605450456325560891}\over{2110886623587616875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.4893e-45 $ % num decay width
& [$ 2.5508e-18 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22312995561\,\log \left({{3}\over{4}}\right)}\over{60515\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{1221613499352191457867891796425276619}\over{670357280605038901875\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.4932e-44 $ % num decay width
& [$ 2.4129e-18 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{60038291151\,\log \left({{3}\over{4}}\right)}\over{67925\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{2356223291299656008481346534164432799}\over{269683963461797259375\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3413e-44 $ % num decay width
& [$ 7.6215e-19 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13239406768761\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{13178979436948822911882058987518277873}\over{3351786403025194509375\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.7161e-45 $ % num decay width
& [$ 1.7596e-19 $]  % ratio %
& $ 8855 $  % class deg %
& $ 8855 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{80063100989307\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{2603457441926042200232984058100062031543}\over{54745844582744843653125\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7251e-47 $ % num decay width
& [$ 2.4516e-20 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{34005359007\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{9671471904763249917549469847482841}\over{25201401526505221875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 8  }
%% \label{N=5_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1]] $ } % particle
& & $1.9303e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{9824669647743210813041}\over{2110886623587616875\,2^{{{129}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.9745e-48 $ % num decay width
& [$ 4.0812e-21 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15021851833143\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{69}\over{2}}}\,\pi^{12}}}$ \\ $+{{837384187434781818791527586180745779843}\over{23462504821176361565625\,2^{{{143}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.4688e-47 $ % num decay width
& [$ 2.4514e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3130647204933\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{81440830175352220530091120807776229343}\over{576272048239419406875\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.8546e-47 $ % num decay width
& [$ 1.3665e-21 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{192560237523\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{95677959197140486701561648287989121}\over{44027575841721346875\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.4697e-48 $ % num decay width
& [$ 2.0728e-22 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11660290931349\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{4549971833486344690339375559599614361169}\over{8644080723591291103125\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.0136e-50 $ % num decay width
& [$ 3.4199e-23 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5229963369\,\log \left({{3}\over{4}}\right)}\over{67375\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{470951160241544678952876086206663867}\over{153445219945407534375\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 9  }
%% \label{N=5_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1]] $ } % particle
& & $2.0071e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16692264721904729371}\over{13796644598611875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.6420e-47 $ % num decay width
& [$ 2.4675e-20 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3705773934123\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{54226242469417631647435435248555522817}\over{98542520248940718575625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.6255e-47 $ % num decay width
& [$ 2.4603e-20 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8841876657723\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3450196052968098387397978984637190124213}\over{164237533748234530959375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8160e-46 $ % num decay width
& [$ 1.3908e-20 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16987569508269\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{216154357918919801142805336848483658439}\over{21422287010639286646875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6866e-46 $ % num decay width
& [$ 7.7644e-21 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1131631810047\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{158063775142164414664451160113895130589}\over{134376163975828252603125\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.0139e-49 $ % num decay width
& [$ 1.9772e-22 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{79897478301\,\log \left({{3}\over{4}}\right)}\over{3328325\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{15249551838260540496209387498525045441}\over{64266861031917859940625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 10  }
%% \label{N=5_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1]] $ } % particle
& & $2.2311e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7393031167719683009}\over{703628874529205625\,2^{{{111}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.2129e-45 $ % num decay width
& [$ 4.1658e-21 $]  % ratio %
& $ 420 $  % class deg %
& $ 420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9804515466987\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{538007082790872967045660272238113501971}\over{1478137803734110778634375\,2^{{{117}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5140e-47 $ % num decay width
& [$ 1.6145e-21 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12743967573\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $+{{1230776464046852241560431128028897}\over{473004097194915449163\,2^{{{113}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.7819e-48 $ % num decay width
& [$ 8.3501e-22 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{596018835387\,\log \left({{3}\over{4}}\right)}\over{282907625\,2^{{{51}\over{2}}}\,\pi^{12}}}$ \\ $+{{8440149412845874001389005533406693907}\over{810591698821931717315625\,2^{{{119}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8391e-48 $ % num decay width
& [$ 1.0299e-22 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7824519\,\log \left({{3}\over{4}}\right)}\over{3325\,2^{{{43}\over{2}}}\,\pi^{12}}}$ \\ $+{{3022679953483404003724918457764044127}\over{16243272568506711853125\,2^{{{119}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.0595e-50 $ % num decay width
& [$ 3.6754e-23 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2081222343\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{51}\over{2}}}\,\pi^{12}}}$ \\ $+{{31977047947622772000524371937476148849}\over{7390689018670553893171875\,2^{{{119}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 11  }
%% \label{N=5_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2]] $ } % particle
& & $2.6625e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3387850160616522115609}\over{2110886623587616875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.4405e-44 $ % num decay width
& [$ 1.4116e-19 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{50683907403981\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{644915534055456953799012039152500966847}\over{21422287010639286646875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.4645e-46 $ % num decay width
& [$ 8.2033e-20 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{554978140623\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{162418861774262116408066494456466487491}\over{440848116903155846259375\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.3944e-46 $ % num decay width
& [$ 1.2073e-20 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2269061485641\,\log \left({{3}\over{4}}\right)}\over{3328325\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{474328056262229525912389540252777941427}\over{70387514463529084696875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9822e-46 $ % num decay width
& [$ 8.1933e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2972464741413\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{6089411694589046948525796149180541103853}\over{492712601244703592878125\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.9653e-48 $ % num decay width
& [$ 4.4337e-21 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23455307457\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{377541245948918708050471087951806387169}\over{2463563006223517964390625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 12  }
%% \label{N=5_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.7313e-22$ % total width numeric
& $447$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10860587932012654123}\over{422177324717523375\,2^{{{113}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.6034e-50 $ % num decay width
& [$ 7.6705e-24 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{693248139\,\log \left({{3}\over{4}}\right)}\over{182875\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{98624507029101429340779917199054707}\over{21056094070286478328125\,2^{{{119}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5250e-50 $ % num decay width
& [$ 7.5035e-24 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3495307383\,\log \left({{3}\over{4}}\right)}\over{95095\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1945790957300062483220856230613076577}\over{21422287010639286646875\,2^{{{123}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0776e-49 $ % num decay width
& [$ 2.6987e-24 $]  % ratio %
& $ 6840 $  % class deg %
& $ 6840 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{132946262523\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{279654734126231926411113953464703}\over{28331470372301971875\,2^{{{119}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.3593e-49 $ % num decay width
& [$ 9.8474e-25 $]  % ratio %
& $ 1140 $  % class deg %
& $ 1140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1348344549\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{43}\over{2}}}\,\pi^{12}}}$ \\ $+{{6554786285795751724133705008578733}\over{36537827307727370625\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7081e-52 $ % num decay width
& [$ 4.8480e-26 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{879851241\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{45}\over{2}}}\,\pi^{12}}}$ \\ $+{{429159356719504355730639046389373033}\over{821187668741172654796875\,2^{{{115}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 13  }
%% \label{N=5_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5]] $ } % particle
& & $2.8448e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2895864753608973206449}\over{422177324717523375\,2^{{{129}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.8294e-46 $ % num decay width
& [$ 1.6490e-20 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{506474808453\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{39526391346479656465977449728157446513}\over{1728816144718258220625\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.3868e-47 $ % num decay width
& [$ 1.6386e-20 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2683088603541\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{69}\over{2}}}\,\pi^{12}}}$ \\ $+{{348990079370955486827948822839516288261}\over{7820834940392120521875\,2^{{{143}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2812e-46 $ % num decay width
& [$ 1.0213e-20 $]  % ratio %
& $ 8855 $  % class deg %
& $ 8855 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18464818916889\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3275078347565685368754134339473677949211}\over{3929127601632405046875\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3947e-46 $ % num decay width
& [$ 5.2097e-21 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{245085162831\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{7031976872289786315196475800352071399}\over{2542376683409203265625\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.4559e-49 $ % num decay width
& [$ 1.4525e-22 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{84004653609\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{69}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{163897629164261097984035449920559304041}\over{43220403617956455515625\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 14  }
%% \label{N=5_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1]] $ } % particle
& & $3.2257e-22$ % total width numeric
& $687$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1368189253477506576881}\over{703628874529205625\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7887e-47 $ % num decay width
& [$ 5.1741e-22 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{276965589627\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{135093716686320555335934566094158305037}\over{43220403617956455515625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2326e-47 $ % num decay width
& [$ 3.0492e-22 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25492502331\,\log \left({{3}\over{4}}\right)}\over{175175\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{1036192766812500419566945209150485359}\over{2881360241197097034375\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.6755e-47 $ % num decay width
& [$ 1.1031e-22 $]  % ratio %
& $ 1330 $  % class deg %
& $ 1330 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{62354867013\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{356862653812389230154346862288292271349}\over{54745844582744843653125\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.2171e-49 $ % num decay width
& [$ 1.3390e-23 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{525276913527\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{17080728484104737871965088491947351831}\over{2881360241197097034375\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.2041e-50 $ % num decay width
& [$ 6.9521e-24 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{126095973453\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{20501672832218076588672080462989545097}\over{273729222913724218265625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 15  }
%% \label{N=5_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3]] $ } % particle
& & $4.2147e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12272144175765355957}\over{4830404172969375\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.9878e-44 $ % num decay width
& [$ 2.0816e-21 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{65168565153399\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{12714740036181103726206153910914662750947}\over{164237533748234530959375\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.4282e-47 $ % num decay width
& [$ 1.4628e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17874182049147\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{1743674865169449413509588006039719542113}\over{164237533748234530959375\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.6762e-47 $ % num decay width
& [$ 8.0594e-22 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3011082763599\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $+{{14686963905246503438402613023540093153}\over{32847506749646906191875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.9792e-47 $ % num decay width
& [$ 2.9155e-22 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{33983755821\,\log \left({{3}\over{4}}\right)}\over{665665\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{78004880330222424434725735513335325453}\over{9661031396954972409375\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.5781e-50 $ % num decay width
& [$ 2.0551e-23 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{153046002663\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $+{{2986010406790782969240205131649056377}\over{32847506749646906191875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 16  }
%% \label{N=5_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1]] $ } % particle
& & $5.1420e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{983001889396023841}\over{162375894122124375\,2^{{{107}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.2899e-45 $ % num decay width
& [$ 4.7529e-20 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10861421980671\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{24833463955363737052298246051219953153}\over{440848116903155846259375\,2^{{{113}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.6997e-46 $ % num decay width
& [$ 4.6087e-20 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4169352149811\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{2383192930764699158601748658197134587}\over{440848116903155846259375\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7902e-45 $ % num decay width
& [$ 2.5467e-20 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3937947830361\,\log \left({{3}\over{4}}\right)}\over{2977975\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $+{{6431207736716838323608249109681214277}\over{62978302414736549465625\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.0638e-46 $ % num decay width
& [$ 1.4490e-20 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1159250120199\,\log \left({{3}\over{4}}\right)}\over{2127125\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{50600449475327662672945773863383091}\over{4809252184398063777375\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7666e-48 $ % num decay width
& [$ 4.5238e-22 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{109832640201\,\log \left({{3}\over{4}}\right)}\over{2977975\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $+{{3766806385583592596177825055671930629}\over{1322544350709467538778125\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 17  }
%% \label{N=5_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1]] $ } % particle
& & $5.7756e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{918638319857650256353}\over{2110886623587616875\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5118e-48 $ % num decay width
& [$ 4.3669e-22 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{93309038073\,\log \left({{3}\over{4}}\right)}\over{425425\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{11469212194237450553599892799453286470881}\over{1322544350709467538778125\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2650e-48 $ % num decay width
& [$ 4.0600e-22 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2896552346661\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{18699255381513925353406185287122810343}\over{86949282572594751684375\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.4370e-47 $ % num decay width
& [$ 1.4823e-22 $]  % ratio %
& $ 1330 $  % class deg %
& $ 1330 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11087769159081\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{107270271967151042948678219494451244377}\over{4072004968964492503125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.7590e-48 $ % num decay width
& [$ 1.3484e-22 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5882219995383\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{322777400954284831379344386373906874473}\over{1478137803734110778634375\,2^{{{123}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7953e-50 $ % num decay width
& [$ 3.1627e-24 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14037185223\,\log \left({{3}\over{4}}\right)}\over{665665\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{13395966197766979576740290299802155589}\over{64266861031917859940625\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 18  }
%% \label{N=5_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1]] $ } % particle
& & $5.9861e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{896111324330349024239}\over{124169801387506875\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.8347e-45 $ % num decay width
& [$ 1.2018e-19 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{128338478412129\,\log \left({{3}\over{4}}\right)}\over{2377375\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{150237193574069492379455732482566978625631}\over{70387514463529084696875\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.4113e-45 $ % num decay width
& [$ 6.8092e-20 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9856457289333\,\log \left({{3}\over{4}}\right)}\over{3328325\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{14422861522644894131470916797414101650639}\over{492712601244703592878125\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.8273e-46 $ % num decay width
& [$ 4.8036e-20 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{132768221240961\,\log \left({{3}\over{4}}\right)}\over{40415375\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{72530637427414046137133517206324802975623}\over{558407614743997405261875\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.7942e-46 $ % num decay width
& [$ 9.5245e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{79720862691429\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{9776782466605394780351121506199176521457}\over{4692500964235272313125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.2603e-48 $ % num decay width
& [$ 2.0369e-21 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{23018834369079\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{67}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{26946595578695362332556333662673249494361}\over{492712601244703592878125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 19  }
%% \label{N=5_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1]] $ } % particle
& & $6.1637e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{76591789394218631069}\over{10554433117938084375\,2^{{{107}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9000e-42 $ % num decay width
& [$ 1.6377e-17 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10215263887132383\,\log \left({{3}\over{4}}\right)}\over{372246875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3892682253255003859186283932372942562009}\over{3673734307526298718828125\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.4094e-43 $ % num decay width
& [$ 5.8777e-18 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{429486366249819\,\log \left({{3}\over{4}}\right)}\over{372246875\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{49098700955388735388286710514444072687}\over{2204240584515779231296875\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.7047e-44 $ % num decay width
& [$ 5.5768e-18 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5375725120071\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{8086192595999010444816081702414358837}\over{580063311714678745078125\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3798e-43 $ % num decay width
& [$ 1.9823e-18 $]  % ratio %
& $ 8855 $  % class deg %
& $ 8855 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1124982793611\,\log \left({{3}\over{4}}\right)}\over{425425\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $+{{2250632305981918962311878588904018707103}\over{11021202922578896156484375\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.6897e-46 $ % num decay width
& [$ 2.3719e-19 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5671898884539\,\log \left({{3}\over{4}}\right)}\over{74449375\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $+{{64840909762243393190975102100780248983}\over{11021202922578896156484375\,2^{{{109}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 20  }
%% \label{N=5_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2]] $ } % particle
& & $6.3940e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{478586646968671143037}\over{124169801387506875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.1175e-44 $ % num decay width
& [$ 2.2526e-20 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{763556643137061\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{24829006125715081653361487502225622260379}\over{54745844582744843653125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.9338e-45 $ % num decay width
& [$ 1.6700e-20 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{102212668875411\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1087758835396669832248965586985209472929}\over{8958410931721883506875\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.3928e-46 $ % num decay width
& [$ 1.3574e-20 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13702190708007\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{12030172302516826602644827958015476112807}\over{1478137803734110778634375\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.4547e-47 $ % num decay width
& [$ 7.3844e-22 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{35994244507083\,\log \left({{3}\over{4}}\right)}\over{1280125\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{14045344120406184365548082306905379716471}\over{12633656442171886996875\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9766e-48 $ % num decay width
& [$ 4.0704e-22 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6422528668671\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{22555262336792944106429628648391666885027}\over{1478137803734110778634375\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 21  }
%% \label{N=5_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2]] $ } % particle
& & $6.5036e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{108887729819124598841}\over{111099295978295625\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1193e-42 $ % num decay width
& [$ 8.7087e-19 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{171457049892537\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{65}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1824665405606305024206481797025501704649}\over{8958410931721883506875\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.1740e-45 $ % num decay width
& [$ 8.4537e-19 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{852464405439\,\log \left({{3}\over{4}}\right)}\over{665665\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{62370158525094810334425038410982045971}\over{19708504049788143715125\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.9550e-44 $ % num decay width
& [$ 8.1326e-19 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4817829400677\,\log \left({{3}\over{4}}\right)}\over{1512875\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{5169915360764359427124702549674667049019}\over{164237533748234530959375\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5457e-44 $ % num decay width
& [$ 2.5255e-19 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{484061737959\,\log \left({{3}\over{4}}\right)}\over{182875\,2^{{{63}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{4958261013096876667892223930249446303}\over{1516038773060626439625\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2484e-47 $ % num decay width
& [$ 8.4035e-21 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2485651531707\,\log \left({{3}\over{4}}\right)}\over{16641625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{11639137846953127527615458609292106807}\over{3941700809957628743025\,2^{{{131}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 22  }
%% \label{N=5_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1]] $ } % particle
& & $7.1357e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2063580536962303700461}\over{959493919812553125\,2^{{{123}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.0027e-43 $ % num decay width
& [$ 1.1917e-17 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{851189086192869\,\log \left({{3}\over{4}}\right)}\over{372246875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $+{{24910740156166540445796718334855103854453}\over{2204240584515779231296875\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.0780e-42 $ % num decay width
& [$ 5.0191e-18 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2155349946769209\,\log \left({{3}\over{4}}\right)}\over{372246875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $+{{5734369755151650210877063179787154962181}\over{200385507683252657390625\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0347e-43 $ % num decay width
& [$ 1.2840e-18 $]  % ratio %
& $ 8855 $  % class deg %
& $ 8855 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{150018575813199\,\log \left({{3}\over{4}}\right)}\over{74449375\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{219520775189661900623316082205171033466829}\over{11021202922578896156484375\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6414e-44 $ % num decay width
& [$ 8.1473e-19 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{35516529837\,\log \left({{3}\over{4}}\right)}\over{85085\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{45474629422736141354907285990500935532929}\over{11021202922578896156484375\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9533e-45 $ % num decay width
& [$ 4.6056e-19 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2283484939209\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{16707010490929300446543139221812370435029}\over{11021202922578896156484375\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 23  }
%% \label{N=5_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1]] $ } % particle
& & $7.6615e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{243721315045017341387}\over{422177324717523375\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4837e-42 $ % num decay width
& [$ 9.7990e-19 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{265682622537\,\log \left({{3}\over{4}}\right)}\over{175175\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1919856247516459606865322220610529473}\over{64030227582157711875\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.7030e-45 $ % num decay width
& [$ 9.2965e-19 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{330057046377\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{12074234521414933344383471533966757563}\over{25932242170773873309375\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2877e-43 $ % num decay width
& [$ 8.9296e-19 $]  % ratio %
& $ 5313 $  % class deg %
& $ 5313 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4784737743\,\log \left({{3}\over{4}}\right)}\over{5005\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{5569344669714673373748888845371195847}\over{2357476560979443028125\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0026e-44 $ % num decay width
& [$ 2.7775e-19 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{682197563259\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1039847184391273917340244842358349119}\over{8644080723591291103125\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.1266e-47 $ % num decay width
& [$ 9.0619e-21 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4812087123\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1251819015428247335220504265033321537}\over{2881360241197097034375\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 24  }
%% \label{N=5_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1]] $ } % particle
& & $8.5195e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{67753617180586022467}\over{422177324717523375\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2334e-45 $ % num decay width
& [$ 3.5069e-20 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{223170269877\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3061527779380262816931805448176298209}\over{77796726512321619928125\,2^{{{117}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.8827e-46 $ % num decay width
& [$ 2.3639e-20 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2177833067433\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{39835033812068489394515528945228690299}\over{440848116903155846259375\,2^{{{121}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.0909e-45 $ % num decay width
& [$ 1.2818e-20 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17412130413\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{47}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{81532822884008750231396147300987339623}\over{25932242170773873309375\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.1592e-46 $ % num decay width
& [$ 2.7126e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{520274874681\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1087590493211334170845000217740264249}\over{740921204879253523125\,2^{{{121}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.6659e-48 $ % num decay width
& [$ 1.0302e-21 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13119352677\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{99297029718863904355464587422271429}\over{2682645741804193790625\,2^{{{121}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 25  }
%% \label{N=5_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1]] $ } % particle
& & $9.2177e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{40725527742214832449}\over{234542958176401875\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.0075e-48 $ % num decay width
& [$ 2.3433e-22 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10198098693\,\log \left({{3}\over{4}}\right)}\over{175175\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{8040292125480466744610770964403449}\over{894215247268064596875\,2^{{{117}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0317e-47 $ % num decay width
& [$ 1.3192e-22 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{238277004453\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1245244664913190156162299032706472087}\over{3704606024396267615625\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.9898e-48 $ % num decay width
& [$ 7.7828e-23 $]  % ratio %
& $ 7980 $  % class deg %
& $ 7980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9394450713\,\log \left({{3}\over{4}}\right)}\over{79625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{13898430877899891682692055275140663}\over{1525426010045521959375\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9874e-47 $ % num decay width
& [$ 5.7352e-23 $]  % ratio %
& $ 2660 $  % class deg %
& $ 2660 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{32444173431\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{744709878221949248146210043330951083}\over{508475336681840653125\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6277e-50 $ % num decay width
& [$ 1.7966e-24 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6204065319\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{226958765068204289569607194548317521}\over{25932242170773873309375\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 26  }
%% \label{N=5_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1]] $ } % particle
& & $9.3379e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{33005266089714634907}\over{46908591635280375\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.2743e-44 $ % num decay width
& [$ 4.0938e-20 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{491097693123\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{1497122185589291267471679346449384101}\over{8644080723591291103125\,2^{{{121}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.7576e-45 $ % num decay width
& [$ 3.7183e-20 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{198605196891\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{14648040433075764766795462531860769}\over{836523940992705590625\,2^{{{117}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6173e-46 $ % num decay width
& [$ 5.0677e-21 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7446735\,\log \left({{3}\over{4}}\right)}\over{7007\,2^{{{47}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{264163333183324980932506633635220721}\over{785825520326481009375\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2046e-46 $ % num decay width
& [$ 2.5104e-21 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11277082521\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{49}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{8055724962193567732222599987393251}\over{3956101017661918125\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.7320e-48 $ % num decay width
& [$ 1.0903e-21 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{731627073\,\log \left({{3}\over{4}}\right)}\over{875875\,2^{{{49}\over{2}}}\,\pi^{12}}}\right)$ \\ $-\left({{3425865712303560865719116409727192529}\over{25932242170773873309375\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 27  }
%% \label{N=5_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1]] $ } % particle
& & $1.4223e-21$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1809764537732760786413}\over{422177324717523375\,2^{{{123}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.3446e-43 $ % num decay width
& [$ 1.1361e-20 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{360312605569179\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $+{{42179364552103151415452695456643975983807}\over{88169623380631169251875\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.8867e-45 $ % num decay width
& [$ 5.2912e-21 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1941573723489\,\log \left({{3}\over{4}}\right)}\over{2977975\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{22728692979936104378985334456182250148641}\over{440848116903155846259375\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.8511e-46 $ % num decay width
& [$ 5.1006e-21 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18148613681943\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $+{{796700886369961711857697230896565337963}\over{264508870141893507755625\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7598e-45 $ % num decay width
& [$ 1.9055e-21 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12609726088887\,\log \left({{3}\over{4}}\right)}\over{14889875\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $+{{29522710301247734794094658632143546263073}\over{440848116903155846259375\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6624e-48 $ % num decay width
& [$ 1.5390e-22 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{247808379267\,\log \left({{3}\over{4}}\right)}\over{2977975\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $+{{57255106983259141936460607908331190733}\over{69607597405761449409375\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL5_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 1  }
%% \label{N=5_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.9906e-23$ % total width numeric
& $206$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5559422026188769469}\over{422177324717523375\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9399e-24 $ % num decay width
& [$ 8.3251e-1 $]  % ratio %
& $ 30 $  % class deg %
& $ 30 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4072153\,\log 4}\over{206239658625\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{10806114715212488780117005721}\over{11489868616131633853125\,2^{{{123}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7377e-26 $ % num decay width
& [$ 7.4409e-2 $]  % ratio %
& $ 190 $  % class deg %
& $ 190 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2713\,\log 4}\over{41247931725\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{35996190889063225175455909}\over{11489868616131633853125\,2^{{{123}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.5424e-27 $ % num decay width
& [$ 4.6435e-2 $]  % ratio %
& $ 380 $  % class deg %
& $ 380 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2435263\,\log 4}\over{123743795175\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{3231201466955703977420873191}\over{6893921169678980311875\,2^{{{123}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.7540e-26 $ % num decay width
& [$ 1.9323e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{102961425252828806334047417}\over{1860707468199454875\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{242497\,\log 4}\over{834978375\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.3817e-26 $ % num decay width
& [$ 9.6750e-3 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{467387\,\log 4}\over{18749059875\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{54572948288664131463786654689}\over{11489868616131633853125\,2^{{{129}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 2  }
%% \label{N=5_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $8.9957e-23$ % total width numeric
& $447$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3716416640375169943}\over{27414111994644375\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.3964e-24 $ % num decay width
& [$ 2.9323e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23213131\,\log 4}\over{41247931725\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1231993650431834471586502331281}\over{11489868616131633853125\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.7600e-24 $ % num decay width
& [$ 1.5874e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{134987603\,\log 4}\over{206239658625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{9881681764056799555076086021}\over{79240473214700923125\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.1089e-24 $ % num decay width
& [$ 1.3703e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15407059\,\log 4}\over{41247931725\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{28196492855452137128593270637}\over{396202366073504615625\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5604e-24 $ % num decay width
& [$ 1.1874e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{42677\,\log 4}\over{56119635\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{39637664294153437966728473057}\over{547136600768173040625\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8588e-24 $ % num decay width
& [$ 6.1989e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{357079159\,\log 4}\over{618718975875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1895142963444118126572645812983}\over{34469605848394901559375\,2^{{{131}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 3  }
%% \label{N=5_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1]] $ } % particle
& & $1.1188e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{30616125747596510087}\over{22697705629974375\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0778e-23 $ % num decay width
& [$ 1.9267e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13315633\,\log 4}\over{22915517625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{15596167727288231039066705249}\over{8804497023855658125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.0684e-24 $ % num decay width
& [$ 1.4423e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{278794489\,\log 4}\over{206239658625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{189395524468422809371164429774131}\over{11489868616131633853125\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.6111e-24 $ % num decay width
& [$ 1.3605e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{92573471\,\log 4}\over{206239658625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{125776923408167357320765162199627}\over{11489868616131633853125\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.9691e-24 $ % num decay width
& [$ 8.9103e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9670643\,\log 4}\over{41247931725\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{16423996268410355998056280780429}\over{11489868616131633853125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5638e-24 $ % num decay width
& [$ 8.1582e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{500331229\,\log 4}\over{206239658625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{339895124893091109722311039007}\over{91918948929053070825\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 4  }
%% \label{N=5_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1]] $ } % particle
& & $1.3006e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{413738481831562699313}\over{2110886623587616875\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4799e-23 $ % num decay width
& [$ 2.2757e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{35490541\,\log 4}\over{17677685025\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1318516595997668267086436011141}\over{6893921169678980311875\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3833e-23 $ % num decay width
& [$ 2.1271e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{601797199\,\log 4}\over{618718975875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{6387811422859382791631790383969}\over{34469605848394901559375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4848e-23 $ % num decay width
& [$ 1.1416e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{245244557\,\log 4}\over{206239658625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{17952877295849081909077417051}\over{79240473214700923125\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.1167e-24 $ % num decay width
& [$ 1.0944e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{762041069\,\log 4}\over{618718975875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{8088798461194562269844042200513}\over{34469605848394901559375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.4914e-25 $ % num decay width
& [$ 8.0454e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22999\,\log 4}\over{7279046775\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1220541256448738313294645421}\over{2027623873434994209375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 5  }
%% \label{N=5_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2]] $ } % particle
& & $1.5573e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3963273782637216944497}\over{2110886623587616875\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.3526e-23 $ % num decay width
& [$ 2.1528e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{414524533\,\log 4}\over{123743795175\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{56320173711671969725504046121907}\over{1378784233935796062375\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.5596e-23 $ % num decay width
& [$ 1.6435e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{480491273\,\log 4}\over{206239658625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{326414035937152560491007812528353}\over{11489868616131633853125\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7443e-23 $ % num decay width
& [$ 1.1200e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61627513\,\log 4}\over{47593767375\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1046646055186904797642381778207}\over{530301628436844639375\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4266e-23 $ % num decay width
& [$ 9.1606e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{140891983\,\log 4}\over{29462808375\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{190339313364006346927749359057}\over{208906702111484251875\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.6128e-25 $ % num decay width
& [$ 7.9289e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{294829\,\log 4}\over{123743795175\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1233163136066376358309841987}\over{169801014031501978125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 6  }
%% \label{N=5_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1]] $ } % particle
& & $1.8530e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5634114542210731441}\over{2521967292219375\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7048e-24 $ % num decay width
& [$ 3.3572e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{160967146349314463356557720101353}\over{106717045970262853125\,2^{{{145}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2961823\,\log 4}\over{383107725\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0986e-24 $ % num decay width
& [$ 2.6048e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21402112457013573269388224228659}\over{6277473292368403125\,2^{{{145}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{6694643\,\log 4}\over{383107725\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0053e-25 $ % num decay width
& [$ 1.3726e-1 $]  % ratio %
& $ 253 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{992219\,\log 4}\over{736745625\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1348111099661927539200430101209}\over{41045017680870328125\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0637e-24 $ % num decay width
& [$ 1.3203e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{83168053\,\log 4}\over{1064188125\,2^{{{57}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{13793825794874449840221579509}\over{59287247761257140625\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.3529e-24 $ % num decay width
& [$ 4.5077e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4595369359105904062002839171447}\over{646769975577350625\,2^{{{145}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{4650557\,\log 4}\over{127702575\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 7  }
%% \label{N=5_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3]] $ } % particle
& & $1.8701e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2379605450456325560891}\over{2110886623587616875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5209e-23 $ % num decay width
& [$ 2.4175e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{162312881\,\log 4}\over{2170943775\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{55132936669102517904671322085883}\over{120945985432964566875\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5859e-24 $ % num decay width
& [$ 1.9504e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1103429969081026105454167469}\over{24189197086592913375\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{47251\,\log 4}\over{197358525\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2425e-23 $ % num decay width
& [$ 1.7339e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1176242800656104294331634346017}\over{120945985432964566875\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{20147723\,\log 4}\over{197358525\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4084e-24 $ % num decay width
& [$ 1.7322e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18031687986815998638199671893}\over{4479480941961650625\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{339749\,\log 4}\over{16081065\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.2075e-25 $ % num decay width
& [$ 5.1747e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6124927\,\log 4}\over{39471705\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{14303152692167350509521471369981}\over{120945985432964566875\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 8  }
%% \label{N=5_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1]] $ } % particle
& & $1.9303e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{9824669647743210813041}\over{2110886623587616875\,2^{{{129}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.3041e-23 $ % num decay width
& [$ 3.2659e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{44995747\,\log 4}\over{9820936125\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{17117549603983265899734670352131}\over{153198248215088451375\,2^{{{149}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.0109e-23 $ % num decay width
& [$ 1.5598e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{33021697\,\log 4}\over{5892561675\,2^{{{65}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{12267785129349194816993148890281}\over{11489868616131633853125\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9096e-23 $ % num decay width
& [$ 1.5073e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{91322027\,\log 4}\over{4583103525\,2^{{{65}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{15509619200412495916714076085223}\over{255330413691814085625\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.7090e-25 $ % num decay width
& [$ 8.7862e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{532351\,\log 4}\over{206239658625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{16436066227813834616918776529}\over{1044533510557421259375\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.3097e-25 $ % num decay width
& [$ 6.0516e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{358877\,\log 4}\over{13749310575\,2^{{{65}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{76181237041687557717159836951}\over{3829956205377211284375\,2^{{{143}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 9  }
%% \label{N=5_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1]] $ } % particle
& & $2.0071e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16692264721904729371}\over{13796644598611875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.2733e-23 $ % num decay width
& [$ 2.6273e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10766125918971078573026040151249}\over{1814189781494468503125\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1014262883\,\log 4}\over{32564156625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.5897e-23 $ % num decay width
& [$ 2.2867e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2458828215088947846618682868053}\over{604729927164822834375\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{115821469\,\log 4}\over{10854718875\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1736e-24 $ % num decay width
& [$ 1.2864e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{264692537820435227412859868297}\over{362837956298893700625\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{124681913\,\log 4}\over{32564156625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.4032e-25 $ % num decay width
& [$ 7.0186e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{700584312579698804452202363}\over{22397404709808253125\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{5077\,\log 4}\over{30925125\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1249e-23 $ % num decay width
& [$ 5.6046e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{78994709\,\log 4}\over{500987025\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{335402393129057553139475420809}\over{5582122404598364625\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 10  }
%% \label{N=5_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1]] $ } % particle
& & $2.2311e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7393031167719683009}\over{703628874529205625\,2^{{{111}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.7560e-23 $ % num decay width
& [$ 3.0281e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4090126927190956225323755251}\over{362837956298893700625\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{3853193\,\log 4}\over{32564156625\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.1883e-23 $ % num decay width
& [$ 2.8581e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{74057645859220347711079006423}\over{604729927164822834375\,2^{{{125}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{55815013\,\log 4}\over{10854718875\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.6615e-24 $ % num decay width
& [$ 7.7644e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37130909113215255422761084699}\over{1814189781494468503125\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{13992227\,\log 4}\over{32564156625\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.8920e-24 $ % num decay width
& [$ 7.0746e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{852711399033971738353744907}\over{18325149308024934375\,2^{{{127}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{883661\,\log 4}\over{3618239625\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.1152e-25 $ % num decay width
& [$ 5.8644e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29859052048469444451593913643}\over{5442569344483405509375\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{11251949\,\log 4}\over{97692469875\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 11  }
%% \label{N=5_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2]] $ } % particle
& & $2.6625e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3387850160616522115609}\over{2110886623587616875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.7284e-23 $ % num decay width
& [$ 2.9027e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3002865048911961192238511762657}\over{362837956298893700625\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1414480157\,\log 4}\over{32564156625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.5557e-23 $ % num decay width
& [$ 2.4623e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5113141724447439451320311647}\over{2340890040638023875\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{33937993\,\log 4}\over{2960377875\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1504e-24 $ % num decay width
& [$ 9.5061e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1627044483971594508436157537}\over{62558268327395465625\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{4445141\,\log 4}\over{32564156625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7374e-23 $ % num decay width
& [$ 6.5254e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1232382959454981183819082114219}\over{1814189781494468503125\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{116101127\,\log 4}\over{32564156625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5797e-23 $ % num decay width
& [$ 5.9334e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2871853639948215996230377386359}\over{1814189781494468503125\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{5521507\,\log 4}\over{664574625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 12  }
%% \label{N=5_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.7313e-22$ % total width numeric
& $447$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10860587932012654123}\over{422177324717523375\,2^{{{113}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.2279e-23 $ % num decay width
& [$ 4.6439e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{126073680199151872715353369}\over{604729927164822834375\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1187\,\log 4}\over{2170943775\,2^{{{47}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5748e-23 $ % num decay width
& [$ 3.4596e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3892132777732474749892577177}\over{604729927164822834375\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1466683\,\log 4}\over{10854718875\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.1922e-25 $ % num decay width
& [$ 4.8157e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4803289950219259947799619}\over{201576642388274278125\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{181\,\log 4}\over{723647925\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0164e-25 $ % num decay width
& [$ 4.4296e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11558432401740646930361593}\over{120945985432964566875\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{10889\,\log 4}\over{10854718875\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8691e-24 $ % num decay width
& [$ 2.0530e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1624152770990564815229955763}\over{201576642388274278125\,2^{{{123}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{43717\,\log 4}\over{516891375\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 13  }
%% \label{N=5_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5]] $ } % particle
& & $2.8448e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2895864753608973206449}\over{422177324717523375\,2^{{{129}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6133e-22 $ % num decay width
& [$ 5.6712e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{459033917\,\log 4}\over{15864589125\,2^{{{65}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{15591687628418765287740807725027}\over{176767209478948213125\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0935e-24 $ % num decay width
& [$ 1.6926e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{669797\,\log 4}\over{22915517625\,2^{{{65}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2843055778619442908802139627}\over{255330413691814085625\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5378e-24 $ % num decay width
& [$ 1.2433e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{551125273\,\log 4}\over{206239658625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{299521732562767618662067118217769}\over{2297973723226326770625\,2^{{{149}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.0329e-25 $ % num decay width
& [$ 4.0691e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{327167\,\log 4}\over{22915517625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{7730579391161092962750655567}\over{11101322334426699375\,2^{{{149}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0973e-23 $ % num decay width
& [$ 3.8572e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26256644088737157179335022705951}\over{13438442825884951875\,2^{{{147}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{4392061\,\log 4}\over{109643625\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 14  }
%% \label{N=5_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1]] $ } % particle
& & $3.2257e-22$ % total width numeric
& $687$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1368189253477506576881}\over{703628874529205625\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.4770e-23 $ % num decay width
& [$ 2.9379e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2659288479126900594602442397}\over{201576642388274278125\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{7153\,\log 4}\over{103378275\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.0847e-23 $ % num decay width
& [$ 1.2663e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8576820594297172323804522037}\over{201576642388274278125\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{16487\,\log 4}\over{73841625\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8174e-23 $ % num decay width
& [$ 1.1834e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17272671676038112213979567849}\over{40315328477654855625\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{65089\,\log 4}\over{28945917\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5919e-23 $ % num decay width
& [$ 1.1135e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10964151600440207787323299963}\over{28796663198324896875\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{93901\,\log 4}\over{46990125\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.8903e-23 $ % num decay width
& [$ 8.9603e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28765072262194838206171411841}\over{28796663198324896875\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{38713\,\log 4}\over{14768325\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 15  }
%% \label{N=5_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3]] $ } % particle
& & $4.2147e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12272144175765355957}\over{4830404172969375\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5295e-22 $ % num decay width
& [$ 3.6290e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{27471231499748426188302676801}\over{604729927164822834375\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{33589\,\log 4}\over{140970375\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1940e-22 $ % num decay width
& [$ 2.8329e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17382784740237795108261806737}\over{6365578180682345625\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{77785943\,\log 4}\over{10854718875\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8776e-24 $ % num decay width
& [$ 9.8008e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{168520706301280786174685773}\over{67192214129424759375\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{127\,\log 4}\over{9648639\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7215e-24 $ % num decay width
& [$ 8.9862e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{78785862192189001918760633}\over{6502472335105621875\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{230089\,\log 4}\over{3618239625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.3735e-25 $ % num decay width
& [$ 4.3709e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{683202913543976808827765677}\over{1752840368593689375\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{7401833\,\log 4}\over{3618239625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 16  }
%% \label{N=5_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1]] $ } % particle
& & $5.1420e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{983001889396023841}\over{162375894122124375\,2^{{{107}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9532e-22 $ % num decay width
& [$ 3.7985e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1266871\,\log 4}\over{6449625\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2311283699666432650593726571}\over{3952483184083809375\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.6532e-24 $ % num decay width
& [$ 3.2744e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5495706571814411504439911}\over{15245292281466121875\,2^{{{113}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{231949\,\log 4}\over{1915538625\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.2422e-24 $ % num decay width
& [$ 9.5934e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{190199\,\log 4}\over{174139875\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{49571381430323677784126027}\over{15245292281466121875\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7499e-23 $ % num decay width
& [$ 5.3480e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4284209\,\log 4}\over{638512875\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{101508100356834487044010657}\over{5081764093822040625\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.2212e-25 $ % num decay width
& [$ 2.6618e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{630101\,\log 4}\over{212837625\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{267277013229007708195261}\over{30325957934146875\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 17  }
%% \label{N=5_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1]] $ } % particle
& & $5.7756e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{918638319857650256353}\over{2110886623587616875\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.3613e-22 $ % num decay width
& [$ 5.8199e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{107977\,\log 4}\over{310134825\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{197514572308654284443574179}\over{2978965158447403125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.2818e-23 $ % num decay width
& [$ 1.4827e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{76811224820960375440304394923}\over{11857449552251428125\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{3618149\,\log 4}\over{212837625\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6442e-24 $ % num decay width
& [$ 1.1957e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{577289\,\log 4}\over{3618239625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{557065816375441658956041113}\over{18325149308024934375\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.2525e-23 $ % num decay width
& [$ 4.3371e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11894717\,\log 4}\over{986792625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{198406871076900261682345331063}\over{86389989594974690625\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.6184e-24 $ % num decay width
& [$ 2.9844e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11910353481948843808304147}\over{53331857056603125\,2^{{{129}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{374207\,\log 4}\over{638512875\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 18  }
%% \label{N=5_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1]] $ } % particle
& & $5.9861e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{896111324330349024239}\over{124169801387506875\,2^{{{127}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8255e-22 $ % num decay width
& [$ 6.3906e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{60197311\,\log 4}\over{1550674125\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{40894124120240075413808639632253}\over{86389989594974690625\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.7415e-23 $ % num decay width
& [$ 7.9209e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{173906822704130445861019976910887}\over{35572348656754284375\,2^{{{145}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{31999151\,\log 4}\over{638512875\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.0443e-24 $ % num decay width
& [$ 7.5133e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{310867\,\log 4}\over{17040375\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{10348056817566740198595634019039}\over{46517686704986371875\,2^{{{147}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.5726e-24 $ % num decay width
& [$ 5.7795e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{214893061\,\log 4}\over{10854718875\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{18248220582158572779459992593201}\over{604729927164822834375\,2^{{{141}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.6272e-23 $ % num decay width
& [$ 4.3889e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{725827381\,\log 4}\over{1550674125\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2157245179508492450785611488981}\over{24189197086592913375\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 19  }
%% \label{N=5_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1]] $ } % particle
& & $6.1637e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{76591789394218631069}\over{10554433117938084375\,2^{{{107}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9631e-22 $ % num decay width
& [$ 4.8074e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3004230547\,\log 4}\over{9577693125\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{5244907463213659769374570123}\over{5616686630013834375\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.0895e-24 $ % num decay width
& [$ 3.3918e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28977834535530967539633883}\over{746273048743096875\,2^{{{115}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{8923099\,\log 4}\over{1368241875\,2^{{{51}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9569e-24 $ % num decay width
& [$ 7.3022e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21937001\,\log 4}\over{9577693125\,2^{{{53}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{845933049905945795897891}\over{124060737003328125\,2^{{{115}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8712e-23 $ % num decay width
& [$ 3.0358e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{191935753176473029304305438837}\over{533585229851314265625\,2^{{{115}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1157251289\,\log 4}\over{9577693125\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.0423e-25 $ % num decay width
& [$ 2.6278e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{359949743107371057524322389}\over{106717045970262853125\,2^{{{115}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{834719\,\log 4}\over{736745625\,2^{{{53}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 20  }
%% \label{N=5_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2]] $ } % particle
& & $6.3940e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{478586646968671143037}\over{124169801387506875\,2^{{{125}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2903e-22 $ % num decay width
& [$ 5.1459e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1978237\,\log 4}\over{516891375\,2^{{{63}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{29392662411522505495954061581}\over{40315328477654855625\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.0409e-22 $ % num decay width
& [$ 1.6280e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{243169666719717421902782338939}\over{139499406497075625\,2^{{{143}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{15212833\,\log 4}\over{212837625\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.6840e-24 $ % num decay width
& [$ 1.2676e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{319609\,\log 4}\over{986792625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{298543314155692647596979623357}\over{604729927164822834375\,2^{{{139}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.6096e-24 $ % num decay width
& [$ 5.5381e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{35992907188056276288581244961}\over{7114469731350856875\,2^{{{143}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{26491\,\log 4}\over{127702575\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.2865e-23 $ % num decay width
& [$ 3.5760e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11868587\,\log 4}\over{402026625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{8062820644697704835360011598329}\over{22397404709808253125\,2^{{{145}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 21  }
%% \label{N=5_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2]] $ } % particle
& & $6.5036e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{108887729819124598841}\over{111099295978295625\,2^{{{121}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.4446e-22 $ % num decay width
& [$ 6.8341e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37077367\,\log 4}\over{144729585\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{171115301205288832887323799931}\over{1752840368593689375\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.1825e-24 $ % num decay width
& [$ 1.4791e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{215863061\,\log 4}\over{2170943775\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{130932795907712966937368205349}\over{3455599583798987625\,2^{{{137}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.9169e-24 $ % num decay width
& [$ 6.7791e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13627848060261241847450332267}\over{7114469731350856875\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{160483\,\log 4}\over{127702575\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.7567e-23 $ % num decay width
& [$ 5.7764e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11846744149370821015738771}\over{23824252423125\,2^{{{135}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1068217\,\log 4}\over{3274425\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9199e-25 $ % num decay width
& [$ 1.0326e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{186937\,\log 4}\over{723647925\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{7937127847366433232747210251}\over{40315328477654855625\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 22  }
%% \label{N=5_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1]] $ } % particle
& & $7.1357e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2063580536962303700461}\over{959493919812553125\,2^{{{123}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.8191e-22 $ % num decay width
& [$ 5.3521e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{46554743\,\log 4}\over{3192564375\,2^{{{51}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{18072310382137500347250775777}\over{203270563752881625\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.8786e-24 $ % num decay width
& [$ 2.8618e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{420550827949520933691158183}\over{515541284880496875\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2278127\,\log 4}\over{1064188125\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9286e-24 $ % num decay width
& [$ 9.4397e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2338347643004780762233926659}\over{2371489910450285625\,2^{{{133}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{250333\,\log 4}\over{96744375\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7044e-23 $ % num decay width
& [$ 3.7899e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{66658072885587580763565656143}\over{25408820469110203125\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{570889\,\log 4}\over{41461875\,2^{{{57}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.2815e-25 $ % num decay width
& [$ 2.0247e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{79861\,\log 4}\over{1064188125\,2^{{{45}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1038332832118328583737585551}\over{283671041919890625\,2^{{{135}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 23  }
%% \label{N=5_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1]] $ } % particle
& & $7.6615e-22$ % total width numeric
& $121$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{243721315045017341387}\over{422177324717523375\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.4354e-22 $ % num decay width
& [$ 7.0944e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{805535119\,\log 4}\over{6512831325\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{2137621128166618623062996457053}\over{362837956298893700625\,2^{{{131}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 9.5102e-23 $ % num decay width
& [$ 1.2413e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1421356645213751106120570311}\over{36484460160773625\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{3165013\,\log 4}\over{3869775\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.7581e-24 $ % num decay width
& [$ 8.2797e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{196075933\,\log 4}\over{6512831325\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1040644593023474493802098789751}\over{362837956298893700625\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 7.0196e-25 $ % num decay width
& [$ 2.1073e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9032299\,\log 4}\over{6512831325\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{5992199698030429074940969937}\over{362837956298893700625\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.9090e-25 $ % num decay width
& [$ 1.7739e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11961219821365890971317559}\over{39598161770041875\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{485899\,\log 4}\over{76621545\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 24  }
%% \label{N=5_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1]] $ } % particle
& & $8.5195e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{67753617180586022467}\over{422177324717523375\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 5.9994e-22 $ % num decay width
& [$ 7.0420e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7046761\,\log 4}\over{3618239625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{584278657666000910995112503}\over{201576642388274278125\,2^{{{119}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.5418e-24 $ % num decay width
& [$ 6.5638e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{63195929\,\log 4}\over{10854718875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{270486443424031197870906587}\over{3901483401063373125\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 4.2412e-23 $ % num decay width
& [$ 4.9783e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47254657\,\log 4}\over{3618239625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{62699213350328856167730852211}\over{201576642388274278125\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.2281e-23 $ % num decay width
& [$ 3.7891e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{194320839758973849366574762427}\over{106717045970262853125\,2^{{{125}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{58581587\,\log 4}\over{383107725\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.0883e-23 $ % num decay width
& [$ 3.6250e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{104895726042032602415414531}\over{688497070775889375\,2^{{{125}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{24507599\,\log 4}\over{1915538625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 25  }
%% \label{N=5_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1]] $ } % particle
& & $9.2177e-22$ % total width numeric
& $415$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{40725527742214832449}\over{234542958176401875\,2^{{{115}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 2.9628e-22 $ % num decay width
& [$ 6.4285e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26161\,\log 4}\over{109643625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{190792873289805209226121723}\over{67192214129424759375\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3836e-22 $ % num decay width
& [$ 1.5010e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8624503\,\log 4}\over{1206079875\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1144321386804813194682033151}\over{13438442825884951875\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.7672e-24 $ % num decay width
& [$ 8.0520e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{107417\,\log 4}\over{986792625\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{156776269433414616688927423}\over{120945985432964566875\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8966e-24 $ % num decay width
& [$ 4.3208e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12899\,\log 4}\over{434188755\,2^{{{59}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{42785854231931308339944827}\over{120945985432964566875\,2^{{{125}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8383e-23 $ % num decay width
& [$ 3.9886e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8585017324044994443682781}\over{912111504019340625\,2^{{{121}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{672907\,\log 4}\over{212837625\,2^{{{59}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 26  }
%% \label{N=5_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1]] $ } % particle
& & $9.3379e-22$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{33005266089714634907}\over{46908591635280375\,2^{{{119}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 6.0117e-22 $ % num decay width
& [$ 6.4380e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{162229\,\log 4}\over{80405325\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{172149450784756556116022267}\over{895896188392330125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.3753e-22 $ % num decay width
& [$ 1.4728e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{284892653\,\log 4}\over{3618239625\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{37800598169680303637146124261}\over{40315328477654855625\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5784e-24 $ % num decay width
& [$ 8.4307e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{78613\,\log 4}\over{80405325\,2^{{{61}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{83445119036890060881489347}\over{895896188392330125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8789e-24 $ % num decay width
& [$ 4.4267e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22823\,\log 4}\over{402026625\,2^{{{55}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{4845170726962413114263807}\over{895896188392330125\,2^{{{127}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 3.5437e-23 $ % num decay width
& [$ 3.7949e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3216513610112863985599196461}\over{2371489910450285625\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{242419\,\log 4}\over{8513505\,2^{{{61}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
%% \caption{$N= 5$ state 27  }
%% \label{N=5_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1]] $ } % particle
& & $1.4223e-21$ % total width numeric
& $309$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1809764537732760786413}\over{422177324717523375\,2^{{{123}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 8.3847e-22 $ % num decay width
& [$ 5.8953e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{95309\,\log 4}\over{212837625\,2^{{{47}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{64746401015237603447623472389}\over{11857449552251428125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.1442e-23 $ % num decay width
& [$ 1.7698e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{317873782305984603872769619}\over{3233849877886753125\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{32941\,\log 4}\over{127702575\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.8808e-22 $ % num decay width
& [$ 1.3224e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{376081\,\log 4}\over{212837625\,2^{{{51}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{63871643441604947592731622629}\over{11857449552251428125\,2^{{{133}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4772e-24 $ % num decay width
& [$ 2.2849e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1209166732267277907478327937}\over{35572348656754284375\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{56957\,\log 4}\over{638512875\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
& & & & & \\ % comment this line if one line is desired 
& $ 1.4401e-24 $ % num decay width
& [$ 2.2276e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{277192755248177395520191957}\over{2736334512058021875\,2^{{{131}\over{2}}}\,\pi^{12}}}$ \\ $-\left({{1187\,\log 4}\over{4465125\,2^{{{55}\over{2}}}\,\pi^{12}}}\right)$ \\} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL6_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_-5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -58
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 1  }
\label{N=6_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $8.7975e-21$ % total width numeric
& $602$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{413678753\,5^{{{33}\over{2}}}}\over{3026167063575207552\,10^{{{45}\over{2}}}\,\pi^{12}}}$ $+{{4228946986401031982162419}\over{16446560128126128\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8147e-58 $ % num decay width
& [$ 6.6987e-34 $]  % ratio %
& $ 12240 $  % class deg %
& $ 12240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{86322523269689375\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{41015574082132831702483171018618348897775695603}\over{98240080698942350108437905408\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3603e-59 $ % num decay width
& [$ 4.5975e-34 $]  % ratio %
& $ 171360 $  % class deg %
& $ 171360 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21294045296009375\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{134902990824788862651884911346456364506792737}\over{130986774265256466811250540544\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3543e-59 $ % num decay width
& [$ 4.5858e-34 $]  % ratio %
& $ 171360 $  % class deg %
& $ 171360 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{218701945292\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{60616953813472617738674317873725695154017549}\over{1067826964118938588135194624\,10^{{{39}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0644e-59 $ % num decay width
& [$ 2.9486e-34 $]  % ratio %
& $ 36720 $  % class deg %
& $ 36720 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{37889358349068125\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{144023017439886191436338072655866905129453541}\over{785920645591538800867503243264\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2973e-62 $ % num decay width
& [$ 1.0505e-36 $]  % ratio %
& $ 111384 $  % class deg %
& $ 111384 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1299638876948\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{30875739388979300417829614927423297182116683}\over{49120040349471175054218952704\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -57
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 2  }
\label{N=6_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $9.5349e-21$ % total width numeric
& $1380$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1514902789\,5^{{{33}\over{2}}}}\over{48809146186696896\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{9566097453968103187998941}\over{343258514470872\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1075e-57 $ % num decay width
& [$ 1.0018e-31 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16978796746376\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{2240934055597191843649895844301245095775959243}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0709e-57 $ % num decay width
& [$ 9.9292e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2367863383769375\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{833388572810845460126398006227730437065116207}\over{7277043014736470378402807808\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2181e-56 $ % num decay width
& [$ 5.9421e-32 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4236532647548125\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2683947164272302181477881881262970999924971113}\over{130986774265256466811250540544\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8982e-58 $ % num decay width
& [$ 5.9734e-34 $]  % ratio %
& $ 11628 $  % class deg %
& $ 11628 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{713511118793\,\log \left({{4}\over{5}}\right)}\over{3812966703\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{18646104021910148006543355119428180788582060889}\over{4465458213588288641292632064\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5782e-59 $ % num decay width
& [$ 2.6945e-34 $]  % ratio %
& $ 162792 $  % class deg %
& $ 162792 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{143352875188\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{5}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1135219455566414564502917095229233350141660253}\over{16373346783157058351406317568\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -56
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 3  }
\label{N=6_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1],[1,1]] $ } % particle
& & $1.0266e-20$ % total width numeric
& $1638$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{244673638481\,5^{{{33}\over{2}}}}\over{504361177262534592\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{113502198488307450267000153437}\over{378270882946900944\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1970e-55 $ % num decay width
& [$ 1.8718e-29 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{66972239163175\,\log \left({{4}\over{5}}\right)}\over{11829973617\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{471428370375790081578081743051518051807267211}\over{373181693063408737353990144\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2697e-54 $ % num decay width
& [$ 1.2896e-29 $]  % ratio %
& $ 31008 $  % class deg %
& $ 31008 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{164289874298078\,\log \left({{4}\over{5}}\right)}\over{153789657021\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5420919688889709395654230711965094886750776777}\over{227407594210514699325087744\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8538e-54 $ % num decay width
& [$ 1.0498e-29 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4699035214161875\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3969271819543142461005045798162815890557895949}\over{174649032353675289081667387392\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3661e-56 $ % num decay width
& [$ 2.5269e-31 $]  % ratio %
& $ 31008 $  % class deg %
& $ 31008 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{318918429810902\,\log \left({{4}\over{5}}\right)}\over{153789657021\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{757659877665992624900653323153551452834696381897}\over{16373346783157058351406317568\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6664e-57 $ % num decay width
& [$ 6.0403e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15683583839648\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4139972657082734819298784178563277432525212021}\over{5457782261052352783802105856\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -55
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 4  }
\label{N=6_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,2]] $ } % particle
& & $1.0976e-20$ % total width numeric
& $574$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1749104285857\,5^{{{33}\over{2}}}}\over{26545325119080768\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{1011242734226719357487293669603}\over{31522573578908412\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5425e-53 $ % num decay width
& [$ 3.1675e-27 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6793701639499\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{38985292873977701878889717006695607068197805447}\over{5158584367724341005484032\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2429e-53 $ % num decay width
& [$ 3.0565e-27 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9525969299771140625\,\log \left({{4}\over{5}}\right)}\over{153789657021\,10^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{83818538833292607233457833471539321261220865353}\over{606420251228039198200233984\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4649e-52 $ % num decay width
& [$ 1.6129e-27 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{51696195184842265625\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{272923378646933757682095766911638656260224053217}\over{10915564522104705567604211712\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2596e-53 $ % num decay width
& [$ 7.0061e-29 $]  % ratio %
& $ 61047 $  % class deg %
& $ 61047 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21461793623603\,\log \left({{4}\over{5}}\right)}\over{9415693287\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1321888920658928083122127842977391669859990169623}\over{259894393383445370657243136\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9660e-55 $ % num decay width
& [$ 1.1765e-29 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8273584957\,\log \left({{4}\over{5}}\right)}\over{224292159\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2402362714610244938216263821319166825539687429}\over{29186001396001886544396288\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -54
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 5  }
\label{N=6_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1],[1,1]] $ } % particle
& & $1.1010e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{99518084077\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{6086181022686901010788685773}\over{189135441473450472\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2275e-56 $ % num decay width
& [$ 3.4573e-31 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20318117898248\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{8045015737680203045114199023966066831180123387}\over{1067826964118938588135194624\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2166e-56 $ % num decay width
& [$ 3.4264e-31 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{25861646291875\,\log \left({{4}\over{5}}\right)}\over{41942633733\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{819199307583085559838568639409371395461714899}\over{5953944284784384855056842752\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6402e-56 $ % num decay width
& [$ 1.9223e-31 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{513172627283075\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9753222734462100489667129665780048486379385917}\over{392960322795769400433751621632\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5263e-56 $ % num decay width
& [$ 1.2007e-31 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{152720688186635\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12511072674835729013870601653987989040125429339}\over{1693794494809350863938584576\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7180e-59 $ % num decay width
& [$ 9.9659e-34 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1701308501744\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4041827222301870996960330871578440714851605677}\over{49120040349471175054218952704\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -53
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 6  }
\label{N=6_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,1]] $ } % particle
& & $1.1728e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{43545621281\,5^{{{33}\over{2}}}}\over{52175294199572544\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{129669807579465356537503800671}\over{378270882946900944\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5369e-54 $ % num decay width
& [$ 3.3906e-29 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5624040347389375\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14251869061709864697222357133361575015621294637}\over{523947097061025867245002162176\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2882e-53 $ % num decay width
& [$ 2.2351e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1677128747556016\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{664063828932082184563411990273968580847977579157}\over{8186673391578529175703158784\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2752e-53 $ % num decay width
& [$ 2.2126e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{584596739355682\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{38578786282156360670585112568169554365423946621}\over{1364445565263088195950526464\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5000e-55 $ % num decay width
& [$ 4.3376e-31 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1143568960819058\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2716796014173701062666341782107763302024214041493}\over{49120040349471175054218952704\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9677e-57 $ % num decay width
& [$ 2.2119e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18380176481344\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14555364802416322083630715702484829889893703129}\over{16373346783157058351406317568\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -52
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 7  }
\label{N=6_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,3]] $ } % particle
& & $1.3166e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1798107369907\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{7661167464785264693734945847}\over{19908993839310576\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6499e-54 $ % num decay width
& [$ 2.2602e-28 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25597481922008\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{71325789739849391058019529716328528945308957}\over{751461621477085565190144\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5285e-54 $ % num decay width
& [$ 2.2116e-28 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{212383144673275\,\log \left({{4}\over{5}}\right)}\over{27139351239\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13454992237932360261157657543157249389745709437}\over{7705104368544498047720620032\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8477e-53 $ % num decay width
& [$ 1.5392e-28 $]  % ratio %
& $ 52668 $  % class deg %
& $ 52668 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1976972478935348\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2348363384686378247048233432809200405995423704103}\over{24560020174735587527109476352\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6538e-53 $ % num decay width
& [$ 1.1026e-28 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6608668496506625\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{50241039679691978357664176874013787249556564397}\over{1571841291183077601735006486528\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3809e-56 $ % num decay width
& [$ 8.0957e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21114359409152\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{50161738775709478813469823890794654712011214621}\over{49120040349471175054218952704\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -51
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 8  }
\label{N=6_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1],[1,1]] $ } % particle
& & $1.3212e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3571906298369\,5^{{{33}\over{2}}}}\over{3026167063575207552\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{292156494310727184463340980231}\over{756541765893801888\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4168e-55 $ % num decay width
& [$ 2.9006e-29 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{20991472286768125\,\log \left({{4}\over{5}}\right)}\over{27139351239\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{26597223345170471427943267219647225237401689279}\over{15410208737088996095441240064\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4888e-54 $ % num decay width
& [$ 1.9987e-29 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{35980467820555\,\log \left({{4}\over{5}}\right)}\over{2467213749\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{474885569807003099106382686141016914486813463}\over{14593000698000943272198144\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8169e-54 $ % num decay width
& [$ 1.5312e-29 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{38216913774784375\,\log \left({{4}\over{5}}\right)}\over{27139351239\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5810724149378231500157084134300957285789773727}\over{184922504845067953145294880768\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1571e-55 $ % num decay width
& [$ 6.4025e-31 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{362760154050718\,\log \left({{4}\over{5}}\right)}\over{65909853009\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{63838177727912294347652492357432775479742957011}\over{519788786766890741314486272\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0467e-57 $ % num decay width
& [$ 9.9719e-32 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1237875154276\,\log \left({{4}\over{5}}\right)}\over{27139351239\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5881681648254903459222643851206318436991928771}\over{5778828276408373535790465024\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -50
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 9  }
\label{N=6_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,2]] $ } % particle
& & $1.3890e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3088537420559\,5^{{{33}\over{2}}}}\over{22753135816354944\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{1096899348758443537054244046211}\over{27019348781921496\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2074e-50 $ % num decay width
& [$ 4.0160e-27 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{36184868616332057421875\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{687720007789226159253496738638203901116277501279313}\over{392960322795769400433751621632\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7526e-52 $ % num decay width
& [$ 2.3716e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{100338152197050390625\,\log \left({{4}\over{5}}\right)}\over{65909853009\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{79458345261853938220830183318847019048248213351}\over{2339049540451008335915188224\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2651e-53 $ % num decay width
& [$ 1.1878e-28 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{43252327041895\,\log \left({{4}\over{5}}\right)}\over{724284099\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1598415479492409664612234578183439137499448500919}\over{119951258484667094149496832\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9144e-53 $ % num decay width
& [$ 3.6295e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14259881115445835\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{23363751314666122463709797394779440385939628453029}\over{3387588989618701727877169152\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0285e-55 $ % num decay width
& [$ 1.9430e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{32007702268525\,\log \left({{4}\over{5}}\right)}\over{65909853009\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{506941577496151850605051980869917670705293401401}\over{4678099080902016671830376448\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -49
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 10  }
\label{N=6_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,1]] $ } % particle
& & $1.4130e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3552239142777293\,5^{{{33}\over{2}}}}\over{851109486630527124\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{175746035033386688160690945446729}\over{425554743315263562\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2195e-48 $ % num decay width
& [$ 2.0605e-23 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3783732446819703921875\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2080804817916049203587704267920764263708729563851359}\over{10978740431958784185372672\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0759e-49 $ % num decay width
& [$ 1.9413e-23 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{804255724371201859375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{1608319740198011002641493878489784034087636083903}\over{3992269247985012431044608\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8700e-46 $ % num decay width
& [$ 1.7440e-23 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{99678565761617677398681640625\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{37}\over{2}}}\,\pi^{12}}}$ $+{{5369796943246363059506357154959383003194497907577}\over{3584894834925317285019648\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2182e-48 $ % num decay width
& [$ 9.1612e-24 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3837568974042284234375\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{60513587923863374474102986065743767762596713611}\over{944407779093228747128832\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2914e-51 $ % num decay width
& [$ 9.8225e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3470135250304625\,\log \left({{4}\over{5}}\right)}\over{2727414261\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{230886417054980499599179717311037232548930730923}\over{813240031996946976694272\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -48
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 11  }
\label{N=6_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1]] $ } % particle
& & $1.4538e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2083539287009\,5^{{{33}\over{2}}}}\over{3377418597740187\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{1435154415843354839726942376904}\over{3377418597740187\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3693e-47 $ % num decay width
& [$ 5.7724e-23 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{256881060406885806640625\,\log \left({{4}\over{5}}\right)}\over{260513253\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{3611959373530625971418817190925725224326583244393}\over{1641558078941205769344\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1557e-48 $ % num decay width
& [$ 5.3495e-23 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{52935073410777025390625\,\log \left({{4}\over{5}}\right)}\over{260513253\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{327496729764214210654680266978724796333442554651}\over{72228555473413053851136\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0634e-45 $ % num decay width
& [$ 3.7011e-23 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{137657129062635236541748046875\,\log \left({{4}\over{5}}\right)}\over{260513253\,10^{{{39}\over{2}}}\,\pi^{12}}}$ $+{{567767980558678579275794492800140227410063193501}\over{48152370315608702567424\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4506e-48 $ % num decay width
& [$ 2.5220e-23 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{220657835029141853515625\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{273031526028574814378836509109721933848349540143}\over{433371332840478323106816\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1915e-51 $ % num decay width
& [$ 3.4126e-25 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{116253557121750625\,\log \left({{4}\over{5}}\right)}\over{71049069\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{197789117216881727999742482157489187219904411393}\over{54171416605059790388352\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -47
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 12  }
\label{N=6_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[2,1]] $ } % particle
& & $1.5307e-20$ % total width numeric
& $574$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{60978459371\,5^{{{33}\over{2}}}}\over{84060196210422432\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{470094278916090927924437503}\over{10507524526302804\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0857e-51 $ % num decay width
& [$ 1.6980e-27 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{43460724040287841796875\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{21510494391390032184013809816506235701189535347}\over{10978740431958784185372672\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3276e-53 $ % num decay width
& [$ 1.4165e-27 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3132186361498134765625\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{103349830833218294913992779024651456823723507}\over{2439720095990840930082816\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5930e-52 $ % num decay width
& [$ 7.4744e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14511320047699462890625\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{287289892555262344259095784155868689649651033}\over{43914961727835136741490688\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6957e-52 $ % num decay width
& [$ 4.3350e-28 $]  % ratio %
& $ 17955 $  % class deg %
& $ 17955 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{46839246203890625\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{11591331771552478781527594876667990040775175741}\over{1829790071993130697562112\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6302e-55 $ % num decay width
& [$ 5.5946e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6839178602891875\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{11672379049315364149847638904191774879243789}\over{378577256274440833978368\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -46
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 13  }
\label{N=6_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,1]] $ } % particle
& & $1.5503e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{804042461863\,5^{{{33}\over{2}}}}\over{59726981517931728\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{321375090259679647667141915302}\over{70925790552543927\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2813e-52 $ % num decay width
& [$ 2.4737e-26 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{87850764842200625\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{543511821922745611108978447528214485017956579}\over{2383542330622630777087488\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1773e-51 $ % num decay width
& [$ 1.2329e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11872826018209375\,\log \left({{4}\over{5}}\right)}\over{661302873\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{235053937194324708606304081578122460499903153}\over{5867181121532629605138432\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9669e-51 $ % num decay width
& [$ 8.4371e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1659799502615395\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{328601132910200419674365653144349397349025258531}\over{76273354579924184866799616\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4074e-52 $ % num decay width
& [$ 7.4867e-28 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29356275067505\,\log \left({{4}\over{5}}\right)}\over{505702197\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{2152536926789524354966280935876579143220893673}\over{166172885795041797095424\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5324e-54 $ % num decay width
& [$ 1.0201e-28 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5460277814494\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{10810061534660683273821200178776335348368210847}\over{76273354579924184866799616\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -45
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 14  }
\label{N=6_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1],[1,1]] $ } % particle
& & $1.5709e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{440118347909\,5^{{{33}\over{2}}}}\over{4539250595362811328\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{501009707942080235560993139}\over{10911660085006758\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7307e-54 $ % num decay width
& [$ 1.7437e-28 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1112296178911954375\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{2171038105271867140121379019071071516807753}\over{157915847991561459351552\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6337e-53 $ % num decay width
& [$ 1.2005e-28 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21019278417438965\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{92473802341680025064872687689367403931322829099}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5252e-53 $ % num decay width
& [$ 1.1043e-28 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{43443964511745965\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{191130661453393995175740373824045102076403875519}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0134e-53 $ % num decay width
& [$ 9.2047e-29 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1931386338087503125\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1274563057732356915992451352320242000315414869}\over{533913482059469294067597312\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9241e-56 $ % num decay width
& [$ 6.0604e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{70275109932418\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{9275208924448979242326633867235458391826889989}\over{1067826964118938588135194624\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -44
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 15  }
\label{N=6_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1]] $ } % particle
& & $1.5930e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{9153215777521\,5^{{{33}\over{2}}}}\over{126090294315633648\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{24460879662712959684877892899}\over{5253762263151402\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3199e-48 $ % num decay width
& [$ 3.2096e-25 $]  % ratio %
& $ 1540 $  % class deg %
& $ 1540 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1189960688275278125\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{476968203583043266985156678428785041456432473}\over{296370274051365516288\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8175e-49 $ % num decay width
& [$ 8.3461e-26 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{152849408140109375\,\log \left({{4}\over{5}}\right)}\over{549972423\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{189128598817018983288465250532980516948900182137}\over{304965011998855116260352\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5871e-51 $ % num decay width
& [$ 2.1385e-26 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{172787457869996875\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{950217754200758169758126427538366994930496367}\over{1219860047995420465041408\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4119e-51 $ % num decay width
& [$ 8.9467e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5988573843821875\,\log \left({{4}\over{5}}\right)}\over{32351319\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{889197225250154817501720005668387710275443453}\over{215269420234485964419072\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4647e-52 $ % num decay width
& [$ 4.1164e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7360374622746875\,\log \left({{4}\over{5}}\right)}\over{549972423\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1092885361695950142310961519387091355075301161}\over{3659580143986261395124224\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -43
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 16  }
\label{N=6_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,1]] $ } % particle
& & $1.6125e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{103519944659\,5^{{{33}\over{2}}}}\over{550212193377310464\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{6482758106102828653060219861}\over{137553048344327616\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6274e-54 $ % num decay width
& [$ 1.5114e-28 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{35045817246003125\,\log \left({{4}\over{5}}\right)}\over{35489920851\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{227716752068894028925218631919904797841291709}\over{1033426226944824195749511168\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3842e-53 $ % num decay width
& [$ 7.5355e-29 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5857830151128125\,\log \left({{4}\over{5}}\right)}\over{3226356441\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{19792420429171135290836443419876221003363993}\over{4885287618284623470815870976\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2810e-53 $ % num decay width
& [$ 5.3583e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{447002934617675\,\log \left({{4}\over{5}}\right)}\over{5069988693\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5309761950094580820213063530698565316867219841}\over{269890331590500961836367872\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1881e-53 $ % num decay width
& [$ 5.2066e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8582827569231325\,\log \left({{4}\over{5}}\right)}\over{461368971063\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{730837556015144127781669867410239986698237991}\over{176057492292011380122648576\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9919e-56 $ % num decay width
& [$ 5.5303e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{203506600378\,\log \left({{4}\over{5}}\right)}\over{35489920851\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{214877357041550307693969044025645396242829911}\over{1679317618785339318092955648\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -42
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 17  }
\label{N=6_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,4]] $ } % particle
& & $1.6336e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{78016306723\,5^{{{33}\over{2}}}}\over{4266212965566552\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{86004497399891863937198212091}\over{18012899187947664\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0403e-50 $ % num decay width
& [$ 1.7433e-25 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{192807144386916875\,\log \left({{4}\over{5}}\right)}\over{25790812047\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{25447509766044449001317938724867193351143260133743}\over{152546709159848369733599232\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0277e-51 $ % num decay width
& [$ 1.6593e-25 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4218691033317875\,\log \left({{4}\over{5}}\right)}\over{25790812047\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{74240112911200101170388136774957169528406953707}\over{203395612213131159644798976\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1033e-50 $ % num decay width
& [$ 8.4522e-26 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2213231290266625\,\log \left({{4}\over{5}}\right)}\over{180355329\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{2540101836301980590749383521109414913492428509}\over{92761756862175962136576\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2044e-50 $ % num decay width
& [$ 7.8343e-26 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2500481812361875\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{26401940879204509879151526330938698173131842217}\over{406791224426262319289597952\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9575e-53 $ % num decay width
& [$ 7.2579e-28 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{859104610478\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{22677658584394438528851694667544504429890412509}\over{101697806106565579822399488\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -41
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 18  }
\label{N=6_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,2]] $ } % particle
& & $1.6719e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{41657571115211\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{8318144624737905595408633504333}\over{1702218973261054248\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5365e-50 $ % num decay width
& [$ 2.3589e-26 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{101756925250741779296875\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{5372125306486551311336344740767612374350632375579}\over{4271307856475754352540778496\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1364e-50 $ % num decay width
& [$ 1.7899e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{485838119213554225\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{68949449894950341613711904781444473949243753833}\over{11482010366870307399303168\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6850e-51 $ % num decay width
& [$ 1.4097e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3072577567558765625\,\log \left({{4}\over{5}}\right)}\over{25790812047\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{113548932087976066509532293632534103882570291479}\over{4271307856475754352540778496\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3704e-52 $ % num decay width
& [$ 2.1585e-28 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{450843081710870575\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{121437130618657583509692061568779891679763936887}\over{21792387022835481390514176\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3642e-54 $ % num decay width
& [$ 1.1686e-28 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5927883176687\,\log \left({{4}\over{5}}\right)}\over{13887360333\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1117696171850755603477942706147468462063903393}\over{11734362243065259210276864\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -40
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 19  }
\label{N=6_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.6794e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{188991917381\,5^{{{33}\over{2}}}}\over{2269625297681405664\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{13925608850973202571798292941}\over{283703162210175708\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7979e-54 $ % num decay width
& [$ 3.3197e-29 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{635981804896780625\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{155443690393121872821508972763539133687155373}\over{19774573409609973854355456\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3782e-54 $ % num decay width
& [$ 1.8619e-29 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{52013789915534375\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{160183379396607856201315870003575507041899229}\over{118647440457659843126132736\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3427e-54 $ % num decay width
& [$ 6.1977e-30 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1980585172618478\,\log \left({{4}\over{5}}\right)}\over{3430178002251\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{16337880230967065696669437216597988854063480537}\over{1268044519891239573410543616\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3657e-55 $ % num decay width
& [$ 3.1072e-31 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13593009126181385\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{22425791947981367949365326932676141804693408571}\over{133478370514867323516899328\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8062e-57 $ % num decay width
& [$ 1.0810e-31 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4531421258134\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{21359868448394913370964335887641952427675079}\over{4237408587773565825933312\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -39
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 20  }
\label{N=6_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3]] $ } % particle
& & $1.7175e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3055369840421\,5^{{{33}\over{2}}}}\over{42030098105211216\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{26373211096529786262189928397}\over{5253762263151402\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5917e-48 $ % num decay width
& [$ 3.2825e-24 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5416054516067626953125\,\log \left({{4}\over{5}}\right)}\over{64282491\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{1032041572077478047947333872802752020744121174351}\over{5489370215979392092686336\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8981e-50 $ % num decay width
& [$ 3.0948e-24 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29196212294037841796875\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{963360175068349323496386538185913369854957563}\over{2439720095990840930082816\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5648e-47 $ % num decay width
& [$ 2.8179e-24 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22017187090804290771484375\,\log \left({{4}\over{5}}\right)}\over{33671781\,10^{{{37}\over{2}}}\,\pi^{12}}}$ $+{{56956077389116368757966164838731235360307579087}\over{39035521535853454881325056\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3606e-49 $ % num decay width
& [$ 1.4605e-24 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{138872825133684326171875\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{392764888577224898252981259737408283520531511}\over{6273565961119305248784384\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3890e-52 $ % num decay width
& [$ 1.5478e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8849506108046875\,\log \left({{4}\over{5}}\right)}\over{707107401\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{3065988406660640073887023110052592765716312829}\over{10978740431958784185372672\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -38
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 21  }
\label{N=6_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,1]] $ } % particle
& & $1.7825e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{39074473940497\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{1108573477118802183181766486902}\over{212777371657631781\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5235e-51 $ % num decay width
& [$ 1.8546e-27 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{66931218318660485\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{4416933919210465769054237246283243972585743180423}\over{533913482059469294067597312\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7770e-52 $ % num decay width
& [$ 1.0143e-27 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2199878237249386\,\log \left({{4}\over{5}}\right)}\over{3430178002251\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1451746591251083173749417456407533783461894713207}\over{10144356159129916587284348928\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1271e-53 $ % num decay width
& [$ 5.8529e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1537458514282456\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1014601680904979477547070214427962666234529782753}\over{533913482059469294067597312\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6609e-53 $ % num decay width
& [$ 4.1792e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25915756008627005\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{1710236039802867603795872241057494551248962146913}\over{533913482059469294067597312\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1660e-54 $ % num decay width
& [$ 2.1296e-29 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{45369446173444\,\log \left({{4}\over{5}}\right)}\over{180535684329\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{29940265653794066410207682672737339389423278483}\over{533913482059469294067597312\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -37
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 22  }
\label{N=6_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.8643e-20$ % total width numeric
& $1380$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{15872321953\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{1030583013802224950377535437}\over{189135441473450472\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4300e-57 $ % num decay width
& [$ 4.2788e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{27620687411\,\log \left({{4}\over{5}}\right)}\over{29255499\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{829664652934255292362903444501639394602273}\over{393814111790130403147776\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2303e-57 $ % num decay width
& [$ 4.0296e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{100987975716878125\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{79972944150383830562803127286812574768691483}\over{2135653928237877176270389248\,10^{{{39}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6655e-57 $ % num decay width
& [$ 2.4114e-32 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{172253698649234375\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{3897390562443237421750316878949063234542199}\over{610186836639393478934396928\,10^{{{37}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2138e-56 $ % num decay width
& [$ 4.6027e-33 $]  % ratio %
& $ 3876 $  % class deg %
& $ 3876 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{46871344005634\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{4639710012265251021964001459688287396710029769}\over{88985580343244882344599552\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2646e-59 $ % num decay width
& [$ 1.1042e-34 $]  % ratio %
& $ 162792 $  % class deg %
& $ 162792 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{653551142507\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{25877540691409545481787072774305127774274371}\over{1067826964118938588135194624\,10^{{{39}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -36
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 23  }
\label{N=6_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1],[1,1]] $ } % particle
& & $1.9636e-20$ % total width numeric
& $2685$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{212115261791\,5^{{{31}\over{2}}}}\over{3026167063575207552\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{135688945600392892739457823}\over{23641930184181309\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3918e-54 $ % num decay width
& [$ 5.3559e-30 $]  % ratio %
& $ 31008 $  % class deg %
& $ 31008 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10283949174302\,\log \left({{4}\over{5}}\right)}\over{2865645783\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{581708357656050351515704362830916156317662919}\over{7264129007611827130171392\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4738e-54 $ % num decay width
& [$ 4.3636e-30 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1961224381944125\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{517701527831083694734862546982277838931700723}\over{711884642745959058756796416\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3544e-54 $ % num decay width
& [$ 8.2765e-31 $]  % ratio %
& $ 4845 $  % class deg %
& $ 4845 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7596792832502\,\log \left({{4}\over{5}}\right)}\over{2865645783\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{35092999869713412971126934578800038855948543007}\over{59323720228829921563066368\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6488e-56 $ % num decay width
& [$ 5.2495e-32 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1376376169631455\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{54498000263143749114791515795140100808781187717}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1417e-57 $ % num decay width
& [$ 2.5365e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7333024819424\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{967843911076570018396842689185480928942685647}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -35
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 24  }
\label{N=6_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,6]] $ } % particle
& & $1.9680e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{977164127419\,5^{{{33}\over{2}}}}\over{35393766825441024\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{241762908893976432583629781651}\over{42030098105211216\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2297e-52 $ % num decay width
& [$ 7.6245e-27 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23029262675\,\log \left({{4}\over{5}}\right)}\over{3383289\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{905967207250049517922853259690419328832221089}\over{596468071006249735028736\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1528e-52 $ % num decay width
& [$ 7.3615e-27 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1320348736526171875\,\log \left({{4}\over{5}}\right)}\over{1046188143\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{21957422904352614343373227426725285387076804909}\over{779683180150336111971729408\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4377e-52 $ % num decay width
& [$ 3.4759e-27 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3154870976165234375\,\log \left({{4}\over{5}}\right)}\over{1345099041\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{48967856265215610551079308384647724794403964859}\over{9356198161804033343660752896\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2042e-52 $ % num decay width
& [$ 3.7687e-28 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{819028287318625\,\log \left({{4}\over{5}}\right)}\over{5991804819\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2594372370150197324067428137208034643377562943717}\over{850563469254912122150977536\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0311e-54 $ % num decay width
& [$ 3.1735e-29 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6782659526525\,\log \left({{4}\over{5}}\right)}\over{9415693287\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{150394330952269005425321551757816512995362664067}\over{9356198161804033343660752896\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -34
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 25  }
\label{N=6_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,3]] $ } % particle
& & $1.9889e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2882183171771\,5^{{{33}\over{2}}}}\over{162116092691528976\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{19633001646197240694850087612}\over{3377418597740187\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1428e-51 $ % num decay width
& [$ 9.4576e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1682598223969375\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{6662294834500204850030190456950003479090781227}\over{355942321372979529378398208\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9444e-51 $ % num decay width
& [$ 6.5467e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15448630963129405\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{339829374196959111719386803305629843968633047123}\over{59323720228829921563066368\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3041e-52 $ % num decay width
& [$ 3.5115e-27 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2638464366511202\,\log \left({{4}\over{5}}\right)}\over{3430178002251\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{248739848114074144254448916366703304819361036243}\over{1449193737018559512469192704\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5314e-52 $ % num decay width
& [$ 2.0277e-28 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{111398453977123\,\log \left({{4}\over{5}}\right)}\over{10619746137\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1500290140307837931202862531416322514199419763}\over{640952559495161217368064\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4823e-54 $ % num decay width
& [$ 7.8384e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1818091862464\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{11997976157142339178597640527118099350176212123}\over{177971160686489764689199104\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -33
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 26  }
\label{N=6_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,2]] $ } % particle
& & $2.0479e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1085606774381\,5^{{{33}\over{2}}}}\over{63045147157816824\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{1132084893339364592982636911333}\over{189135441473450472\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5679e-53 $ % num decay width
& [$ 1.3052e-27 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2262433841375\,\log \left({{4}\over{5}}\right)}\over{106135029\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{594068130087441871556916555415714967119879231}\over{12489204258701036118540288\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9640e-52 $ % num decay width
& [$ 6.8877e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{738613808155625\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{3899416104344515563391066046123588501948665999}\over{474589761830639372504530944\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4392e-52 $ % num decay width
& [$ 1.2974e-28 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19959980036536\,\log \left({{4}\over{5}}\right)}\over{6686506827\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1975802511850288285945880216082702703518499130023}\over{29661860114414960781533184\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0031e-53 $ % num decay width
& [$ 1.9934e-29 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15526405663373375\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{22769347578242096734414218527416712330254591907}\over{13183048939739982569570304\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1943e-55 $ % num decay width
& [$ 5.0784e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{272093089952\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{3591200723315402215447228357019452654022446543}\over{118647440457659843126132736\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -32
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 27  }
\label{N=6_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,1]] $ } % particle
& & $2.1624e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{318899346313\,5^{{{31}\over{2}}}}\over{3026167063575207552\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{597684333402489762495958439}\over{94567720736725236\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4020e-54 $ % num decay width
& [$ 1.4621e-29 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3483713104068125\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{1931140356769487057388541107576156286205767207}\over{2135653928237877176270389248\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0234e-53 $ % num decay width
& [$ 9.6306e-30 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7454592395785985\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{295166675586919093589015677779227292171196269509}\over{1067826964118938588135194624\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0130e-53 $ % num decay width
& [$ 9.5332e-30 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{266118437210111\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{105370341198129024521866679577593904005039565679}\over{1067826964118938588135194624\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0019e-53 $ % num decay width
& [$ 2.7730e-30 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{65789961471274\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{130248598336810675861582352821668853835135696303}\over{177971160686489764689199104\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3999e-57 $ % num decay width
& [$ 9.6362e-32 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8928051608132\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{72144633906269817739064686689965363380189727}\over{21792387022835481390514176\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 28 from bottom -31
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 28  }
\label{N=6_state_28}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,4]] $ } % particle
& & $2.4378e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{11790823894879\,5^{{{33}\over{2}}}}\over{378270882946900944\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{207326382478567536753779859923}\over{29097760226684688\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9985e-53 $ % num decay width
& [$ 2.1602e-27 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1817450177827628125\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{287849797039197887425236075514455881056922653583}\over{4271307856475754352540778496\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9898e-52 $ % num decay width
& [$ 1.0766e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{186973872341734375\,\log \left({{4}\over{5}}\right)}\over{3539915379\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{5922626310398436273549633711203106651497558309}\over{502506806644206394416562176\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7587e-52 $ % num decay width
& [$ 2.0281e-28 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{85302855627235\,\log \left({{4}\over{5}}\right)}\over{20059520481\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{16887952403537909093779152847846347525049972493507}\over{177971160686489764689199104\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9837e-53 $ % num decay width
& [$ 5.3836e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18169723784805875\,\log \left({{4}\over{5}}\right)}\over{8596937349\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{1438870613214328024783449397426227676051819832063}\over{305093418319696739467198464\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8552e-55 $ % num decay width
& [$ 8.9161e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11368973518367\,\log \left({{4}\over{5}}\right)}\over{60178561443\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{163396621930002985038107695594874581575987071}\over{3875959942355493967822848\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 29 from bottom -30
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 29  }
\label{N=6_state_29}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,1]] $ } % particle
& & $2.5138e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{235598371\,5^{{{25}\over{2}}}}\over{1414831354398798336\,10^{{{37}\over{2}}}\,\pi^{12}}}$ $+{{415813455436702341513667}\over{5659325417595193344\,10^{{{37}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4569e-51 $ % num decay width
& [$ 1.9813e-25 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{48320462785457060546875\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13061203757813982020033143723178901047805407}\over{179875683237212720093145858048\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0585e-47 $ % num decay width
& [$ 1.9453e-25 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11716294579198360263671875\,\log \left({{4}\over{5}}\right)}\over{118794043368\,10^{{{27}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{119960557428886556142819460583928580496699}\over{5450778279915536972519571456\,10^{{{27}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8258e-50 $ % num decay width
& [$ 9.8674e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{213559182438171794921875\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2509819753717290831875542018881422227542641}\over{23462045639636441751279894528\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3313e-50 $ % num decay width
& [$ 6.6325e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{900926151113938109375\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7610117013655630105251653937577806421744727}\over{5621115101162897502910808064\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6198e-53 $ % num decay width
& [$ 1.0008e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10060226483224625\,\log \left({{4}\over{5}}\right)}\over{4049796933\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{106830320508621694727072905489888211065657}\over{19272394632558505724265627648\,10^{{{27}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 30 from bottom -29
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 30  }
\label{N=6_state_30}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,1]] $ } % particle
& & $2.5598e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{207328051203787\,5^{{{31}\over{2}}}}\over{70925790552543927\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{107419777828235882151635280076}\over{1435744748027205\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9559e-48 $ % num decay width
& [$ 7.0599e-25 $]  % ratio %
& $ 9240 $  % class deg %
& $ 9240 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1122083413630856640625\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{100975471149553381989191837702152901273198957797}\over{1996134623992506215522304\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8928e-49 $ % num decay width
& [$ 6.0621e-25 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1672700582437099375\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{4139440528376177218154235284305473358048946830069}\over{1829790071993130697562112\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2254e-50 $ % num decay width
& [$ 2.2894e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{344364384098965\,\log \left({{4}\over{5}}\right)}\over{707107401\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{5965401890362002756429845419205521030725775210109}\over{5489370215979392092686336\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5413e-51 $ % num decay width
& [$ 1.8215e-26 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{54599602452526\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{1351179102812995211843504326959218659041080282609}\over{5489370215979392092686336\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9148e-52 $ % num decay width
& [$ 8.5953e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1133866058467\,\log \left({{4}\over{5}}\right)}\over{291161871\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{28059840269380369389833956839870513258643661027}\over{322904130351728946628608\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 31 from bottom -28
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 31  }
\label{N=6_state_31}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1]] $ } % particle
& & $2.5711e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{126991113707\,5^{{{33}\over{2}}}}\over{250179155388162\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{326320912617339963042060502604}\over{4342395339951669\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8335e-47 $ % num decay width
& [$ 1.5843e-22 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{595089380598910135009765625\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1963560903385238901453799251914739712452396973819}\over{197617327775258115336708096\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8056e-46 $ % num decay width
& [$ 7.4624e-23 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{41580532723050603271484375\,\log \left({{4}\over{5}}\right)}\over{3426751251\,10^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{137199404087403839398538681293191310984091468821}\over{5067110968596361931710464\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2662e-48 $ % num decay width
& [$ 6.8921e-24 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{167835709284181671875\,\log \left({{4}\over{5}}\right)}\over{6363966609\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1211419627562265239023960997657858828741176032347}\over{2058513830992272034757376\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8205e-49 $ % num decay width
& [$ 2.5000e-24 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{42432722008181796875\,\log \left({{4}\over{5}}\right)}\over{6363966609\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{306274704655176034552576192718571450732770723147}\over{2058513830992272034757376\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4390e-50 $ % num decay width
& [$ 1.9880e-24 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{307092492155046359375\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{28786489846659716049591450071596068514184642911}\over{561412862997892373115648\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 32 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 32  }
\label{N=6_state_32}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,2]] $ } % particle
& & $2.5971e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{467313117754991\,5^{{{33}\over{2}}}}\over{94567720736725236\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{17946090367935360416114651873774}\over{23641930184181309\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9279e-48 $ % num decay width
& [$ 3.9932e-24 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{134111257182441383984375\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{138285750580367835306538939123772301456098246878667}\over{686171276997424011585792\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4499e-49 $ % num decay width
& [$ 3.7571e-24 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2641738456936055078125\,\log \left({{4}\over{5}}\right)}\over{1349932311\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{44390591130280088825427531473725870220385535177}\over{101655003999618372086784\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6847e-46 $ % num decay width
& [$ 3.2823e-24 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9820666753880604498291015625\,\log \left({{4}\over{5}}\right)}\over{1349932311\,10^{{{37}\over{2}}}\,\pi^{12}}}$ $+{{23763181020030620839593116589876422905864544662807}\over{14638320575945045580496896\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3330e-49 $ % num decay width
& [$ 1.7728e-24 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2433928865985974609375\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{20077519943562840509119749438953867103618015871}\over{288914221893652215404544\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3464e-52 $ % num decay width
& [$ 1.9465e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2046636031257815\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{211034185864277168311656731583897264125939605199}\over{686171276997424011585792\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 33 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 33  }
\label{N=6_state_33}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,1]] $ } % particle
& & $2.5977e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2073704701\,5^{{{23}\over{2}}}}\over{17474408306960596992\,10^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{472657143008812495627681}\over{62252579593547126784\,10^{{{35}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5483e-47 $ % num decay width
& [$ 6.3334e-23 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19559264372775233984375\,\log \left({{4}\over{5}}\right)}\over{19091899827\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4022674098036930799151841906061764223140301}\over{17596534229727331313459920896\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1227e-48 $ % num decay width
& [$ 3.9655e-23 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{574206826966165625\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{38802569003903140662090612830470035648914297}\over{134906762427909540069859393536\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2798e-47 $ % num decay width
& [$ 3.1085e-23 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{76726780702364125\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{12962211797362760957648758644506783966356367}\over{591696326438199737148506112\,10^{{{31}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3764e-48 $ % num decay width
& [$ 9.5549e-24 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5938444296465491609375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{401295985641450544019701249654385143849088441}\over{134906762427909540069859393536\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5425e-50 $ % num decay width
& [$ 8.2596e-25 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{694444473721044125\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9385548323523428495598647193994682769883987}\over{809440574567457240419156361216\,10^{{{27}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 34 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 34  }
\label{N=6_state_34}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2]] $ } % particle
& & $2.6316e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{51319139388497\,5^{{{33}\over{2}}}}\over{54038697563842992\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{86593071898146364031752768709}\over{1125806199246729\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] \cr \left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1515e-44 $ % num decay width
& [$ 4.5024e-23 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19353034959236585418701171875\,\log \left({{4}\over{5}}\right)}\over{707107401\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{243819177720758189874685594013298273852896211514009}\over{3992269247985012431044608\,10^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2832e-47 $ % num decay width
& [$ 2.1332e-23 $]  % ratio %
& $ 10626 $  % class deg %
& $ 10626 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{22796658661362916796875\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6017600600463839567114892199353569289845905809409}\over{526979540734021640897888256\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4347e-48 $ % num decay width
& [$ 3.1131e-24 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{34138747886983375\,\log \left({{4}\over{5}}\right)}\over{3426751251\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2252888820632023179699206800813737975241881053461}\over{10134221937192723863420928\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3727e-50 $ % num decay width
& [$ 1.2366e-24 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{425192694353125\,\log \left({{4}\over{5}}\right)}\over{449977437\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2777877947324847252998062014546327467115715854973}\over{131744885183505410224472064\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1044e-49 $ % num decay width
& [$ 7.0608e-25 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1171547441177975\,\log \left({{4}\over{5}}\right)}\over{4049796933\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8504420712758163177834233869602091922751714253393}\over{131744885183505410224472064\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 35 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 35  }
\label{N=6_state_35}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,1]] $ } % particle
& & $2.6412e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1049528399138413\,5^{{{33}\over{2}}}}\over{212777371657631781\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{164257680762722808078069385821928}\over{212777371657631781\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2751e-49 $ % num decay width
& [$ 4.2377e-25 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{76307131535630127734375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{28611763859978792879936416243940578632601006283}\over{748550483997189830820864\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8657e-49 $ % num decay width
& [$ 2.8572e-25 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4892341757003659375\,\log \left({{4}\over{5}}\right)}\over{238223349\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{20552180519095420220505895700888128383106454497}\over{4484779588218457592064\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1163e-50 $ % num decay width
& [$ 2.0521e-25 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7932621064475825\,\log \left({{4}\over{5}}\right)}\over{4049796933\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{899749453639248322106475952137188600983537549901}\over{2058513830992272034757376\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9469e-50 $ % num decay width
& [$ 2.9381e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{137244907046217990625\,\log \left({{4}\over{5}}\right)}\over{6363966609\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{9906185929552778455048508722028659111194640764901}\over{2058513830992272034757376\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4538e-52 $ % num decay width
& [$ 4.1591e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{382531645100375\,\log \left({{4}\over{5}}\right)}\over{489535893\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{27610711988211702759858193827109024463052699577}\over{158347217768636310365952\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 36 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 36  }
\label{N=6_state_36}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,2]] $ } % particle
& & $2.6834e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{5358677327893\,5^{{{33}\over{2}}}}\over{108942014288707471872\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{5933590409051629065209445521}\over{756541765893801888\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1700e-49 $ % num decay width
& [$ 5.4423e-24 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1088691560338455078125\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{114952126704711141074938344078472986730074941}\over{110943061207162450715344896\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6506e-46 $ % num decay width
& [$ 4.9980e-24 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2274965215506514129638671875\,\log \left({{4}\over{5}}\right)}\over{111648537\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3396876487504789777726898032163370355158979}\over{747091321260353203470336\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4862e-49 $ % num decay width
& [$ 2.5684e-24 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5523159482193220703125\,\log \left({{4}\over{5}}\right)}\over{7033857831\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{116635225574821754239817435393727583134442649}\over{665658367242974704292069376\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6284e-49 $ % num decay width
& [$ 2.0419e-25 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4801684834541246875\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1267493713565391028347842018755327683805684177}\over{27735765301790612678836224\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1969e-51 $ % num decay width
& [$ 2.7015e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21375322804264375\,\log \left({{4}\over{5}}\right)}\over{7033857831\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{56424126558536437309419739967202370612307653}\over{83207295905371838036508672\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 37 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 37  }
\label{N=6_state_37}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[3,1]] $ } % particle
& & $2.6912e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{55468971931\,5^{{{33}\over{2}}}}\over{5789860453268892\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{31879012931366110991277180287}\over{40529023172882244\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0073e-47 $ % num decay width
& [$ 1.7292e-25 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{53606087474190744537353515625\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{471677346762421869025693373239395277235380515863}\over{526979540734021640897888256\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5753e-51 $ % num decay width
& [$ 1.6782e-25 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13789141959440087890625\,\log \left({{4}\over{5}}\right)}\over{10280253753\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{24265997389533493992246963195725941216123025033}\over{81073775497541790907367424\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5628e-50 $ % num decay width
& [$ 8.3592e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3411526920389638671875\,\log \left({{4}\over{5}}\right)}\over{1735627257\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{277365015587316313691701826225567278134573159913}\over{6323754488808259690774659072\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8838e-50 $ % num decay width
& [$ 5.3731e-26 $]  % ratio %
& $ 14630 $  % class deg %
& $ 14630 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{73723951226046175\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4054334048801588240164992680657338536370723251643}\over{10978740431958784185372672\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8939e-53 $ % num decay width
& [$ 8.1410e-28 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{137544481774080625\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8251685321811575162695372515750560975076864371}\over{35930423231865111879401472\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 38 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 38  }
\label{N=6_state_38}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1,1,1]] $ } % particle
& & $2.6936e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{759334861313023\,5^{{{33}\over{2}}}}\over{851109486630527124\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{67819976160933873903986143826}\over{861446848816323\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8069e-50 $ % num decay width
& [$ 1.7220e-24 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{431423669123927421875\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8897052664531962049100012327430641806430032591}\over{1516799664941674130873856\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6323e-49 $ % num decay width
& [$ 8.5784e-25 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2139735849710521796875\,\log \left({{4}\over{5}}\right)}\over{49237004817\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4412679207360095088238193006730703761512712929}\over{4550398994825022392621568\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6949e-50 $ % num decay width
& [$ 7.5229e-25 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{426263960001028025\,\log \left({{4}\over{5}}\right)}\over{935503091523\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{19110100754990303590037036461140770512029121423}\over{1879512628297291857821952\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1361e-50 $ % num decay width
& [$ 4.1766e-26 $]  % ratio %
& $ 52668 $  % class deg %
& $ 52668 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{27700358777572109375\,\log \left({{4}\over{5}}\right)}\over{49237004817\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{571251807697401727427462077153975186026714067957}\over{4550398994825022392621568\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8625e-52 $ % num decay width
& [$ 8.0815e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8715385862024125\,\log \left({{4}\over{5}}\right)}\over{49237004817\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{35946681907186707559518180879568738642743164029}\over{9100797989650044785243136\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 39 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 39  }
\label{N=6_state_39}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1],[1,1]] $ } % particle
& & $2.7207e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{576458249573\,5^{{{33}\over{2}}}}\over{1134812648840702832\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{11280284727864499320567294509}\over{141851581105087854\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4431e-51 $ % num decay width
& [$ 1.2698e-27 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{105221437949350771484375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{86797340236262422145329270711675603323159639109}\over{16468110647938176278059008\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0669e-53 $ % num decay width
& [$ 1.0571e-27 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1792784842879044921875\,\log \left({{4}\over{5}}\right)}\over{3426751251\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{32863804818661555880992501561823272814697833}\over{281506164922020107317248\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8008e-52 $ % num decay width
& [$ 7.1812e-28 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25762103671238609375\,\log \left({{4}\over{5}}\right)}\over{2620456839\,10^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{708373414243689205852910869558302981090775711}\over{322904130351728946628608\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1129e-52 $ % num decay width
& [$ 5.5774e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36217853822022001953125\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{1195046728911066937286720546262527186847135151}\over{65872442591752705112236032\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5914e-55 $ % num decay width
& [$ 4.2977e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16850377525130375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{1389990461698717856948691329221833205930815907}\over{16468110647938176278059008\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 40 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 40  }
\label{N=6_state_40}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,3]] $ } % particle
& & $2.8015e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{871490197864151\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{7743354424497225332934844132691}\over{94567720736725236\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2613e-46 $ % num decay width
& [$ 2.2781e-24 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18453893990938038787841796875\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2922748422310912772421231616948022638329941345941}\over{55471530603581225357672448\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1345e-49 $ % num decay width
& [$ 1.1889e-24 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2140905031873228515625\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{11692377224385108591607366545998956665267312259}\over{5738434200370471588724736\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0731e-49 $ % num decay width
& [$ 3.8854e-25 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14955217880414125\,\log \left({{4}\over{5}}\right)}\over{1649917269\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{29607802211528307535711427516538594615482334410909}\over{14638320575945045580496896\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0022e-49 $ % num decay width
& [$ 1.2037e-25 $]  % ratio %
& $ 33649 $  % class deg %
& $ 33649 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{258697758830975\,\log \left({{4}\over{5}}\right)}\over{86837751\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2048642055844407365572569053852904692872344400367}\over{3081751700198956964315136\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8619e-52 $ % num decay width
& [$ 1.2674e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8317134011276875\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{658638505280918839697609268574214047640484632209}\over{83207295905371838036508672\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 41 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 41  }
\label{N=6_state_41}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,2]] $ } % particle
& & $2.8244e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{184527824522999\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{152739394523837879587217930441}\over{18502380144141894\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9672e-51 $ % num decay width
& [$ 1.4857e-25 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55908342684066015625\,\log \left({{4}\over{5}}\right)}\over{909138087\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{239134961510003304613665108311253524310418033}\over{174265721142202923577344\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4684e-49 $ % num decay width
& [$ 1.2216e-25 $]  % ratio %
& $ 4620 $  % class deg %
& $ 4620 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24313712003992016357421875\,\log \left({{4}\over{5}}\right)}\over{6363966609\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{40112843434677925181654989593730460599306112573}\over{4705174470839478936588288\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3810e-50 $ % num decay width
& [$ 7.3999e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{225791853812241015625\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{745024312150200286616898542109470802969762193}\over{3466970662723826584854528\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4234e-51 $ % num decay width
& [$ 1.3271e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{507038767654578125\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{1100676652340562713500327831776205998247048967}\over{22809017517919911742464\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5933e-53 $ % num decay width
& [$ 7.2806e-28 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19642405760625625\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{8101526690237855810917844364010127750234952047}\over{8234055323969088139029504\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 42 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 42  }
\label{N=6_state_42}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,1]] $ } % particle
& & $2.8594e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1475822126279\,5^{{{33}\over{2}}}}\over{324232185383057952\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{1209719397227967847684495426}\over{1447465113317223\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2031e-50 $ % num decay width
& [$ 2.0289e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{945344306693125\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1970061727525918674796201864421501490804577403}\over{729888560573437175758848\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0599e-51 $ % num decay width
& [$ 1.9522e-26 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17552028640564390625\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9266366589576697499649648796168664546808494057}\over{129433571408356192501235712\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1692e-51 $ % num decay width
& [$ 9.7289e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2249346464085859375\,\log \left({{4}\over{5}}\right)}\over{420829101\,10^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{28500321210757732857484447388543521124540833}\over{238954285676965278463819776\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2167e-51 $ % num decay width
& [$ 6.6463e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{331554504354723625\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{43759978471603635816104917629480961338714588631}\over{32358392852089048125308928\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2499e-54 $ % num decay width
& [$ 8.2194e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10642991767535\,\log \left({{4}\over{5}}\right)}\over{497343483\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4635534667338620200429326519891844886737199111}\over{97075178556267144375926784\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 43 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 43  }
\label{N=6_state_43}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1],[1,1]] $ } % particle
& & $2.8809e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{841973661619\,5^{{{33}\over{2}}}}\over{252180588631267296\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{106171117396755906643484354827}\over{126090294315633648\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0546e-51 $ % num decay width
& [$ 2.9025e-27 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{698270441401625\,\log \left({{4}\over{5}}\right)}\over{202621419\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{24883392480194411436541214600426611335979422583}\over{32358392852089048125308928\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0221e-52 $ % num decay width
& [$ 2.2492e-27 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1642418664507653125\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1891840797816935886029336956142574247452392459}\over{282400519436413510911787008\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5347e-52 $ % num decay width
& [$ 8.9518e-28 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{88345428750827\,\log \left({{4}\over{5}}\right)}\over{28348578531\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{256524547871688376952041685648046502528119365341}\over{3688856785138151486285217792\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0543e-52 $ % num decay width
& [$ 7.4472e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1555362381678725\,\log \left({{4}\over{5}}\right)}\over{420829101\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{947461684656566064339753578083361283183551191}\over{1148818681139256146460672\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4934e-54 $ % num decay width
& [$ 1.6878e-29 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6767876658922\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5359519469704518332707500805053738613864010731}\over{194150357112534288751853568\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 44 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 44  }
\label{N=6_state_44}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,2]] $ } % particle
& & $2.9630e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1663205301939551\,5^{{{33}\over{2}}}}\over{4539250595362811328\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{24569739174505530869053474294091}\over{283703162210175708\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.1411e-49 $ % num decay width
& [$ 2.2567e-25 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6557611692742448125\,\log \left({{4}\over{5}}\right)}\over{34648262649\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{519300946415492426945812212806231531157747229142611}\over{1229618928379383828761739264\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9384e-50 $ % num decay width
& [$ 1.3057e-25 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1107932827474721125\,\log \left({{4}\over{5}}\right)}\over{311834363841\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{29245940586833717907056158480328007596722035106973}\over{3688856785138151486285217792\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4155e-50 $ % num decay width
& [$ 1.2581e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5969781542291125\,\log \left({{4}\over{5}}\right)}\over{140276367\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{472750347239457531506741928128047449556057014953}\over{4978214284936776634662912\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0746e-51 $ % num decay width
& [$ 5.3988e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15179356374721375\,\log \left({{4}\over{5}}\right)}\over{202621419\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10818555673379358876020111396342025671013885761849}\over{64716785704178096250617856\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9345e-52 $ % num decay width
& [$ 2.9228e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2557395070710875\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{202521549430607978111098374902514067571765300669}\over{64716785704178096250617856\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 45 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 45  }
\label{N=6_state_45}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.9686e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{51659018951\,5^{{{33}\over{2}}}}\over{252180588631267296\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{2735060687778879901996657199}\over{31522573578908412\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3528e-54 $ % num decay width
& [$ 5.2531e-30 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9076918134221975\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3594031179716077792236515400103091828693457043}\over{97075178556267144375926784\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8774e-55 $ % num decay width
& [$ 5.0947e-30 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{480946497275809375\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{26266498453577610678666598944925022604464209}\over{13389679800864433707024384\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4589e-54 $ % num decay width
& [$ 2.8573e-30 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2353793264707684375\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{745592833062626658046299479199019207232870233}\over{2329804285350411465022242816\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1411e-54 $ % num decay width
& [$ 1.0023e-30 $]  % ratio %
& $ 4845 $  % class deg %
& $ 4845 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5412155670611\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{7}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{345638420833126278914446368194936391908101703}\over{1565728686391405554450432\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1582e-57 $ % num decay width
& [$ 1.6907e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9873626053873\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{390948991383827887112560616078791857950100923}\over{291225535668801433127780352\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 46 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 46  }
\label{N=6_state_46}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,1]] $ } % particle
& & $3.0850e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{11203543633\,5^{{{33}\over{2}}}}\over{4768120373280264\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{73087458172808217671790477791}\over{81058046345764488\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9319e-52 $ % num decay width
& [$ 4.4977e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10122924180068125\,\log \left({{4}\over{5}}\right)}\over{607864257\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5771808296264488802735231552771591353768540537}\over{1553202856900274310014828544\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3989e-52 $ % num decay width
& [$ 2.9016e-28 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1046998663174955\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1727341898487507004701651428038864189514407219}\over{4044799106511131015663616\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8257e-52 $ % num decay width
& [$ 1.7122e-28 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{62323390670755\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{205642677011539635602120454778450427823453224597}\over{8089598213022262031327232\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9411e-54 $ % num decay width
& [$ 6.5573e-30 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{179971052405005\,\log \left({{4}\over{5}}\right)}\over{497343483\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1425200853913719415167699478243221445137176119}\over{17650032464775844431986688\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2038e-55 $ % num decay width
& [$ 3.3813e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1254373025324\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1490017546928883327731201365381837580959342867}\over{97075178556267144375926784\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 47 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 47  }
\label{N=6_state_47}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,2]] $ } % particle
& & $3.1455e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{53885957467\,5^{{{33}\over{2}}}}\over{7453613457081792\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{4140100091839180194890523661}\over{4503224796986916\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3329e-51 $ % num decay width
& [$ 6.7647e-28 $]  % ratio %
& $ 3990 $  % class deg %
& $ 3990 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{84597324248832138671875\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{27}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6699309536009490018606621798741488215373194043}\over{64716785704178096250617856\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6974e-52 $ % num decay width
& [$ 3.8755e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1993254470666890625\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{157846939032667951095451087774909139118085739}\over{64716785704178096250617856\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8874e-52 $ % num decay width
& [$ 1.4793e-28 $]  % ratio %
& $ 11970 $  % class deg %
& $ 11970 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{159806725178675\,\log \left({{4}\over{5}}\right)}\over{165781161\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14500731851296768412498531127852604538452206673}\over{674133184418521835943936\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6463e-54 $ % num decay width
& [$ 5.5935e-30 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3951789104383625\,\log \left({{4}\over{5}}\right)}\over{165781161\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{78236098677970587743842084473588715147963951}\over{1470836038731320369332224\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7844e-55 $ % num decay width
& [$ 2.8821e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8278868033225\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{81951025128188427025894324819620522810764503}\over{8089598213022262031327232\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 48 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 48  }
\label{N=6_state_48}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1],[1,1]] $ } % particle
& & $3.1724e-20$ % total width numeric
& $1638$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{534747264899\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{8768482606243819417317998351}\over{94567720736725236\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2395e-55 $ % num decay width
& [$ 4.1438e-30 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3522781555126015625\,\log \left({{4}\over{5}}\right)}\over{607864257\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5230707119378806087978414249072833777764353}\over{4044799106511131015663616\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9165e-54 $ % num decay width
& [$ 2.8507e-30 $]  % ratio %
& $ 31008 $  % class deg %
& $ 31008 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7385832491160625\,\log \left({{4}\over{5}}\right)}\over{67540473\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{197399772824710914428633196414613594227892087}\over{8089598213022262031327232\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2681e-54 $ % num decay width
& [$ 2.3241e-30 $]  % ratio %
& $ 58140 $  % class deg %
& $ 58140 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3968483618272109375\,\log \left({{4}\over{5}}\right)}\over{420829101\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10337711928498143051656136875719015222661}\over{49127114653981348368384\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9222e-54 $ % num decay width
& [$ 8.9260e-31 $]  % ratio %
& $ 9690 $  % class deg %
& $ 9690 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{508188221926025\,\log \left({{4}\over{5}}\right)}\over{607864257\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{68597233304950594661716578952131960728499967}\over{367709009682830092333056\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8582e-57 $ % num decay width
& [$ 1.3622e-32 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{217624074754325\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1958383237365349223110460923511776036355137}\over{2206254058096980553998336\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 49 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 49  }
\label{N=6_state_49}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,1]] $ } % particle
& & $3.2026e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{16608200918873\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{597208466049243035848455943}\over{638013108418686\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4141e-51 $ % num decay width
& [$ 8.9848e-28 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{426878372163068125\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{91860700046716285290760786957611122693342851}\over{175860830717875261550592\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8217e-52 $ % num decay width
& [$ 5.7874e-28 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{67997205061089725\,\log \left({{4}\over{5}}\right)}\over{311834363841\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{63739782088323927824928661828621503928408129}\over{1309963346995082203936512\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4209e-51 $ % num decay width
& [$ 2.6555e-28 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{891704320194925\,\log \left({{4}\over{5}}\right)}\over{497343483\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{40456261222212132198507288545054460031988317091}\over{1011199776627782753915904\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3742e-53 $ % num decay width
& [$ 2.7793e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4315972040954421875\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3560252558696650141903494175518036072167938903}\over{6067198659766696523495424\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0163e-54 $ % num decay width
& [$ 1.0332e-29 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1383721706698025\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{228286870259999610626157876307541102961289313}\over{12134397319533393046990848\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 50 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 50  }
\label{N=6_state_50}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,2]] $ } % particle
& & $3.2083e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{549083808576101\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{11002180916263412532769598947}\over{117329678333406\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8960e-50 $ % num decay width
& [$ 2.0283e-26 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{656021414396875\,\log \left({{4}\over{5}}\right)}\over{1083537\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10714832617234857846628060033998154115185278019}\over{79309786402179039522816\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8262e-51 $ % num decay width
& [$ 1.1599e-26 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2133313612547375\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1173182645841023443392442793532309539063810971}\over{449422122945681223962624\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8416e-51 $ % num decay width
& [$ 4.7949e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{227200530602125\,\log \left({{4}\over{5}}\right)}\over{35756721\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1124508587272371895602808166718563143840937489}\over{79309786402179039522816\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8376e-51 $ % num decay width
& [$ 3.9708e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{46287273148008125\,\log \left({{4}\over{5}}\right)}\over{202621419\,10^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{68728408333924266740482708442654414354528199943}\over{1348266368837043671887872\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5395e-52 $ % num decay width
& [$ 2.1482e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{784609330692625\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{68129005243264493504385269095533797292956807}\over{70961387833528614309888\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 51 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 51  }
\label{N=6_state_51}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1],[1,1]] $ } % particle
& & $3.2341e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{5351827120177\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{9932216006847812673640493111}\over{10507524526302804\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1962e-50 $ % num decay width
& [$ 1.7257e-27 $]  % ratio %
& $ 1330 $  % class deg %
& $ 1330 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{295409979579701171875\,\log \left({{4}\over{5}}\right)}\over{86837751\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{57113481205856443425693993660252326701356629}\over{752380786181385977616\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1786e-52 $ % num decay width
& [$ 1.5942e-27 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{166309841990823828125\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{32925424068502335389806455397902931218899681}\over{16179196426044524062654464\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0772e-53 $ % num decay width
& [$ 6.5351e-29 $]  % ratio %
& $ 101745 $  % class deg %
& $ 101745 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1852907926698875\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{16674183810430395285542333580350362212320329}\over{735418019365660184666112\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3544e-53 $ % num decay width
& [$ 2.7398e-29 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10040459255172875\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{34271965410006778280406846074488974731822491}\over{278951662518009035563008\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1743e-54 $ % num decay width
& [$ 1.1822e-29 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{62892476394625\,\log \left({{4}\over{5}}\right)}\over{165781161\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2739269756191712458847887623176136167945689}\over{32358392852089048125308928\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 52 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 52  }
\label{N=6_state_52}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,1]] $ } % particle
& & $3.2448e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{18514407978713\,5^{{{33}\over{2}}}}\over{6808875893044216992\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{807175904664132269560509068011}\over{851109486630527124\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6593e-50 $ % num decay width
& [$ 2.1582e-26 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11665795145730640625\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3849253574648638768536489161984475994424649721}\over{3466970662723826584854528\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2836e-51 $ % num decay width
& [$ 2.0834e-26 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{341542552876999609375\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{338086828064407729464853280298920655938503873}\over{8089598213022262031327232\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8381e-51 $ % num decay width
& [$ 1.0383e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5117303486779814453125\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14682685945261087346684067016477413349524689}\over{2110329968614503138607104\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7486e-51 $ % num decay width
& [$ 7.1002e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2149995476388303125\,\log \left({{4}\over{5}}\right)}\over{607864257\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6384725518170392118756589591727597240708178791}\over{8089598213022262031327232\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2850e-54 $ % num decay width
& [$ 8.6714e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1207160423793875\,\log \left({{4}\over{5}}\right)}\over{965431467\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{39831546143371897656323876935158334360329283}\over{1427576155239222711410688\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 53 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 53  }
\label{N=6_state_53}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1]] $ } % particle
& & $3.2857e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{44793176276461\,5^{{{33}\over{2}}}}\over{13617751786088433984\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{817355361882892765985679822781}\over{851109486630527124\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7603e-52 $ % num decay width
& [$ 1.2439e-26 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{40737686883126015625\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1613020131749985006408018269077960672953340909}\over{32358392852089048125308928\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7324e-51 $ % num decay width
& [$ 7.8003e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{67106184657394375\,\log \left({{4}\over{5}}\right)}\over{781539759\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{738080053543087763307305264778474332309206799}\over{385218962524869620539392\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3205e-51 $ % num decay width
& [$ 6.1994e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{608555597296357421875\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{69843273813380185556087411820504345381646223}\over{8441319874458012554428416\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3147e-51 $ % num decay width
& [$ 1.1832e-27 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{590836064972575\,\log \left({{4}\over{5}}\right)}\over{1823592771\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4430742351535257893321914825946198942263375177}\over{61284834947138348722176\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8042e-54 $ % num decay width
& [$ 5.1832e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2456809742740225\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{73695507922853905894569455253905072019213097}\over{2206254058096980553998336\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 54 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 54  }
\label{N=6_state_54}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,1]] $ } % particle
& & $3.3029e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3629933028191\,5^{{{33}\over{2}}}}\over{38686794846842142\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{8118854388226539333958187926}\over{841017279279177\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7551e-50 $ % num decay width
& [$ 2.0611e-25 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13114262892229351953125\,\log \left({{4}\over{5}}\right)}\over{133643298789\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{6410653276738186543096425811620829962017564279}\over{29276641151890091160993792\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7808e-50 $ % num decay width
& [$ 1.1086e-25 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3124972877524\,\log \left({{4}\over{5}}\right)}\over{2620456839\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{525870252589226376575334496894188052866546945121}\over{197617327775258115336708096\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4236e-49 $ % num decay width
& [$ 7.5823e-26 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{32964090820172425\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{117714864406409352680736180747302411541266901757}\over{71290522285446650554368\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2621e-51 $ % num decay width
& [$ 4.9928e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1228089015603184375\,\log \left({{4}\over{5}}\right)}\over{934568523\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{11429312332178696713810876476807856107413722103}\over{389777766815104763977728\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4602e-52 $ % num decay width
& [$ 1.9791e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{35487412647145\,\log \left({{4}\over{5}}\right)}\over{7861370517\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{421460980820502032961910624552667797257461}\over{418405092778398375936\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 55 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 55  }
\label{N=6_state_55}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,3]] $ } % particle
& & $3.3177e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{279168204031\,5^{{{33}\over{2}}}}\over{94567720736725236\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{183404924676191935462934480657}\over{189135441473450472\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9286e-52 $ % num decay width
& [$ 3.0616e-27 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{539841536037625\,\log \left({{4}\over{5}}\right)}\over{420829101\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1710014155848811451547855756450333218693362009}\over{59738571419241319615954944\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7666e-52 $ % num decay width
& [$ 1.5257e-27 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{34919820564398125\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{22122561343875332902765104806983553894602055513}\over{4659608570700822930044485632\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3284e-51 $ % num decay width
& [$ 1.0544e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1565419120055425\,\log \left({{4}\over{5}}\right)}\over{2344619277\,10^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{30991604438906556175422627894496277657325844399}\over{20801823976342959509127168\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6354e-51 $ % num decay width
& [$ 5.8107e-28 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{78727058600045\,\log \left({{4}\over{5}}\right)}\over{5470778313\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{779304988521165255784300351601751035495963742073}\over{24268794639066786093981696\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5683e-55 $ % num decay width
& [$ 1.2911e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14120819576002\,\log \left({{4}\over{5}}\right)}\over{16412334939\,10^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12794457882570691549953318001969567665061939}\over{666419990088790464823296\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 56 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 56  }
\label{N=6_state_56}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1]] $ } % particle
& & $3.7890e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{4199424588773\,5^{{{33}\over{2}}}}\over{87293280680054064\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{216681876011982089678424589943}\over{19565735324839704\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9135e-50 $ % num decay width
& [$ 2.2966e-25 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{470715345187124609375\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{10650346310794089900195678537141698867144536381}\over{50188527688954441990275072\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2999e-50 $ % num decay width
& [$ 1.1467e-25 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{48846588853658875\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{58608920556528959024714604801241170216253663157}\over{23953615487910074586267648\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2903e-49 $ % num decay width
& [$ 4.4215e-26 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{44866997385001625\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{2114906355479196435118029811526164118463336447689}\over{1045594326853217541464064\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3102e-50 $ % num decay width
& [$ 9.1061e-27 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2037769873343125\,\log \left({{4}\over{5}}\right)}\over{16665831\,10^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{7189128780322030850596684357921138090582965726527}\over{263489770367010820448944128\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8655e-52 $ % num decay width
& [$ 2.2041e-27 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2164029875007125\,\log \left({{4}\over{5}}\right)}\over{4949751807\,10^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{85685369523048446317303236540102963873187933249}\over{87829923455670273482981376\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 57 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 57  }
\label{N=6_state_57}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1]] $ } % particle
& & $4.4150e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1276834283819\,5^{{{33}\over{2}}}}\over{243174139037293464\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{431038483748901871955158273}\over{334030410765513\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9425e-48 $ % num decay width
& [$ 1.0404e-25 $]  % ratio %
& $ 462 $  % class deg %
& $ 462 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1026552116190641387176513671875\,\log \left({{4}\over{5}}\right)}\over{2121322203\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{15807018423882024148636125997013186657142567451}\over{14638320575945045580496896\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5647e-51 $ % num decay width
& [$ 1.0217e-25 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{23963341817729508056640625\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{15813920611520453980902799180714598954655914087}\over{43914961727835136741490688\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5595e-50 $ % num decay width
& [$ 5.0889e-26 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{105463746172154853759765625\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{479984665901897585955164138988211063474727311}\over{9085854150586580015480832\,10^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0094e-50 $ % num decay width
& [$ 9.9566e-27 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9414846553543984375\,\log \left({{4}\over{5}}\right)}\over{380750139\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1078655927265504001476836946836044512598624631}\over{1954903923069584078592\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9366e-53 $ % num decay width
& [$ 5.0056e-28 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{55103165093705359375\,\log \left({{4}\over{5}}\right)}\over{44547766263\,10^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{324676379231736320824224966397949939232445387}\over{1176293617709869734147072\,10^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 58 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 58  }
\label{N=6_state_58}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,1]] $ } % particle
& & $4.7721e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3901277297\,5^{{{33}\over{2}}}}\over{6447799141140357\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{47333019347749933626807857}\over{339357849533703\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8375e-52 $ % num decay width
& [$ 2.7655e-28 $]  % ratio %
& $ 71820 $  % class deg %
& $ 71820 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{660478577448763671875\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{747195269138038860532320145395711038597716691}\over{75282791533431662985412608\,10^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1821e-52 $ % num decay width
& [$ 1.7833e-28 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{67327009564309375\,\log \left({{4}\over{5}}\right)}\over{124783659\,10^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{3110137119653882016608100772477519450546159057}\over{2583233042813831573028864\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4638e-52 $ % num decay width
& [$ 9.3609e-29 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5037512623833125\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{166218103716005575193006830431629545153260277499}\over{21957480863917568370745344\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2690e-52 $ % num decay width
& [$ 5.3540e-29 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9065757152057\,\log \left({{4}\over{5}}\right)}\over{2121322203\,10^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{19035820986961568633985219571571527393513763809}\over{1996134623992506215522304\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0634e-55 $ % num decay width
& [$ 2.0900e-30 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{30962560820285\,\log \left({{4}\over{5}}\right)}\over{14849255421\,10^{{{9}\over{2}}}\,\pi^{12}}}$ $+{{7237138578055753226232591312962931862565297}\over{155542957713701783027712\,10^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL6_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -58
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 1  }
\label{N=6_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $8.7975e-21$ % total width numeric
& $602$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{413678753\,5^{{{33}\over{2}}}}\over{3026167063575207552\,10^{{{45}\over{2}}}\,\pi^{12}}}$ $+{{4228946986401031982162419}\over{16446560128126128\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6425e-22 $ % num decay width
& [$ 7.9155e-1 $]  % ratio %
& $ 30 $  % class deg %
& $ 15 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{20026455078125\,\sqrt{10}}\over{147590304194636078025145319424\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5138e-23 $ % num decay width
& [$ 1.8584e-1 $]  % ratio %
& $ 216 $  % class deg %
& $ 108 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{356201171875\,\sqrt{10}}\over{80503802287983315286442901504\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4790e-23 $ % num decay width
& [$ 8.4536e-3 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{8837890625\,\sqrt{10}}\over{1219754580120959322521862144\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7868e-24 $ % num decay width
& [$ 7.9661e-3 $]  % ratio %
& $ 18 $  % class deg %
& $ 18 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{29638671875\,\sqrt{10}}\over{13022673899526712766924587008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2071e-25 $ % num decay width
& [$ 5.5776e-3 $]  % ratio %
& $ 306 $  % class deg %
& $ 153 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1220703125\,\sqrt{10}}\over{13022673899526712766924587008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -57
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 2  }
\label{N=6_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $9.5349e-21$ % total width numeric
& $1380$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1514902789\,5^{{{33}\over{2}}}}\over{48809146186696896\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{9566097453968103187998941}\over{343258514470872\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0085e-21 $ % num decay width
& [$ 4.2307e-1 $]  % ratio %
& $ 8 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{87006318359375\,\sqrt{10}}\over{295180608389272156050290638848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7807e-22 $ % num decay width
& [$ 3.0083e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4582837890625\,\sqrt{10}}\over{32797845376585795116698959872\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7354e-23 $ % num decay width
& [$ 1.3832e-1 $]  % ratio %
& $ 152 $  % class deg %
& $ 76 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{15595703125\,\sqrt{10}}\over{3074798004054918292190527488\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3493e-23 $ % num decay width
& [$ 6.6741e-2 $]  % ratio %
& $ 38 $  % class deg %
& $ 19 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4052734375\,\sqrt{10}}\over{413998048231798255330000896\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0842e-22 $ % num decay width
& [$ 4.7637e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{78374322265625\,\sqrt{10}}\over{295180608389272156050290638848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -56
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 3  }
\label{N=6_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1],[1,1]] $ } % particle
& & $1.0266e-20$ % total width numeric
& $1638$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{244673638481\,5^{{{33}\over{2}}}}\over{504361177262534592\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{113502198488307450267000153437}\over{378270882946900944\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0286e-21 $ % num decay width
& [$ 4.0078e-1 $]  % ratio %
& $ 8 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{118325083984375\,\sqrt{10}}\over{393574144519029541400387518464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1853e-21 $ % num decay width
& [$ 2.1286e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2327580078125\,\sqrt{10}}\over{3644205041842866124077662208\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8031e-23 $ % num decay width
& [$ 1.4818e-1 $]  % ratio %
& $ 80 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1640552734375\,\sqrt{10}}\over{147590304194636078025145319424\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4265e-22 $ % num decay width
& [$ 9.1822e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{81327522265625\,\sqrt{10}}\over{295180608389272156050290638848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9239e-23 $ % num decay width
& [$ 7.4961e-2 $]  % ratio %
& $ 80 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2213111328125\,\sqrt{10}}\over{393574144519029541400387518464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -55
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 4  }
\label{N=6_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,2]] $ } % particle
& & $1.0976e-20$ % total width numeric
& $574$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1749104285857\,5^{{{33}\over{2}}}}\over{26545325119080768\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{1011242734226719357487293669603}\over{31522573578908412\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2077e-21 $ % num decay width
& [$ 6.0341e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{253954155078125\,\sqrt{10}}\over{393574144519029541400387518464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1831e-23 $ % num decay width
& [$ 2.4010e-1 $]  % ratio %
& $ 126 $  % class deg %
& $ 63 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{209214453125\,\sqrt{10}}\over{17111919326914327886973370368\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6901e-22 $ % num decay width
& [$ 1.3243e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{111468300265625\,\sqrt{10}}\over{393574144519029541400387518464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0966e-25 $ % num decay width
& [$ 1.1665e-2 $]  % ratio %
& $ 420 $  % class deg %
& $ 210 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4125390625\,\sqrt{10}}\over{23151420265825267141199265792\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2031e-23 $ % num decay width
& [$ 1.1509e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{81409703125\,\sqrt{10}}\over{23151420265825267141199265792\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -54
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 5  }
\label{N=6_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1],[1,1]] $ } % particle
& & $1.1010e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{99518084077\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{6086181022686901010788685773}\over{189135441473450472\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6826e-21 $ % num decay width
& [$ 4.5850e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4949005859375\,\sqrt{10}}\over{10062975285997914410805362688\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2001e-21 $ % num decay width
& [$ 1.4533e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9101810546875\,\sqrt{10}}\over{9731228847997983166493097984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0572e-22 $ % num decay width
& [$ 1.3780e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{43630802734375\,\sqrt{10}}\over{295180608389272156050290638848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1784e-23 $ % num decay width
& [$ 1.1872e-1 $]  % ratio %
& $ 120 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2819130859375\,\sqrt{10}}\over{442770912583908234075435958272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1731e-23 $ % num decay width
& [$ 1.1214e-1 $]  % ratio %
& $ 40 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3994404296875\,\sqrt{10}}\over{221385456291954117037717979136\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -53
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 6  }
\label{N=6_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,1]] $ } % particle
& & $1.1728e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{43545621281\,5^{{{33}\over{2}}}}\over{52175294199572544\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{129669807579465356537503800671}\over{378270882946900944\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6107e-21 $ % num decay width
& [$ 3.0786e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1246042279296875\,\sqrt{10}}\over{1180722433557088624201162555392\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6948e-21 $ % num decay width
& [$ 1.4450e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{529770859375\,\sqrt{10}}\over{1069494957932145492935835648\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2629e-21 $ % num decay width
& [$ 1.3910e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{563016506640625\,\sqrt{10}}\over{590361216778544312100581277696\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7817e-23 $ % num decay width
& [$ 1.2143e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{5400833984375\,\sqrt{10}}\over{272474407743943528661806743552\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0689e-21 $ % num decay width
& [$ 9.1137e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{368875208984375\,\sqrt{10}}\over{1180722433557088624201162555392\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -52
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 7  }
\label{N=6_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,3]] $ } % particle
& & $1.3166e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1798107369907\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{7661167464785264693734945847}\over{19908993839310576\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8639e-21 $ % num decay width
& [$ 4.4539e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3035446373515625\,\sqrt{10}}\over{1771083650335632936301743833088\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9988e-23 $ % num decay width
& [$ 2.6732e-1 $]  % ratio %
& $ 88 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7528326171875\,\sqrt{10}}\over{322015209151933261145771606016\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3886e-21 $ % num decay width
& [$ 2.5738e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1754089520703125\,\sqrt{10}}\over{1771083650335632936301743833088\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9298e-25 $ % num decay width
& [$ 1.5668e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{13595703125\,\sqrt{10}}\over{52090695598106851067698348032\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5772e-23 $ % num decay width
& [$ 1.3177e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{240123828125\,\sqrt{10}}\over{52090695598106851067698348032\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -51
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 8  }
\label{N=6_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1],[1,1]] $ } % particle
& & $1.3212e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3571906298369\,5^{{{33}\over{2}}}}\over{3026167063575207552\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{292156494310727184463340980231}\over{756541765893801888\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5062e-21 $ % num decay width
& [$ 3.7937e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{101752361328125\,\sqrt{10}}\over{138908521594951602847195594752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6312e-21 $ % num decay width
& [$ 2.8879e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{5700328515625\,\sqrt{10}}\over{2555676263110581437664854016\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0683e-22 $ % num decay width
& [$ 1.6979e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{55298435546875\,\sqrt{10}}\over{1771083650335632936301743833088\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7935e-23 $ % num decay width
& [$ 8.8799e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{36771484375\,\sqrt{10}}\over{4503709218908157498542260224\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4217e-22 $ % num decay width
& [$ 4.1035e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{187104379609375\,\sqrt{10}}\over{1180722433557088624201162555392\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -50
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 9  }
\label{N=6_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,2]] $ } % particle
& & $1.3890e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3088537420559\,5^{{{33}\over{2}}}}\over{22753135816354944\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{1096899348758443537054244046211}\over{27019348781921496\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2925e-21 $ % num decay width
& [$ 3.8104e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{521844534765625\,\sqrt{10}}\over{337349266730596749771760730112\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6437e-21 $ % num decay width
& [$ 2.7516e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1758563797671875\,\sqrt{10}}\over{787148289038059082800775036928\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1246e-22 $ % num decay width
& [$ 1.7813e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{77621458203125\,\sqrt{10}}\over{2361444867114177248402325110784\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9613e-23 $ % num decay width
& [$ 9.4422e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{41145133984375\,\sqrt{10}}\over{2361444867114177248402325110784\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1020e-21 $ % num decay width
& [$ 3.9669e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4067348734375\,\sqrt{10}}\over{12628047417722872986108690432\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -49
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 10  }
\label{N=6_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,1]] $ } % particle
& & $1.4130e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3552239142777293\,5^{{{33}\over{2}}}}\over{851109486630527124\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{175746035033386688160690945446729}\over{425554743315263562\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3895e-20 $ % num decay width
& [$ 4.9170e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{36186597653125\,\sqrt{10}}\over{8910250562834066630001033216\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8970e-22 $ % num decay width
& [$ 4.7157e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{90334375\,\sqrt{10}}\over{1066840345166914107998208\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1148e-24 $ % num decay width
& [$ 1.9960e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{446640625\,\sqrt{10}}\over{1370807778897548712307851264\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6622e-23 $ % num decay width
& [$ 1.3528e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2065625\,\sqrt{10}}\over{425188517027775655182336\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2142e-24 $ % num decay width
& [$ 1.9765e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1228112736138916015625\,\log \left({{2}\over{5}}\right)}\over{111648537\,10^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{18921205093938317080036866384946907070251399}\over{187728539242139191296\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -48
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 11  }
\label{N=6_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1]] $ } % particle
& & $1.4538e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2083539287009\,5^{{{33}\over{2}}}}\over{3377418597740187\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{1435154415843354839726942376904}\over{3377418597740187\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4247e-22 $ % num decay width
& [$ 8.5820e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{415271875\,\sqrt{10}}\over{2619121270674328815403008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0394e-21 $ % num decay width
& [$ 7.0139e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1453534375\,\sqrt{10}}\over{2438492217524375103995904\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3548e-24 $ % num decay width
& [$ 4.0979e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6953125\,\sqrt{10}}\over{10102324901172411145125888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7395e-23 $ % num decay width
& [$ 2.9580e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{110415625\,\sqrt{10}}\over{10102324901172411145125888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[  \right] \cr \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0093e-25 $ % num decay width
& [$ 3.1787e-4 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2367529901845703125\,\log \left({{2}\over{5}}\right)}\over{5108103\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{8789596730429862445213069787221776955823}\over{2069663921847522\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -47
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 12  }
\label{N=6_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[2,1]] $ } % particle
& & $1.5307e-20$ % total width numeric
& $574$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{60978459371\,5^{{{33}\over{2}}}}\over{84060196210422432\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{470094278916090927924437503}\over{10507524526302804\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7519e-21 $ % num decay width
& [$ 9.3133e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10446640625\,\sqrt{10}}\over{7521579033731405828849664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4906e-23 $ % num decay width
& [$ 6.1349e-2 $]  % ratio %
& $ 126 $  % class deg %
& $ 63 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{294921875\,\sqrt{10}}\over{67694211303582652459646976\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1779e-24 $ % num decay width
& [$ 3.2056e-3 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9353362109375\,\log \left({{2}\over{5}}\right)}\over{9648639\,10^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{39114147307264846336922614200003761069}\over{44035089451859810304\,10^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9974e-25 $ % num decay width
& [$ 1.2337e-3 $]  % ratio %
& $ 63 $  % class deg %
& $ 63 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1926432177734375\,\log \left({{2}\over{5}}\right)}\over{28945917\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{100700089305512004994816967452765783}\over{16513158544447428864\,10^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4841e-26 $ % num decay width
& [$ 7.5238e-4 $]  % ratio %
& $ 420 $  % class deg %
& $ 210 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9765625\,\sqrt{10}}\over{609247901732243872136822784\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -46
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 13  }
\label{N=6_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,1]] $ } % particle
& & $1.5503e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{804042461863\,5^{{{33}\over{2}}}}\over{59726981517931728\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{321375090259679647667141915302}\over{70925790552543927\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2901e-21 $ % num decay width
& [$ 4.0574e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{827889296875\,\sqrt{10}}\over{450313666497745470709825536\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0090e-22 $ % num decay width
& [$ 2.8510e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{608169921875\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9812e-21 $ % num decay width
& [$ 2.2516e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1761114296875\,\sqrt{10}}\over{863101194120678818860498944\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5980e-23 $ % num decay width
& [$ 5.1059e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{40843984375\,\sqrt{10}}\over{3883955373543054684872245248\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1182e-24 $ % num decay width
& [$ 1.6662e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1384765625\,\sqrt{10}}\over{4237042225683332383496994816\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -45
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 14  }
\label{N=6_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1],[1,1]] $ } % particle
& & $1.5709e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{440118347909\,5^{{{33}\over{2}}}}\over{4539250595362811328\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{501009707942080235560993139}\over{10911660085006758\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0351e-21 $ % num decay width
& [$ 6.4103e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{45726759765625\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4176e-22 $ % num decay width
& [$ 1.8951e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3862275390625\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2030e-21 $ % num decay width
& [$ 7.0117e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2500806640625\,\sqrt{10}}\over{3883955373543054684872245248\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1573e-23 $ % num decay width
& [$ 5.7678e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6388671875\,\sqrt{10}}\over{1013205749619927309097107456\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6647e-22 $ % num decay width
& [$ 2.3328e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1664074765625\,\sqrt{10}}\over{15535821494172218739488980992\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -44
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 15  }
\label{N=6_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1]] $ } % particle
& & $1.5930e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{9153215777521\,5^{{{33}\over{2}}}}\over{126090294315633648\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{24460879662712959684877892899}\over{5253762263151402\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5614e-21 $ % num decay width
& [$ 6.0023e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1135067734375\,\sqrt{10}}\over{406165267821495914757881856\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5733e-21 $ % num decay width
& [$ 3.0049e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{12220234375\,\sqrt{10}}\over{4367368471198880803848192\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5005e-23 $ % num decay width
& [$ 4.8344e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4155546875\,\sqrt{10}}\over{406165267821495914757881856\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9631e-23 $ % num decay width
& [$ 4.0922e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3517578125\,\sqrt{10}}\over{406165267821495914757881856\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7001e-25 $ % num decay width
& [$ 2.4653e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1953125\,\sqrt{10}}\over{39306316240789927234633728\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -43
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 16  }
\label{N=6_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,1]] $ } % particle
& & $1.6125e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{103519944659\,5^{{{33}\over{2}}}}\over{550212193377310464\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{6482758106102828653060219861}\over{137553048344327616\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4965e-20 $ % num decay width
& [$ 4.6405e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{55533318359375\,\sqrt{10}}\over{12695940145775146496786694144\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7392e-22 $ % num decay width
& [$ 2.3729e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{13337626953125\,\sqrt{10}}\over{262382763012686360933591678976\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4606e-21 $ % num decay width
& [$ 2.1462e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10207373828125\,\sqrt{10}}\over{10091644731257167728215064576\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4815e-23 $ % num decay width
& [$ 4.7501e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{24029658203125\,\sqrt{10}}\over{2361444867114177248402325110784\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2947e-24 $ % num decay width
& [$ 1.8548e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3583984375\,\sqrt{10}}\over{9471035563292154739581517824\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -42
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 17  }
\label{N=6_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,4]] $ } % particle
& & $1.6336e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{78016306723\,5^{{{33}\over{2}}}}\over{4266212965566552\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{86004497399891863937198212091}\over{18012899187947664\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6885e-20 $ % num decay width
& [$ 5.1682e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{460036300859375\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0708e-22 $ % num decay width
& [$ 4.3235e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1521140703125\,\sqrt{10}}\over{16948168902733329533987979264\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8709e-24 $ % num decay width
& [$ 2.8976e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{25486328125\,\sqrt{10}}\over{46607464482516656218466942976\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9284e-23 $ % num decay width
& [$ 2.0615e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11732734375\,\sqrt{10}}\over{1370807778897548712307851264\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] \cr \left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6031e-24 $ % num decay width
& [$ 4.0421e-4 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1226482772777020263671875\,\log \left({{2}\over{5}}\right)}\over{133643298789\,10^{{{33}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{51289394426702664512531547981679821193523439859}\over{609930023997710232520704\,10^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -41
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 18  }
\label{N=6_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,2]] $ } % particle
& & $1.6719e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{41657571115211\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{8318144624737905595408633504333}\over{1702218973261054248\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0629e-20 $ % num decay width
& [$ 6.3574e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7425291640625\,\sqrt{10}}\over{2390126383718802882998304768\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5150e-22 $ % num decay width
& [$ 1.9936e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2751762265625\,\sqrt{10}}\over{62143285976688874957955923968\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1858e-21 $ % num decay width
& [$ 6.5367e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{19830390625\,\sqrt{10}}\over{31040602385958478999977984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5537e-23 $ % num decay width
& [$ 5.9920e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{275697265625\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4625e-22 $ % num decay width
& [$ 2.2317e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6777110078125\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -40
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 19  }
\label{N=6_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.6794e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{188991917381\,5^{{{33}\over{2}}}}\over{2269625297681405664\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{13925608850973202571798292941}\over{283703162210175708\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2452e-21 $ % num decay width
& [$ 7.5834e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7228666015625\,\sqrt{10}}\over{5825933060314582027308367872\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1938e-22 $ % num decay width
& [$ 1.4217e-1 $]  % ratio %
& $ 40 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1626220703125\,\sqrt{10}}\over{46607464482516656218466942976\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1923e-22 $ % num decay width
& [$ 3.9162e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6464140625\,\sqrt{10}}\over{100881957754365056749928448\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0874e-23 $ % num decay width
& [$ 3.8851e-2 $]  % ratio %
& $ 120 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1923828125\,\sqrt{10}}\over{605291746526190340499570688\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3147e-22 $ % num decay width
& [$ 1.2846e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{172873046875\,\sqrt{10}}\over{1370807778897548712307851264\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -39
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 20  }
\label{N=6_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3]] $ } % particle
& & $1.7175e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3055369840421\,5^{{{33}\over{2}}}}\over{42030098105211216\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{26373211096529786262189928397}\over{5253762263151402\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9037e-20 $ % num decay width
& [$ 8.4533e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10341261171875\,\sqrt{10}}\over{1218495803464487744273645568\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0418e-22 $ % num decay width
& [$ 1.3951e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{37103046875\,\sqrt{10}}\over{1218495803464487744273645568\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0034e-25 $ % num decay width
& [$ 5.8973e-3 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{142578125\,\sqrt{10}}\over{1218495803464487744273645568\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9849e-24 $ % num decay width
& [$ 4.0074e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2131484375\,\sqrt{10}}\over{1218495803464487744273645568\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] \cr \left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0103e-23 $ % num decay width
& [$ 2.9172e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{125174580810546875\,\log \left({{2}\over{5}}\right)}\over{10149867\,10^{{{29}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{916052392442335061304885599624915978355149}\over{81064596490923741696\,10^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -38
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 21  }
\label{N=6_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,1]] $ } % particle
& & $1.7825e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{39074473940497\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{1108573477118802183181766486902}\over{212777371657631781\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0606e-21 $ % num decay width
& [$ 5.0830e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{27428287109375\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2411e-21 $ % num decay width
& [$ 2.3793e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{19258188671875\,\sqrt{10}}\over{15535821494172218739488980992\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3119e-22 $ % num decay width
& [$ 1.5455e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{162466796875\,\sqrt{10}}\over{4237042225683332383496994816\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3221e-23 $ % num decay width
& [$ 2.7356e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{210880859375\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5853e-22 $ % num decay width
& [$ 2.5723e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4164161171875\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -37
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 22  }
\label{N=6_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.8643e-20$ % total width numeric
& $1380$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{15872321953\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{1030583013802224950377535437}\over{189135441473450472\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8543e-21 $ % num decay width
& [$ 8.2697e-1 $]  % ratio %
& $ 8 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{114388671875\,\sqrt{10}}\over{101541316955373978689470464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2306e-22 $ % num decay width
& [$ 1.2542e-1 $]  % ratio %
& $ 38 $  % class deg %
& $ 19 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{139697265625\,\sqrt{10}}\over{3883955373543054684872245248\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0918e-23 $ % num decay width
& [$ 2.9261e-2 $]  % ratio %
& $ 12 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{22935546875\,\sqrt{10}}\over{863101194120678818860498944\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6926e-24 $ % num decay width
& [$ 1.5054e-2 $]  % ratio %
& $ 152 $  % class deg %
& $ 76 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{986328125\,\sqrt{10}}\over{913871852598365808205234176\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6087e-24 $ % num decay width
& [$ 8.1975e-4 $]  % ratio %
& $ 19 $  % class deg %
& $ 19 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9765625\,\sqrt{10}}\over{20769814831781041095573504\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -36
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 23  }
\label{N=6_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1],[1,1]] $ } % particle
& & $1.9636e-20$ % total width numeric
& $2685$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{212115261791\,5^{{{31}\over{2}}}}\over{3026167063575207552\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{135688945600392892739457823}\over{23641930184181309\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2540e-21 $ % num decay width
& [$ 4.2034e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{24986470703125\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8591e-21 $ % num decay width
& [$ 3.9305e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{253959296875\,\sqrt{10}}\over{225156833248872735354912768\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3539e-22 $ % num decay width
& [$ 1.3790e-1 $]  % ratio %
& $ 40 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{68310546875\,\sqrt{10}}\over{1726202388241357637720997888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9436e-22 $ % num decay width
& [$ 1.9796e-2 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{196126953125\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0221e-24 $ % num decay width
& [$ 8.1932e-3 $]  % ratio %
& $ 80 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2029296875\,\sqrt{10}}\over{1726202388241357637720997888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -35
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 24  }
\label{N=6_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,6]] $ } % particle
& & $1.9680e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{977164127419\,5^{{{33}\over{2}}}}\over{35393766825441024\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{241762908893976432583629781651}\over{42030098105211216\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5671e-20 $ % num decay width
& [$ 6.5221e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1042263926796875\,\sqrt{10}}\over{138908521594951602847195594752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6327e-22 $ % num decay width
& [$ 3.0768e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10688697265625\,\sqrt{10}}\over{138908521594951602847195594752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7483e-24 $ % num decay width
& [$ 2.2476e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{70982421875\,\sqrt{10}}\over{138908521594951602847195594752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7803e-23 $ % num decay width
& [$ 1.6246e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{161258515625\,\sqrt{10}}\over{19844074513564514692456513536\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] \cr \left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4769e-23 $ % num decay width
& [$ 7.5044e-4 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{203964947967529296875\,\log \left({{2}\over{5}}\right)}\over{14101857\,10^{{{37}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{266545699257157444507792042666322785837}\over{2011218027849366336\,10^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -34
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 25  }
\label{N=6_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,3]] $ } % particle
& & $1.9889e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2882183171771\,5^{{{33}\over{2}}}}\over{162116092691528976\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{19633001646197240694850087612}\over{3377418597740187\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4518e-20 $ % num decay width
& [$ 7.2998e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{395546167578125\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5482e-22 $ % num decay width
& [$ 1.7125e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6529296875\,\sqrt{10}}\over{144295555673426180242931712\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8378e-23 $ % num decay width
& [$ 4.2453e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1775234375\,\sqrt{10}}\over{158259641706338391234183168\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4477e-21 $ % num decay width
& [$ 3.6396e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4930425859375\,\sqrt{10}}\over{11651866120629164054616735744\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3632e-22 $ % num decay width
& [$ 1.0969e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{457206953125\,\sqrt{10}}\over{3585189575578204324497457152\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -33
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 26  }
\label{N=6_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,2]] $ } % particle
& & $2.0479e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1085606774381\,5^{{{33}\over{2}}}}\over{63045147157816824\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{1132084893339364592982636911333}\over{189135441473450472\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1975e-21 $ % num decay width
& [$ 8.0058e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1838179140625\,\sqrt{10}}\over{767201061440603394542665728\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4551e-22 $ % num decay width
& [$ 1.4921e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3058984375\,\sqrt{10}}\over{71925099510056568238374912\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1424e-22 $ % num decay width
& [$ 2.0227e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{113998046875\,\sqrt{10}}\over{941564939040740529665998848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6498e-24 $ % num decay width
& [$ 1.7740e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{52369140625\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8008e-22 $ % num decay width
& [$ 8.7936e-3 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{49559140625\,\sqrt{10}}\over{941564939040740529665998848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -32
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 27  }
\label{N=6_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,1]] $ } % particle
& & $2.1624e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{318899346313\,5^{{{31}\over{2}}}}\over{3026167063575207552\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{597684333402489762495958439}\over{94567720736725236\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3300e-20 $ % num decay width
& [$ 6.1504e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{17254475234375\,\sqrt{10}}\over{4438806141192062496996851712\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8686e-21 $ % num decay width
& [$ 1.7891e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{72290703125\,\sqrt{10}}\over{63933421786716949545222144\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6006e-22 $ % num decay width
& [$ 1.5544e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{55908203125\,\sqrt{10}}\over{1195063191859401441499152384\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1179e-22 $ % num decay width
& [$ 1.4419e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{404502265625\,\sqrt{10}}\over{4438806141192062496996851712\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1531e-22 $ % num decay width
& [$ 1.4228e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1279296875\,\sqrt{10}}\over{7113471380115484770828288\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 28 from bottom -31
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 28  }
\label{N=6_state_28}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,4]] $ } % particle
& & $2.4378e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{11790823894879\,5^{{{33}\over{2}}}}\over{378270882946900944\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{207326382478567536753779859923}\over{29097760226684688\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8810e-20 $ % num decay width
& [$ 7.7162e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{211291328125\,\sqrt{10}}\over{38431222001662878761877504\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9374e-22 $ % num decay width
& [$ 1.7484e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{28378515625\,\sqrt{10}}\over{501155532070071572241580032\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4019e-21 $ % num decay width
& [$ 2.8753e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1414573203125\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2471e-23 $ % num decay width
& [$ 2.0279e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{208984375\,\sqrt{10}}\over{31819398861591845856608256\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6847e-25 $ % num decay width
& [$ 1.5964e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2294921875\,\sqrt{10}}\over{46607464482516656218466942976\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 29 from bottom -30
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 29  }
\label{N=6_state_29}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,1]] $ } % particle
& & $2.5138e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{235598371\,5^{{{25}\over{2}}}}\over{1414831354398798336\,10^{{{37}\over{2}}}\,\pi^{12}}}$ $+{{415813455436702341513667}\over{5659325417595193344\,10^{{{37}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6888e-20 $ % num decay width
& [$ 6.7182e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1149861953125\,\sqrt{10}}\over{232947727132916774640549888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9544e-22 $ % num decay width
& [$ 2.5855e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{22546484375\,\sqrt{10}}\over{261106243599533088058638336\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1878e-23 $ % num decay width
& [$ 2.7898e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11651796875\,\sqrt{10}}\over{1250561482503026895438741504\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1182e-21 $ % num decay width
& [$ 2.2242e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4328828125\,\sqrt{10}}\over{13244519602874866785583104\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0062e-24 $ % num decay width
& [$ 9.2457e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{16796875\,\sqrt{10}}\over{57116990787397863012827136\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 30 from bottom -29
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 30  }
\label{N=6_state_30}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,1]] $ } % particle
& & $2.5598e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{207328051203787\,5^{{{31}\over{2}}}}\over{70925790552543927\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{107419777828235882151635280076}\over{1435744748027205\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6194e-20 $ % num decay width
& [$ 7.0696e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3222518021875\,\sqrt{10}}\over{304623950866121936068411392\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5398e-21 $ % num decay width
& [$ 1.7735e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{750659928125\,\sqrt{10}}\over{565730194465655024127049728\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1286e-22 $ % num decay width
& [$ 9.6996e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10048515625\,\sqrt{10}}\over{304623950866121936068411392\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2957e-23 $ % num decay width
& [$ 1.1136e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{14997746875\,\sqrt{10}}\over{3960111361259585168889348096\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3431e-25 $ % num decay width
& [$ 3.0169e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9921875\,\sqrt{10}}\over{101541316955373978689470464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 31 from bottom -28
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 31  }
\label{N=6_state_31}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1]] $ } % particle
& & $2.5711e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{126991113707\,5^{{{33}\over{2}}}}\over{250179155388162\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{326320912617339963042060502604}\over{4342395339951669\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1980e-20 $ % num decay width
& [$ 8.1638e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4204882328125\,\sqrt{10}}\over{342701944724387178076962816\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7020e-22 $ % num decay width
& [$ 1.5225e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{897265625\,\sqrt{10}}\over{18036944459178272530366464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7432e-24 $ % num decay width
& [$ 1.7154e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{58203125\,\sqrt{10}}\over{114233981574795726025654272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4709e-23 $ % num decay width
& [$ 1.1052e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{824984375\,\sqrt{10}}\over{114233981574795726025654272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] \cr \left[ 3 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7444e-23 $ % num decay width
& [$ 1.4563e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9826107050384521484375\,\log \left({{2}\over{5}}\right)}\over{15324309\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{642048205053807610799977710374423546440031}\over{1092782550735491616\,10^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 32 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 32  }
\label{N=6_state_32}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,2]] $ } % particle
& & $2.5971e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{467313117754991\,5^{{{33}\over{2}}}}\over{94567720736725236\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{17946090367935360416114651873774}\over{23641930184181309\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2703e-20 $ % num decay width
& [$ 8.2212e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{296560887584375\,\sqrt{10}}\over{23760668167557511013336088576\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2741e-22 $ % num decay width
& [$ 1.1283e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{80438303125\,\sqrt{10}}\over{2160060742505228273939644416\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8364e-24 $ % num decay width
& [$ 3.7373e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2049453125\,\sqrt{10}}\over{1827743705196731616410468352\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7656e-23 $ % num decay width
& [$ 2.5530e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{76428125\,\sqrt{10}}\over{4535344181629606988611584\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5273e-25 $ % num decay width
& [$ 8.4374e-4 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{543618075001220703125\,\log \left({{2}\over{5}}\right)}\over{260513253\,10^{{{33}\over{2}}}\,\pi^{12}}}$ $+{{186950414473811629628371666749185097939401}\over{977752808552808288\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 33 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 33  }
\label{N=6_state_33}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,1]] $ } % particle
& & $2.5977e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{2073704701\,5^{{{23}\over{2}}}}\over{17474408306960596992\,10^{{{35}\over{2}}}\,\pi^{12}}}$ $+{{472657143008812495627681}\over{62252579593547126784\,10^{{{35}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9998e-20 $ % num decay width
& [$ 7.6987e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{34722208203125\,\sqrt{10}}\over{2970083520944688876667011072\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8672e-22 $ % num decay width
& [$ 1.6532e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{972550703125\,\sqrt{10}}\over{17820501125668133260002066432\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8569e-24 $ % num decay width
& [$ 3.7564e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{16796875\,\sqrt{10}}\over{14900084553234225133780992\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7384e-23 $ % num decay width
& [$ 2.5404e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{198203125\,\sqrt{10}}\over{11817308438771971657826304\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] \cr \left[ 3 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0174e-23 $ % num decay width
& [$ 7.7662e-4 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{66791074032135009765625\,\log \left({{2}\over{5}}\right)}\over{15324309\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1459245730731910082930185407849241549}\over{365390802270414176256\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 34 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 34  }
\label{N=6_state_34}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2]] $ } % particle
& & $2.6316e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{51319139388497\,5^{{{33}\over{2}}}}\over{54038697563842992\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{86593071898146364031752768709}\over{1125806199246729\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3369e-20 $ % num decay width
& [$ 8.2400e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{340711390625\,\sqrt{10}}\over{26878583899951935535448064\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7190e-22 $ % num decay width
& [$ 1.5024e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{22957421875\,\sqrt{10}}\over{456935926299182904102617088\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3835e-24 $ % num decay width
& [$ 1.3300e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{16796875\,\sqrt{10}}\over{41539629663562082191147008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9540e-23 $ % num decay width
& [$ 8.5387e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3765625\,\sqrt{10}}\over{659359201008921939542016\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3770e-24 $ % num decay width
& [$ 2.9515e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13446033935546875\,\log \left({{2}\over{5}}\right)}\over{1178793\,10^{{{29}\over{2}}}\,\pi^{12}}}$ $+{{2811449754135898512617370438258387700487}\over{2689926278733517824\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 35 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 35  }
\label{N=6_state_35}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,1]] $ } % particle
& & $2.6412e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1049528399138413\,5^{{{33}\over{2}}}}\over{212777371657631781\,10^{{{57}\over{2}}}\,\pi^{12}}}$ $+{{164257680762722808078069385821928}\over{212777371657631781\,10^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6318e-20 $ % num decay width
& [$ 4.9822e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{91385633646875\,\sqrt{10}}\over{11880334083778755506668044288\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2602e-21 $ % num decay width
& [$ 3.1274e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{28682419384375\,\sqrt{10}}\over{11880334083778755506668044288\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3975e-22 $ % num decay width
& [$ 1.1641e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{53919453125\,\sqrt{10}}\over{1320037120419861722963116032\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9470e-23 $ % num decay width
& [$ 4.1206e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{171776946875\,\sqrt{10}}\over{11880334083778755506668044288\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8145e-24 $ % num decay width
& [$ 1.5870e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1453984375\,\sqrt{10}}\over{2741615557795097424615702528\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 36 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 36  }
\label{N=6_state_36}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,2]] $ } % particle
& & $2.6834e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{5358677327893\,5^{{{33}\over{2}}}}\over{108942014288707471872\,10^{{{47}\over{2}}}\,\pi^{12}}}$ $+{{5933590409051629065209445521}\over{756541765893801888\,10^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1056e-20 $ % num decay width
& [$ 7.6500e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2237134852796875\,\sqrt{10}}\over{186429857930066624873867771904\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4156e-22 $ % num decay width
& [$ 2.0705e-1 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{487506640625\,\sqrt{10}}\over{6904809552965430550883991552\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6434e-24 $ % num decay width
& [$ 1.5495e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6396484375\,\sqrt{10}}\over{13316418423576187490990555136\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5170e-23 $ % num decay width
& [$ 1.0787e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{195927734375\,\sqrt{10}}\over{26632836847152374981981110272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] \cr \left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3317e-23 $ % num decay width
& [$ 8.6892e-4 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{316187617072403717041015625\,\log \left({{2}\over{5}}\right)}\over{133643298789\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5288968345847070617662393247546199785916587}\over{2439720095990840930082816\,10^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 37 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 37  }
\label{N=6_state_37}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[3,1]] $ } % particle
& & $2.6912e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{55468971931\,5^{{{33}\over{2}}}}\over{5789860453268892\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{31879012931366110991277180287}\over{40529023172882244\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2051e-20 $ % num decay width
& [$ 8.1938e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{490828859375\,\sqrt{10}}\over{76155987716530484017102848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7313e-23 $ % num decay width
& [$ 1.5910e-1 $]  % ratio %
& $ 88 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{37890625\,\sqrt{10}}\over{1332174712242515755401216\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8522e-22 $ % num decay width
& [$ 1.4314e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{105859375\,\sqrt{10}}\over{940197379216425728606208\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6811e-24 $ % num decay width
& [$ 2.7485e-3 $]  % ratio %
& $ 44 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1915241416015625\,\log \left({{2}\over{5}}\right)}\over{5108103\,10^{{{27}\over{2}}}\,\pi^{12}}}$ $+{{400460465441275029373538529486674051221}\over{11656347207845243904\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1449e-25 $ % num decay width
& [$ 1.8411e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1953125\,\sqrt{10}}\over{31154722247671561643360256\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 38 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 38  }
\label{N=6_state_38}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1,1,1]] $ } % particle
& & $2.6936e-20$ % total width numeric
& $500$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{759334861313023\,5^{{{33}\over{2}}}}\over{851109486630527124\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{67819976160933873903986143826}\over{861446848816323\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3421e-20 $ % num decay width
& [$ 8.6952e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{212703028515625\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1467e-23 $ % num decay width
& [$ 1.0041e-1 $]  % ratio %
& $ 88 $  % class deg %
& $ 44 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1674658203125\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8439e-22 $ % num decay width
& [$ 2.1695e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1769056984375\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6085e-25 $ % num decay width
& [$ 3.9522e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{12555859375\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6010e-24 $ % num decay width
& [$ 3.1041e-3 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{207086921875\,\sqrt{10}}\over{93214928965033312436933885952\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 39 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 39  }
\label{N=6_state_39}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1],[1,1]] $ } % particle
& & $2.7207e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{576458249573\,5^{{{33}\over{2}}}}\over{1134812648840702832\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{11280284727864499320567294509}\over{141851581105087854\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0559e-20 $ % num decay width
& [$ 7.7621e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{36665870546875\,\sqrt{10}}\over{11880334083778755506668044288\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1319e-22 $ % num decay width
& [$ 1.6455e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{170833984375\,\sqrt{10}}\over{2741615557795097424615702528\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5965e-23 $ % num decay width
& [$ 2.4645e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{15119140625\,\sqrt{10}}\over{3240091113757842410909466624\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7975e-22 $ % num decay width
& [$ 1.4330e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{208275390625\,\sqrt{10}}\over{913871852598365808205234176\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9659e-22 $ % num decay width
& [$ 1.0901e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7201953125\,\sqrt{10}}\over{83079259327124164382294016\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 40 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 40  }
\label{N=6_state_40}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,3]] $ } % particle
& & $2.8015e-20$ % total width numeric
& $322$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{871490197864151\,5^{{{33}\over{2}}}}\over{1513083531787603776\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{7743354424497225332934844132691}\over{94567720736725236\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] \cr \left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7011e-20 $ % num decay width
& [$ 8.3904e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{71156565078125\,\sqrt{10}}\over{5178607164724072913162993664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1745e-22 $ % num decay width
& [$ 9.6428e-2 $]  % ratio %
& $ 46 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{9116796875\,\sqrt{10}}\over{265569598190978098110922752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0952e-24 $ % num decay width
& [$ 3.6983e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1549609375\,\sqrt{10}}\over{1294651791181018228290748416\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3024e-23 $ % num decay width
& [$ 2.5871e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11924234375\,\sqrt{10}}\over{647325895590509114145374208\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] \cr \left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5766e-23 $ % num decay width
& [$ 9.1972e-4 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18917598681833648681640625\,\log \left({{2}\over{5}}\right)}\over{4949751807\,10^{{{39}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3164405410119362847488578670202298963531977901}\over{90360003555216330743808\,10^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 41 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 41  }
\label{N=6_state_41}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,2]] $ } % particle
& & $2.8244e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{184527824522999\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{152739394523837879587217930441}\over{18502380144141894\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1783e-20 $ % num decay width
& [$ 7.7123e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{151274759921875\,\sqrt{10}}\over{23760668167557511013336088576\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1606e-22 $ % num decay width
& [$ 1.6829e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{115419921875\,\sqrt{10}}\over{1827743705196731616410468352\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4045e-23 $ % num decay width
& [$ 2.6518e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{78810546875\,\sqrt{10}}\over{7920222722519170337778696192\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9217e-22 $ % num decay width
& [$ 1.4024e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{423186484375\,\sqrt{10}}\over{1827743705196731616410468352\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0311e-22 $ % num decay width
& [$ 1.0677e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10393203125\,\sqrt{10}}\over{58959474361184890851950592\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 42 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 42  }
\label{N=6_state_42}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,1]] $ } % particle
& & $2.8594e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1475822126279\,5^{{{33}\over{2}}}}\over{324232185383057952\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{1209719397227967847684495426}\over{1447465113317223\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8086e-20 $ % num decay width
& [$ 6.6598e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2506419921875\,\sqrt{10}}\over{225156833248872735354912768\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0152e-21 $ % num decay width
& [$ 1.7539e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{114151609375\,\sqrt{10}}\over{77873791950737938543804416\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0352e-22 $ % num decay width
& [$ 7.9648e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{313380859375\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5721e-23 $ % num decay width
& [$ 4.2871e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{84339453125\,\sqrt{10}}\over{5178607164724072913162993664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2866e-24 $ % num decay width
& [$ 1.8472e-2 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{865234375\,\sqrt{10}}\over{1294651791181018228290748416\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 43 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 43  }
\label{N=6_state_43}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1],[1,1]] $ } % particle
& & $2.8809e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{841973661619\,5^{{{33}\over{2}}}}\over{252180588631267296\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{106171117396755906643484354827}\over{126090294315633648\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2509e-21 $ % num decay width
& [$ 4.3396e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{6307595703125\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2263e-20 $ % num decay width
& [$ 3.8639e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{16848508984375\,\sqrt{10}}\over{2589303582362036456581496832\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3929e-22 $ % num decay width
& [$ 1.0153e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{210822265625\,\sqrt{10}}\over{5178607164724072913162993664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8982e-23 $ % num decay width
& [$ 4.2253e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2249609375\,\sqrt{10}}\over{265569598190978098110922752\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2638e-22 $ % num decay width
& [$ 1.8271e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{796724890625\,\sqrt{10}}\over{5178607164724072913162993664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 44 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 44  }
\label{N=6_state_44}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,2]] $ } % particle
& & $2.9630e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1663205301939551\,5^{{{33}\over{2}}}}\over{4539250595362811328\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{24569739174505530869053474294091}\over{283703162210175708\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3123e-20 $ % num decay width
& [$ 4.4288e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{13241676953125\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1697e-20 $ % num decay width
& [$ 3.6612e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{271404953125\,\sqrt{10}}\over{42798406320033660439363584\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4767e-22 $ % num decay width
& [$ 1.0964e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{447020703125\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1504e-23 $ % num decay width
& [$ 4.5665e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1208984375\,\sqrt{10}}\over{67254638502910037833285632\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0781e-21 $ % num decay width
& [$ 1.8192e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{271967046875\,\sqrt{10}}\over{863101194120678818860498944\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 45 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 45  }
\label{N=6_state_45}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.9686e-20$ % total width numeric
& $1347$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{51659018951\,5^{{{33}\over{2}}}}\over{252180588631267296\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{2735060687778879901996657199}\over{31522573578908412\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9401e-21 $ % num decay width
& [$ 8.0242e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4006073046875\,\sqrt{10}}\over{1726202388241357637720997888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0577e-22 $ % num decay width
& [$ 1.3863e-1 $]  % ratio %
& $ 40 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{103818359375\,\sqrt{10}}\over{1726202388241357637720997888\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1155e-22 $ % num decay width
& [$ 2.1379e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{34307421875\,\sqrt{10}}\over{554850767649007812124606464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2125e-24 $ % num decay width
& [$ 1.8620e-2 $]  % ratio %
& $ 120 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{20916015625\,\sqrt{10}}\over{7767910747086109369744490496\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6283e-22 $ % num decay width
& [$ 1.2848e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{30384765625\,\sqrt{10}}\over{136279135913791392451657728\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 46 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 46  }
\label{N=6_state_46}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,1]] $ } % particle
& & $3.0850e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{11203543633\,5^{{{33}\over{2}}}}\over{4768120373280264\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{73087458172808217671790477791}\over{81058046345764488\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6679e-20 $ % num decay width
& [$ 5.4064e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{50489416015625\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7473e-21 $ % num decay width
& [$ 2.5113e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1234345015625\,\sqrt{10}}\over{545116543655165569806630912\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1672e-22 $ % num decay width
& [$ 1.4753e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{11509765625\,\sqrt{10}}\over{181705514551721856602210304\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4534e-22 $ % num decay width
& [$ 1.4436e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{8641796875\,\sqrt{10}}\over{66392399547744524527730688\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9997e-23 $ % num decay width
& [$ 1.3612e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{45400390625\,\sqrt{10}}\over{7767910747086109369744490496\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 47 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 47  }
\label{N=6_state_47}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,2]] $ } % particle
& & $3.1455e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{53885957467\,5^{{{33}\over{2}}}}\over{7453613457081792\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{4140100091839180194890523661}\over{4503224796986916\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6749e-20 $ % num decay width
& [$ 8.5040e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2453799296875\,\sqrt{10}}\over{313854979680246843221999616\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6790e-21 $ % num decay width
& [$ 1.0676e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{211776953125\,\sqrt{10}}\over{431550597060339409430249472\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5966e-23 $ % num decay width
& [$ 3.4670e-2 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{26201171875\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7758e-24 $ % num decay width
& [$ 3.8560e-3 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{728515625\,\sqrt{10}}\over{431550597060339409430249472\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0687e-22 $ % num decay width
& [$ 1.6988e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4493359375\,\sqrt{10}}\over{143850199020113136476749824\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 48 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 48  }
\label{N=6_state_48}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1],[1,1]] $ } % particle
& & $3.1724e-20$ % total width numeric
& $1638$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{534747264899\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{8768482606243819417317998351}\over{94567720736725236\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7292e-20 $ % num decay width
& [$ 8.6029e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7510642578125\,\sqrt{10}}\over{941564939040740529665998848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0052e-22 $ % num decay width
& [$ 1.0094e-1 $]  % ratio %
& $ 8 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{186409765625\,\sqrt{10}}\over{796708794572934294332768256\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4714e-23 $ % num decay width
& [$ 3.1162e-2 $]  % ratio %
& $ 80 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{74814453125\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7117e-24 $ % num decay width
& [$ 3.4192e-3 $]  % ratio %
& $ 80 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{912109375\,\sqrt{10}}\over{1150801592160905091813998592\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3460e-23 $ % num decay width
& [$ 1.6852e-3 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{7036328125\,\sqrt{10}}\over{450313666497745470709825536\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 49 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 49  }
\label{N=6_state_49}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,1]] $ } % particle
& & $3.2026e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{16608200918873\,5^{{{33}\over{2}}}}\over{3404437946522108496\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{597208466049243035848455943}\over{638013108418686\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6885e-20 $ % num decay width
& [$ 8.3948e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{244158435546875\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8083e-21 $ % num decay width
& [$ 5.6463e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{5473972296875\,\sqrt{10}}\over{10357214329448145826325987328\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7634e-23 $ % num decay width
& [$ 4.4349e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{614228515625\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0224e-21 $ % num decay width
& [$ 3.1923e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1326369921875\,\sqrt{10}}\over{4438806141192062496996851712\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2626e-23 $ % num decay width
& [$ 1.4836e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{205478515625\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 50 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 50  }
\label{N=6_state_50}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,2]] $ } % particle
& & $3.2083e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{549083808576101\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{55}\over{2}}}\,\pi^{12}}}$ $+{{11002180916263412532769598947}\over{117329678333406\,10^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3647e-20 $ % num decay width
& [$ 8.3608e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{15466831234375\,\sqrt{10}}\over{986401364709347221554855936\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5567e-21 $ % num decay width
& [$ 1.1086e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{265847265625\,\sqrt{10}}\over{255733687146867798180888576\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1749e-23 $ % num decay width
& [$ 3.5486e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{573828125\,\sqrt{10}}\over{37938514027282585444417536\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4879e-23 $ % num decay width
& [$ 1.0203e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{30028515625\,\sqrt{10}}\over{6904809552965430550883991552\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0818e-22 $ % num decay width
& [$ 3.2444e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{140044203125\,\sqrt{10}}\over{2301603184321810183627997184\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 51 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 51  }
\label{N=6_state_51}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1],[1,1]] $ } % particle
& & $3.2341e-20$ % total width numeric
& $1221$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{5351827120177\,5^{{{33}\over{2}}}}\over{756541765893801888\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{9932216006847812673640493111}\over{10507524526302804\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4752e-20 $ % num decay width
& [$ 8.4650e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{36832633984375\,\sqrt{10}}\over{2301603184321810183627997184\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6975e-21 $ % num decay width
& [$ 1.0498e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3425837890625\,\sqrt{10}}\over{6904809552965430550883991552\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9270e-23 $ % num decay width
& [$ 3.1993e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{298302734375\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1365e-24 $ % num decay width
& [$ 9.2680e-3 $]  % ratio %
& $ 84 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{43207421875\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0173e-22 $ % num decay width
& [$ 3.1454e-3 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{205295515625\,\sqrt{10}}\over{6904809552965430550883991552\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 52 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 52  }
\label{N=6_state_52}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,1]] $ } % particle
& & $3.2448e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{18514407978713\,5^{{{33}\over{2}}}}\over{6808875893044216992\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{807175904664132269560509068011}\over{851109486630527124\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8778e-20 $ % num decay width
& [$ 7.5164e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{295322151171875\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4279e-21 $ % num decay width
& [$ 1.3646e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{26808360171875\,\sqrt{10}}\over{20714428658896291652651974656\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2463e-22 $ % num decay width
& [$ 8.4502e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2263712890625\,\sqrt{10}}\over{62143285976688874957955923968\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4540e-23 $ % num decay width
& [$ 1.6639e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{445731640625\,\sqrt{10}}\over{62143285976688874957955923968\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4444e-25 $ % num decay width
& [$ 4.5878e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{900390625\,\sqrt{10}}\over{4780252767437605765996609536\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 53 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 53  }
\label{N=6_state_53}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1]] $ } % particle
& & $3.2857e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{44793176276461\,5^{{{33}\over{2}}}}\over{13617751786088433984\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{817355361882892765985679822781}\over{851109486630527124\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8521e-20 $ % num decay width
& [$ 8.6805e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{12334314828125\,\sqrt{10}}\over{1479602047064020832332283904\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2674e-22 $ % num decay width
& [$ 8.4861e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{18564453125\,\sqrt{10}}\over{501155532070071572241580032\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1295e-23 $ % num decay width
& [$ 2.0954e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{284210546875\,\sqrt{10}}\over{31071642988344437478977961984\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2850e-21 $ % num decay width
& [$ 1.9555e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1667144921875\,\sqrt{10}}\over{4438806141192062496996851712\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4281e-25 $ % num decay width
& [$ 2.4101e-3 $]  % ratio %
& $ 462 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1556640625\,\sqrt{10}}\over{15535821494172218739488980992\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 54 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 54  }
\label{N=6_state_54}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,1]] $ } % particle
& & $3.3029e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3629933028191\,5^{{{33}\over{2}}}}\over{38686794846842142\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{8118854388226539333958187926}\over{841017279279177\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8098e-20 $ % num decay width
& [$ 8.5071e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1991149140625\,\sqrt{10}}\over{242455797628137867483021312\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4033e-22 $ % num decay width
& [$ 9.3472e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{37483203125\,\sqrt{10}}\over{913871852598365808205234176\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7556e-23 $ % num decay width
& [$ 4.4998e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{22701171875\,\sqrt{10}}\over{1149709750043105371613036544\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2805e-22 $ % num decay width
& [$ 4.9661e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1632734375\,\sqrt{10}}\over{17028668060839114438606848\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5536e-22 $ % num decay width
& [$ 2.3519e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{52206640625\,\sqrt{10}}\over{1149709750043105371613036544\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 55 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 55  }
\label{N=6_state_55}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,3]] $ } % particle
& & $3.3177e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{279168204031\,5^{{{33}\over{2}}}}\over{94567720736725236\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{183404924676191935462934480657}\over{189135441473450472\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5810e-20 $ % num decay width
& [$ 7.7793e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{531501734375\,\sqrt{10}}\over{70457240336381944396775424\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3862e-22 $ % num decay width
& [$ 1.5823e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{240783203125\,\sqrt{10}}\over{3452404776482715275441995776\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3587e-23 $ % num decay width
& [$ 2.2271e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{25418359375\,\sqrt{10}}\over{2589303582362036456581496832\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4109e-21 $ % num decay width
& [$ 2.1263e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{266937109375\,\sqrt{10}}\over{647325895590509114145374208\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8969e-22 $ % num decay width
& [$ 1.3408e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1346631640625\,\sqrt{10}}\over{5178607164724072913162993664\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 56 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 56  }
\label{N=6_state_56}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1]] $ } % particle
& & $3.7890e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{4199424588773\,5^{{{33}\over{2}}}}\over{87293280680054064\,10^{{{53}\over{2}}}\,\pi^{12}}}$ $+{{216681876011982089678424589943}\over{19565735324839704\,10^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9125e-20 $ % num decay width
& [$ 7.6868e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{2809286328125\,\sqrt{10}}\over{330009280104965430740779008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9955e-22 $ % num decay width
& [$ 1.1586e-1 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{102109375\,\sqrt{10}}\over{1750712361299551356715008\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1207e-21 $ % num decay width
& [$ 8.0769e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{885564296875\,\sqrt{10}}\over{495013920157448146111168512\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2695e-23 $ % num decay width
& [$ 3.0596e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{15248046875\,\sqrt{10}}\over{990027840314896292222337024\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4629e-23 $ % num decay width
& [$ 1.1778e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{12363213263427734375\,\log \left({{2}\over{5}}\right)}\over{86837751\,10^{{{31}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{517008257696946698353244843451021889262903}\over{396315805066738292736\,10^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 57 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 57  }
\label{N=6_state_57}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1]] $ } % particle
& & $4.4150e-20$ % total width numeric
& $868$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{1276834283819\,5^{{{33}\over{2}}}}\over{243174139037293464\,10^{{{51}\over{2}}}\,\pi^{12}}}$ $+{{431038483748901871955158273}\over{334030410765513\,10^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8267e-20 $ % num decay width
& [$ 8.6675e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{10920296875\,\sqrt{10}}\over{976358816878595948937216\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4551e-22 $ % num decay width
& [$ 7.2506e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{4858203125\,\sqrt{10}}\over{114233981574795726025654272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0339e-22 $ % num decay width
& [$ 5.1518e-2 $]  % ratio %
& $ 44 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3451953125\,\sqrt{10}}\over{114233981574795726025654272\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2377e-22 $ % num decay width
& [$ 4.7992e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ {{1}\over{2}} $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{487890625\,\sqrt{10}}\over{3939102812923990552608768\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 3 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9135e-23 $ % num decay width
& [$ 1.5659e-3 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{87478540142822265625\,\log \left({{2}\over{5}}\right)}\over{729729\,10^{{{35}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{258139231992011637421886573764097226251}\over{23500700015817024\,10^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 58 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 6$ state 58  }
\label{N=6_state_58}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,1]] $ } % particle
& & $4.7721e-20$ % total width numeric
& $2051$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{ $+{{3901277297\,5^{{{33}\over{2}}}}\over{6447799141140357\,10^{{{49}\over{2}}}\,\pi^{12}}}$ $+{{47333019347749933626807857}\over{339357849533703\,10^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0351e-20 $ % num decay width
& [$ 8.4557e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{1197567578125\,\sqrt{10}}\over{101541316955373978689470464\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9579e-21 $ % num decay width
& [$ 6.1982e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{3423602734375\,\sqrt{10}}\over{3960111361259585168889348096\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5548e-21 $ % num decay width
& [$ 3.2581e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{257085078125\,\sqrt{10}}\over{565730194465655024127049728\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8903e-23 $ % num decay width
& [$ 3.0321e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{681640625\,\sqrt{10}}\over{33847105651791326229823488\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6004e-23 $ % num decay width
& [$ 2.4645e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{${{72265625\,\sqrt{10}}\over{4414839867624955595194368\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL7_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_-5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -111
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 1  }
\label{N=7_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.7415e-21$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1127823499734097220348667859}\over{101098902522355436371312640000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1088e-66 $ % num decay width
& [$ 2.1964e-40 $]  % ratio %
& $ 74256 $  % class deg %
& $ 74256 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{788507346471748046875\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13470768223543977106153012691327927373385929913531}\over{15591125219520234800371308953600000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3508e-66 $ % num decay width
& [$ 1.8294e-40 $]  % ratio %
& $ 371280 $  % class deg %
& $ 371280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23240091468832384765625\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{42349976768492624436313909685069567484012010174813}\over{114750681615668928130732833898496000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2576e-66 $ % num decay width
& [$ 1.7032e-40 $]  % ratio %
& $ 371280 $  % class deg %
& $ 371280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{173048240765449609375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{126137007439472147911130735620794931670600482160953}\over{1995664028098590054447527546060800000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7653e-66 $ % num decay width
& [$ 1.6998e-40 $]  % ratio %
& $ 123760 $  % class deg %
& $ 123760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{255036812776368359375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{37179898747557728669996097607419210749805001748491}\over{399132805619718010889505509212160000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7674e-69 $ % num decay width
& [$ 1.8708e-43 $]  % ratio %
& $ 136136 $  % class deg %
& $ 136136 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{132053954759990234375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{48127882145156950095852929706322185315694109435101}\over{997832014049295027223763773030400000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -110
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 2  }
\label{N=7_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $3.1250e-21$ % total width numeric
& $1698$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{178957685532417566936506623767}\over{4690989077037292247628906496000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9399e-64 $ % num decay width
& [$ 5.2394e-38 $]  % ratio %
& $ 556920 $  % class deg %
& $ 556920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2460847185090267578125\,\log \left({{5}\over{6}}\right)}\over{47068323258564608\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{7748965495071786605872750851826237306330735924970833}\over{2098298178115088971533400391286784000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7145e-64 $ % num decay width
& [$ 4.8375e-38 $]  % ratio %
& $ 556920 $  % class deg %
& $ 556920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{64166417171838671875\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{146415746347209055405995776156365991751474478651721}\over{694144009773422627633922624716800000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1256e-64 $ % num decay width
& [$ 4.4557e-38 $]  % ratio %
& $ 171360 $  % class deg %
& $ 171360 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3135734496208203125\,\log \left({{5}\over{6}}\right)}\over{78709570666496\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1567320506276085648291010861933575497499178939993}\over{5012656899462706573180602941440000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6601e-65 $ % num decay width
& [$ 1.5802e-40 $]  % ratio %
& $ 18564 $  % class deg %
& $ 18564 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2294697681829131640625\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12042961780160887107319649195144995373959106835599501}\over{1596531222478872043558022036848640000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8817e-67 $ % num decay width
& [$ 6.3313e-41 $]  % ratio %
& $ 222768 $  % class deg %
& $ 222768 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6639679895263671875\,\log \left({{5}\over{6}}\right)}\over{325571405938688\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1277692671367023008301709739882703867829213525772761}\over{7982656112394360217790110184243200000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -109
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 3  }
\label{N=7_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $3.5383e-21$ % total width numeric
& $4092$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{389037859377003123487165704121}\over{3002233009303867038482500157440\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2520e-62 $ % num decay width
& [$ 1.2082e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{23156501827234765625\,\log \left({{5}\over{6}}\right)}\over{2338798671233024\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8507046835543265739516565301663270224406460469241131}\over{36492142228088503852754789413683200000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5718e-61 $ % num decay width
& [$ 1.0331e-35 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{62657951521242578125\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{53272004439515178562634754586772535641198861642877397}\over{51088999119323905393856705179156480000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6687e-61 $ % num decay width
& [$ 8.4396e-36 $]  % ratio %
& $ 81396 $  % class deg %
& $ 81396 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{952022796531187890625\,\log \left({{5}\over{6}}\right)}\over{5209142495019008\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{549601442821031862660189110617541295663496759577634517}\over{127722497798309763484641762947891200000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6965e-63 $ % num decay width
& [$ 8.7362e-38 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{20386479330968816796875\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27910876606765846071678652344452244402374162028213769}\over{1110630415637476204214276199546880000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8864e-64 $ % num decay width
& [$ 1.8804e-38 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{142686756460830078125\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{67395982110412462194092460267730836482903175336951067}\over{127722497798309763484641762947891200000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -108
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 4  }
\label{N=7_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $3.8921e-21$ % total width numeric
& $5361$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{371478323785466724440751232259}\over{23454945385186461238144532480000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1182e-64 $ % num decay width
& [$ 1.6978e-37 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21036479365058984375\,\log \left({{5}\over{6}}\right)}\over{651142811877376\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{89958003130283593850654072110913260236953686294289}\over{3193062444957744087116044073697280000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7081e-63 $ % num decay width
& [$ 1.5917e-37 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{610551405530507421875\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4092307922893254398901347991124794913657368884233}\over{7864685825019074106197152890880000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4302e-63 $ % num decay width
& [$ 1.4521e-37 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{345981891912102734375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{26900318835796193282762423822198681327339797119979}\over{638612488991548817423208814739456000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7497e-63 $ % num decay width
& [$ 4.0081e-38 $]  % ratio %
& $ 27132 $  % class deg %
& $ 27132 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1533303068746493359375\,\log \left({{5}\over{6}}\right)}\over{895321366331392\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2384306368939337511413731168670099966622641468379451}\over{1596531222478872043558022036848640000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6570e-66 $ % num decay width
& [$ 2.4078e-40 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21763870445927734375\,\log \left({{5}\over{6}}\right)}\over{895321366331392\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{33843103802967453784537524305436593518540518320743}\over{1596531222478872043558022036848640000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -107
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 5  }
\label{N=7_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,2],[1,1]] $ } % particle
& & $3.9824e-21$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{13683379731543053357751584673829}\over{93819781540745844952578129920000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0412e-60 $ % num decay width
& [$ 2.6399e-33 $]  % ratio %
& $ 1162800 $  % class deg %
& $ 1162800 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{26367684612642578125\,\log \left({{5}\over{6}}\right)}\over{65486362794524672\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27265008085129139537659427561776502748654383096470031}\over{3945096457090649065162679936614400000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7052e-59 $ % num decay width
& [$ 2.1063e-33 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{75488348922244140625\,\log \left({{5}\over{6}}\right)}\over{41673139960152064\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{57242024883300005027841846406298670398105545139929439}\over{5523135039926908691227751911260160000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2692e-59 $ % num decay width
& [$ 6.1017e-34 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{852594928896517578125\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{220402435511514685397071401823546707688629427985640949}\over{1725979699977158966008672472268800000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0926e-60 $ % num decay width
& [$ 3.1901e-35 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{44981491028352112890625\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6373902890164964809041044900793802681889893919134383607}\over{25544499559661952696928352589578240000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5850e-62 $ % num decay width
& [$ 4.8850e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{103849036556474609375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8948595167850372035988710836431662679100447478944483}\over{1725979699977158966008672472268800000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -106
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 6  }
\label{N=7_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,1],[1,1]] $ } % particle
& & $4.3648e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1333100182462571981736976880827}\over{75055825232596675962062503936000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6992e-61 $ % num decay width
& [$ 3.3384e-35 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6094623366703658984375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{147060298204023784192212339152541604828797228483173}\over{352337924960854519957632449511424000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0968e-60 $ % num decay width
& [$ 1.9479e-35 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{12485702464566131640625\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{131054159133827913774924102033506905497333336111621779}\over{25544499559661952696928352589578240000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1057e-60 $ % num decay width
& [$ 9.8186e-36 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9833719515314776953125\,\log \left({{5}\over{6}}\right)}\over{5209142495019008\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{378466177743275367848597769898825225162042921553121731}\over{25544499559661952696928352589578240000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7036e-62 $ % num decay width
& [$ 1.5128e-37 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{24444275083640344140625\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{51315076998093214442876045935552353857582861581946531}\over{5108899911932390539385670517915648000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6413e-64 $ % num decay width
& [$ 7.0134e-38 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1515375101309599609375\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5301963325333545185687549718296862542473668502444543}\over{25544499559661952696928352589578240000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -105
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 7  }
\label{N=7_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,2]] $ } % particle
& & $4.8706e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{33470545967132929710613795027849}\over{187639563081491689905156259840000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7019e-59 $ % num decay width
& [$ 9.0305e-33 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{839018351298901953125\,\log \left({{5}\over{6}}\right)}\over{65486362794524672\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{79259585398132605929641223613195029108589404156805943}\over{29193713782470803082203831530946560000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0841e-59 $ % num decay width
& [$ 6.7550e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{36567580663860546875\,\log \left({{5}\over{6}}\right)}\over{458404539561672704\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7299363601162920874147080060439216950792456441289841}\over{1777008665019961926742841919275008000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8905e-58 $ % num decay width
& [$ 2.1062e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{797557690420126953125\,\log \left({{5}\over{6}}\right)}\over{10418284990038016\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3729474501849042439320848237376213362424125448003721081}\over{25544499559661952696928352589578240000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2663e-60 $ % num decay width
& [$ 7.2780e-35 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{53398555761181071484375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{26549493878223979485783061865888346888023784834114563}\over{268889469049073186283456343048192000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0717e-61 $ % num decay width
& [$ 1.7910e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{363894303164951171875\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12891007487922637874930492014477900967800703071009267}\over{6386124889915488174232088147394560000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -104
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 8  }
\label{N=7_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1],[1,1],[1,1]] $ } % particle
& & $5.0874e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{46613324026413476044799535478517}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9590e-62 $ % num decay width
& [$ 1.8192e-35 $]  % ratio %
& $ 1162800 $  % class deg %
& $ 1162800 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9310542485569712890625\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10858511698916336085411141849299200544614481511228137}\over{102177998238647810787713410358312960000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3820e-61 $ % num decay width
& [$ 1.4518e-35 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14055535747583552734375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1967088808235007738479085617879668238751712299255421}\over{4087119929545912431508536414332518400000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5600e-61 $ % num decay width
& [$ 1.2708e-35 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{86133746049066341796875\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{100454328047464517686277370760064860942496720617189937}\over{51088999119323905393856705179156480000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8208e-62 $ % num decay width
& [$ 2.1492e-37 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{25267513243834804296875\,\log \left({{5}\over{6}}\right)}\over{8815471914647552\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3048464038658242847959231265678008523549588438635159}\over{135514586523405584599089403658240000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8561e-64 $ % num decay width
& [$ 3.0464e-38 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3469022927281396484375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{22027851671675059576553147094691968662766572649577}\over{92720506568645926304640118292480000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -103
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 9  }
\label{N=7_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,3],[1,1]] $ } % particle
& & $5.3102e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{8109196375803644543950613780117}\over{375279126162983379810312519680000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6943e-61 $ % num decay width
& [$ 1.4391e-34 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4751283035441294921875\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5990519509692235827615356858509176188045985761111}\over{55231350399269086912277519112601600000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4049e-60 $ % num decay width
& [$ 1.0767e-34 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7212449558923689453125\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{45468055126493383416999058067368463043527002770109}\over{276156751996345434561387595563008000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3055e-60 $ % num decay width
& [$ 6.7558e-35 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9865380861987422265625\,\log \left({{5}\over{6}}\right)}\over{4407735957323776\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2301119481924599488505839657023009667173374470595299}\over{392992300917876195337359270608896000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2790e-60 $ % num decay width
& [$ 3.3507e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{43989564761678353515625\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2411434187190795395964025023852733359340941541513}\over{1200681530418893193745163458969600000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6871e-63 $ % num decay width
& [$ 2.5860e-37 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{160031807895458984375\,\log \left({{5}\over{6}}\right)}\over{5209142495019008\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{11097434379722538499307823702567294944290695911639}\over{138078375998172717280693797781504000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -102
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 10  }
\label{N=7_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[7,1]] $ } % particle
& & $5.5342e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{77011628232019484234077719419866493}\over{4690989077037292247628906496000000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8713e-51 $ % num decay width
& [$ 5.6890e-26 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3150043524469748344811543375\,\log \left({{5}\over{6}}\right)}\over{334987932756606976\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{730412117969186488282817812219550878905647659861968333514933}\over{13576097668072086748017865711943680000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8848e-53 $ % num decay width
& [$ 4.8619e-26 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19428511605080155765656654125\,\log \left({{5}\over{6}}\right)}\over{4354843125835890688\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27302788329883671760987547774026059707409690506309219764247}\over{3208895812453402322258768259186688000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6542e-52 $ % num decay width
& [$ 3.2276e-26 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21830992826464846965798187375\,\log \left({{5}\over{6}}\right)}\over{4354843125835890688\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1687344061955721359622783584204995341482535299213227836970339}\over{176489269684937127724232254255267840000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8072e-53 $ % num decay width
& [$ 1.7068e-27 $]  % ratio %
& $ 336490 $  % class deg %
& $ 336490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{88964917\,\log 3}\over{5595758539571200000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{16778578728847139\,\log 2}\over{5595758539571200000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{512041611619\,\log \left({{2}\over{3}}\right)}\over{170768998400000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{484927808697527930494085480089252500684194429899}\over{663493495056154615504632534794240000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6221e-55 $ % num decay width
& [$ 1.7434e-28 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4556817748596952541396471875\,\log \left({{5}\over{6}}\right)}\over{1088710781458972672\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{176101000779692780058760112406831531890003977145487089008151}\over{22061158710617140965529031781908480000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -101
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 11  }
\label{N=7_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,2],[1,1]] $ } % particle
& & $5.6509e-21$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{25888339936134578409177027708023}\over{375279126162983379810312519680000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1047e-59 $ % num decay width
& [$ 2.9562e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{61229552705599076171875\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13296953994039966074755800039063924140188220729997107}\over{2818703399686836159661059596091392000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5132e-59 $ % num decay width
& [$ 9.1353e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{62209849635993244140625\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{183649398214727408764952135315117143880211991820295781}\over{3193062444957744087116044073697280000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4144e-60 $ % num decay width
& [$ 5.1993e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{79691374082910421484375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5646156541010603362619026085719841671066692553047143819}\over{25544499559661952696928352589578240000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6558e-60 $ % num decay width
& [$ 1.5901e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{122576084691819396484375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1157940066192770175707560116538175305504403461706117393}\over{10217799823864781078771341035831296000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4338e-62 $ % num decay width
& [$ 7.8269e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7461770396914404296875\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1012775013224814927221905980885056200299729371600117}\over{440422406201068149947040561889280000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -100
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 12  }
\label{N=7_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.3245e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{185205418541550041217715995053}\over{266533470286209786797096960000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2087e-60 $ % num decay width
& [$ 2.0741e-35 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3025738368240294921875\,\log \left({{5}\over{6}}\right)}\over{321756116025344\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{304888070803129494950632085688676441155758877849561031}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1808e-61 $ % num decay width
& [$ 1.9050e-35 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{60308918980353974609375\,\log \left({{5}\over{6}}\right)}\over{82369565702488064\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{47476711989198597219802057552508703897927979420970321}\over{918005452925351425045862671187968000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6640e-61 $ % num decay width
& [$ 4.2831e-36 $]  % ratio %
& $ 162792 $  % class deg %
& $ 162792 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{953550571779232421875\,\log \left({{5}\over{6}}\right)}\over{884829319069696\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{34939774435898813406499303535643496409133306313830049}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5319e-62 $ % num decay width
& [$ 1.0862e-37 $]  % ratio %
& $ 27132 $  % class deg %
& $ 27132 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{117204047365972360703125\,\log \left({{5}\over{6}}\right)}\over{10296195712811008\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{369064005446711485671701873511303641678419304592979729}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2560e-64 $ % num decay width
& [$ 3.4890e-38 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2090258256241044921875\,\log \left({{5}\over{6}}\right)}\over{5148097856405504\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{13164034891347091326168581513932469323874860543989661}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -99
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 13  }
\label{N=7_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $6.5221e-21$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16807342258013531636270073654757}\over{23454945385186461238144532480000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4893e-61 $ % num decay width
& [$ 1.1569e-34 $]  % ratio %
& $ 1162800 $  % class deg %
& $ 1162800 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1726330868325510859375\,\log \left({{5}\over{6}}\right)}\over{1921156051369984\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{66591562676697561748742062634333949414975403737502879}\over{1049149089057544485766700195643392000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9421e-60 $ % num decay width
& [$ 9.2332e-35 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{851518527199296002421875\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{670337000775573610599229248830850784195314705902393603}\over{7344043623402811400366901369503744000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5307e-60 $ % num decay width
& [$ 8.0777e-35 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2711471648897886198359375\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{213453931388718104198425804214730138280711226886013877}\over{183601090585070285009172534237593600000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1290e-60 $ % num decay width
& [$ 4.8309e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5872722983441806741015625\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{1155789153541453931834337187741562470922354867752727129}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3462e-63 $ % num decay width
& [$ 1.9521e-37 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{115609492038456833984375\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{3138300928599462009156698562457595489306761950798133}\over{63310720891403546554887080771584000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -98
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 14  }
\label{N=7_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,3]] $ } % particle
& & $6.7779e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1940730986374391198920721727847}\over{23454945385186461238144532480000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0996e-59 $ % num decay width
& [$ 1.3539e-32 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{46439375996356607421875\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{19497736356201639884195224889844079872624822841521601}\over{16348479718183649726034145657330073600000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2266e-58 $ % num decay width
& [$ 9.5316e-33 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{71244372136128806640625\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{149561008838958087550427926987293611415252925259265583}\over{81742398590918248630170728286650368000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8687e-58 $ % num decay width
& [$ 3.1579e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{634835328589025623046875\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{666344648311088485216097008299337023254806047116090483}\over{10217799823864781078771341035831296000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6187e-59 $ % num decay width
& [$ 1.7819e-34 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{837756411559171556640625\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9558016144731003050335371844513104482313513169351213}\over{111063041563747620421427619954688000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6244e-61 $ % num decay width
& [$ 2.8611e-35 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{71506046064013671875\,\log \left({{5}\over{6}}\right)}\over{1926069493956608\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{184864941455978741555890174639296563462608427893}\over{211487349916479303696057892864000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -97
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 15  }
\label{N=7_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,1],[1,1]] $ } % particle
& & $6.7999e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{60548285914068200867701623157}\over{2188216479084451194229227520000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9254e-61 $ % num decay width
& [$ 9.3976e-35 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3984630243276171484375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{209120138604041664361552292984060762632720512382567619}\over{510889991193239053938567051791564800000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1748e-60 $ % num decay width
& [$ 7.0313e-35 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{18231349820252613671875\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{63787472840730740111518441441845732717102628636038793}\over{102177998238647810787713410358312960000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7420e-60 $ % num decay width
& [$ 4.3763e-35 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2840699198501381640625\,\log \left({{5}\over{6}}\right)}\over{8815471914647552\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{149084701428801068907681056586186278109228604698192263}\over{19649615045893809766867963530444800000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8053e-60 $ % num decay width
& [$ 2.2387e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{176709220870879501953125\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9273998967278660855107707470457730817554999771716966203}\over{255444995596619526969283525895782400000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4103e-63 $ % num decay width
& [$ 1.6882e-37 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{339044660946787109375\,\log \left({{5}\over{6}}\right)}\over{8815471914647552\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5931212530932140240905089841210646621397084499375171}\over{19649615045893809766867963530444800000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -96
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 16  }
\label{N=7_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.8344e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2470846442623804747366131937}\over{266533470286209786797096960000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7825e-64 $ % num decay width
& [$ 2.2673e-38 $]  % ratio %
& $ 556920 $  % class deg %
& $ 556920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1238079972744834765625\,\log \left({{5}\over{6}}\right)}\over{69697324825182208\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{132906543236956969297490531239037844771083071420729}\over{35307902035590439424840871968768000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4540e-64 $ % num decay width
& [$ 1.9997e-38 $]  % ratio %
& $ 556920 $  % class deg %
& $ 556920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2244388930229335390625\,\log \left({{5}\over{6}}\right)}\over{82369565702488064\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{196315548961718035246298730569217270680771772628187}\over{918005452925351425045862671187968000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3460e-64 $ % num decay width
& [$ 1.8419e-38 $]  % ratio %
& $ 171360 $  % class deg %
& $ 171360 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9512338735852487265625\,\log \left({{5}\over{6}}\right)}\over{82369565702488064\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{277346463987992183004286226518392130507261309704533}\over{918005452925351425045862671187968000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7324e-63 $ % num decay width
& [$ 2.1719e-39 $]  % ratio %
& $ 8568 $  % class deg %
& $ 8568 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2400680540977556640625\,\log \left({{5}\over{6}}\right)}\over{5148097856405504\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{15119013313330123201222515077798619457162263051237643}\over{459002726462675712522931335593984000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0848e-67 $ % num decay width
& [$ 2.6352e-41 $]  % ratio %
& $ 222768 $  % class deg %
& $ 222768 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{51380584789478515625\,\log \left({{5}\over{6}}\right)}\over{792015054831616\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{5992311209560806206434807022870378491058730926539}\over{35307902035590439424840871968768000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -95
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 17  }
\label{N=7_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,1],[1,1]] $ } % particle
& & $7.0513e-21$ % total width numeric
& $4092$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{23362630642474583255541310020493}\over{3350706483598065891163504640000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5827e-58 $ % num decay width
& [$ 1.8871e-33 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2540382333478432067421875\,\log \left({{5}\over{6}}\right)}\over{139394649650364416\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{125864903178445704503925276307029375178020785649184039}\over{10863969857104750592258729836544000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8586e-59 $ % num decay width
& [$ 9.4279e-34 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55751270800282560546875\,\log \left({{5}\over{6}}\right)}\over{139394649650364416\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{35909030981442941537114185290194628967500477178705867}\over{141231608142361757699363487875072000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8988e-60 $ % num decay width
& [$ 2.6928e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{54350355193012041640625\,\log \left({{5}\over{6}}\right)}\over{12672240877305856\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{385073813835871660147665242969698459865939485605847087}\over{141231608142361757699363487875072000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6061e-60 $ % num decay width
& [$ 1.9822e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1120284637426934796484375\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{7937248549411350177521758562682201750302501429582129083}\over{1836010905850702850091725342375936000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1930e-61 $ % num decay width
& [$ 9.1810e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2763792724269318359375\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{176233951201619675213369459114759959517329975364675827}\over{1836010905850702850091725342375936000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -94
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 18  }
\label{N=7_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,1],[1,1]] $ } % particle
& & $7.1997e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{460005442753600979102275956943}\over{193842523844516208579706880000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0456e-59 $ % num decay width
& [$ 2.0453e-32 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36358132851419266796875\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{772795218982160359296747422353884291591945109045786847}\over{7344043623402811400366901369503744000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7065e-58 $ % num decay width
& [$ 1.5299e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{476148850533053875390625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{224901877429868870258936662579611206547075906534089153}\over{1468808724680562280073380273900748800000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2696e-58 $ % num decay width
& [$ 9.4506e-33 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6183401568443923046875\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{93383570207869286796924697595831943470702709983748359}\over{48316076469755338160308561641472000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2513e-59 $ % num decay width
& [$ 3.2042e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1564406985465255107265625\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1710737463949027765679789286098972782406724118333469}\over{283378747623198464283334672384000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6067e-61 $ % num decay width
& [$ 4.0776e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{392485043831728515625\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{48785398406224939792234347587593855918619475092633}\over{600199707698824076525572194304000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -93
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 19  }
\label{N=7_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,2],[1,1]] $ } % particle
& & $7.2156e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2677589402228922544957511903734409}\over{375279126162983379810312519680000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3511e-58 $ % num decay width
& [$ 1.8901e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{633912374975183307109375\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{35930297787762599026961484780572855152472982107159098523}\over{117504697974444982405870421912059904000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4010e-57 $ % num decay width
& [$ 1.0536e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{515884408172883098515625\,\log \left({{5}\over{6}}\right)}\over{38762148565876736\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{29240445748422264856126973144388167943448356348638203691}\over{3456020528660146541349130056237056000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7620e-58 $ % num decay width
& [$ 5.8373e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{236275356555582242890625\,\log \left({{5}\over{6}}\right)}\over{38762148565876736\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{13392141021516111926530368070503113483361993896317312283}\over{3456020528660146541349130056237056000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3517e-59 $ % num decay width
& [$ 1.0165e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7806107413246308338984375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{88490389206294087879054511670226364436832988374561271841}\over{11750469797444498240587042191205990400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4717e-61 $ % num decay width
& [$ 5.0444e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{170002898314686177734375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{9635802994804333343328308489704410611787455871004423909}\over{58752348987222491202935210956029952000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -92
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 20  }
\label{N=7_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,2]] $ } % particle
& & $7.4890e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{164684740870390919129482544933}\over{600446601860773407696500031488\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7546e-59 $ % num decay width
& [$ 2.0189e-32 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{17045690198468543359375\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{259718710382249333536494129185500648962340130577646471}\over{65921289186224394056589297005363200000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0210e-58 $ % num decay width
& [$ 1.4213e-32 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{26167092800673989453125\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2471927965872366090477316902631233587890406224049523727}\over{408711992954591243150853641433251840000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8050e-58 $ % num decay width
& [$ 4.7872e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{381708342994479150390625\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1554261193633550567982015045365795661034143844306049641}\over{4404224062010681499470405618892800000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1657e-60 $ % num decay width
& [$ 8.1354e-35 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9226311181065119921875\,\log \left({{5}\over{6}}\right)}\over{13482486457696256\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{435791182536875707375580349058489810015350802542672529}\over{3005235242313170905520982657597440000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6793e-61 $ % num decay width
& [$ 4.2711e-35 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3121247224341455078125\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{184284378690427461976677648454615506469462515991773487}\over{63861248899154881742320881473945600000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -91
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 21  }
\label{N=7_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $7.6371e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{59100692223127342884782037853}\over{633917442842877330760663040000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4235e-61 $ % num decay width
& [$ 4.3348e-36 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28835549091193383359375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1194740855126910387449670175558448846882468042973533}\over{386528611758042705282468493131776000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3208e-61 $ % num decay width
& [$ 3.5393e-36 $]  % ratio %
& $ 81396 $  % class deg %
& $ 81396 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{236909251087790078125\,\log \left({{5}\over{6}}\right)}\over{421327701803008\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{93250488249803871728587167947771281237277151258859}\over{2347840033057164769938267701248000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3411e-61 $ % num decay width
& [$ 5.0871e-37 $]  % ratio %
& $ 11628 $  % class deg %
& $ 11628 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4147180365928744140625\,\log \left({{5}\over{6}}\right)}\over{23534161629282304\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{117531563832631860954329307682553301663651528393873469}\over{1049149089057544485766700195643392000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1563e-63 $ % num decay width
& [$ 1.8319e-38 $]  % ratio %
& $ 27132 $  % class deg %
& $ 27132 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{860641417901818203125\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{6097668947325952758019019097447481874192713491507367}\over{79826561123943602177901101842432000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7206e-64 $ % num decay width
& [$ 7.9466e-39 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{43973042347056640625\,\log \left({{5}\over{6}}\right)}\over{1810320125329408\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{58771978285582339031701833274295495339065983383}\over{34254573888518495682600894464000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -90
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 22  }
\label{N=7_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,2]] $ } % particle
& & $7.8281e-21$ % total width numeric
& $8835$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{78510603272572803545518877210741}\over{10142679085486037292170608640000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3121e-55 $ % num decay width
& [$ 6.8214e-31 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{430157004130610274453125\,\log \left({{5}\over{6}}\right)}\over{21132716565069824\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2280768861338790355419980340418347158966579234379843591493}\over{58752348987222491202935210956029952000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3276e-57 $ % num decay width
& [$ 1.7999e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{247002970623648224609375\,\log \left({{5}\over{6}}\right)}\over{557578598601457664\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{3818232171850578067375465716029417847433081750237263673}\over{4519411460555576246379631612002304000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1674e-58 $ % num decay width
& [$ 8.5504e-33 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{386243829601190814765625\,\log \left({{5}\over{6}}\right)}\over{50688963509223424\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{65677164687626979682902176017167422385134838730738818397}\over{4519411460555576246379631612002304000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4332e-58 $ % num decay width
& [$ 5.8458e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3174057967618363984140625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{539718985498333431687640378336926464212972431731745712309}\over{58752348987222491202935210956029952000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0207e-59 $ % num decay width
& [$ 2.1011e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{110294825634453033203125\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{18754607510148663030198407499888663834920036693577539929}\over{58752348987222491202935210956029952000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -89
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 23  }
\label{N=7_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,2]] $ } % particle
& & $7.8981e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4812588711344860583502671657779}\over{1848665646123070836504002560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3800e-56 $ % num decay width
& [$ 3.9110e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10394645161911879296875\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1767512565503588119012871059915323240391917540737479429}\over{5108899911932390539385670517915648000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1277e-56 $ % num decay width
& [$ 2.7526e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31843664307938659765625\,\log \left({{5}\over{6}}\right)}\over{119810277385437184\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{59561902798198216370581781079068688084269401367279125013}\over{117504697974444982405870421912059904000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3041e-57 $ % num decay width
& [$ 6.9002e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2311086922448443950859375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1948655203389013883441284421381018658896234028283392497}\over{97111320640037175542041671001702400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8662e-57 $ % num decay width
& [$ 1.7630e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4303325998061927034765625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{19776770080288734825608711084058386770261567630786171741}\over{1587901323978986248727978674487296000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1150e-59 $ % num decay width
& [$ 9.2428e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5396326599773447265625\,\log \left({{5}\over{6}}\right)}\over{38762148565876736\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{917595062081608291783916500810126698570189837405984641}\over{3456020528660146541349130056237056000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -88
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 24  }
\label{N=7_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,4],[1,1]] $ } % particle
& & $8.1802e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{183971204409684272609644403521171}\over{68232568393269705420056821760000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0231e-58 $ % num decay width
& [$ 1.3745e-31 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6304305170076326153515625\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{39703272539072484846420904027564431840311603376070911269}\over{235009395948889964811740843824119808000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5029e-57 $ % num decay width
& [$ 9.6766e-32 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{403650301647514778515625\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2542110114348425332766270894631777455086063018866945917}\over{10217799823864781078771341035831296000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0844e-57 $ % num decay width
& [$ 4.6376e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{237934221785498576448828125\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{1498462875617329276080541616867463440459648363497796919203}\over{117504697974444982405870421912059904000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4812e-57 $ % num decay width
& [$ 3.1753e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4465610049218748362890625\,\log \left({{5}\over{6}}\right)}\over{101377927018446848\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2163348672109537516881212781594754366921746702541825307}\over{695294070854704037904558709538816000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0054e-60 $ % num decay width
& [$ 2.9267e-34 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2407239643084034638671875\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{15160321246800917971409620376540603513488840173568244429}\over{117504697974444982405870421912059904000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -87
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 25  }
\label{N=7_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,2],[1,1]] $ } % particle
& & $8.4912e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70021306866103838291796420924037}\over{75055825232596675962062503936000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4547e-59 $ % num decay width
& [$ 8.9639e-34 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9306912063090704609375\,\log \left({{5}\over{6}}\right)}\over{188273293034258432\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{35167859692959429384241294089389623174723472813344033}\over{3357277084984142354453440626058854400000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6855e-59 $ % num decay width
& [$ 2.5953e-34 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{416529696426120201484375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{7869666019494019647882651619437318225034551619950183787}\over{58752348987222491202935210956029952000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7315e-59 $ % num decay width
& [$ 1.0465e-34 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4845678676894896484375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{22246987852174915380923250816625033076172907830232405129}\over{58752348987222491202935210956029952000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9073e-61 $ % num decay width
& [$ 9.0448e-36 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15765480239707224921875\,\log \left({{5}\over{6}}\right)}\over{38762148565876736\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{893591010590294039784884094007264379558431072575390341}\over{3456020528660146541349130056237056000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2774e-62 $ % num decay width
& [$ 2.0944e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17863948420971384765625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{337510888344182181492630409715695186349298342817521301}\over{58752348987222491202935210956029952000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -86
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 26  }
\label{N=7_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,3],[1,1]] $ } % particle
& & $8.5048e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3867644323963744766225595573851}\over{1379702669716850661067325440000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2482e-58 $ % num decay width
& [$ 3.9866e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{263173660764099237265625\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{103588493265070785415270574475799689939707457686202683}\over{39913280561971801088950550921216000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1919e-58 $ % num decay width
& [$ 3.9507e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{193041708432268575078125\,\log \left({{5}\over{6}}\right)}\over{14976284673179648\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{835820333286022042392736694557623747875757938118506041}\over{918005452925351425045862671187968000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5424e-59 $ % num decay width
& [$ 3.2702e-33 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2617155541625323583984375\,\log \left({{5}\over{6}}\right)}\over{1812130445454737408\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{187299207271567732730489980487382205304439752812535879}\over{1836010905850702850091725342375936000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4646e-59 $ % num decay width
& [$ 9.3445e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2608462041871293329453125\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2053447536292639696546033170515650844829858876132174299}\over{1836010905850702850091725342375936000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5665e-61 $ % num decay width
& [$ 3.4134e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5299451898022818359375\,\log \left({{5}\over{6}}\right)}\over{9690537141469184\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{4171863062990761447295341588429423819195946530162267}\over{108000641520629579417160314257408000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -85
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 27  }
\label{N=7_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,3]] $ } % particle
& & $8.6025e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1064084545459623507875584832877737}\over{375279126162983379810312519680000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3470e-58 $ % num decay width
& [$ 8.7090e-32 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6218363452012581640625\,\log \left({{5}\over{6}}\right)}\over{5209142495019008\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{430782313742596679784348589117653385402309192457606659}\over{5108899911932390539385670517915648000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0014e-57 $ % num decay width
& [$ 6.1312e-32 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2299137265979465754296875\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{14479513762944243487786148817985630058222911518282503227}\over{117504697974444982405870421912059904000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1868e-57 $ % num decay width
& [$ 3.6313e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31948530582916660144765625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{201205554416566296004568223392758862482499211782151317723}\over{58752348987222491202935210956029952000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3406e-57 $ % num decay width
& [$ 2.0301e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{41649502486454723196640625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{262300365183062451719972628031541069746872526979412269963}\over{58752348987222491202935210956029952000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3368e-60 $ % num decay width
& [$ 1.8552e-34 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{605150148524520927734375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{3811116471323731854333475957783113383634105690323089061}\over{58752348987222491202935210956029952000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 28 from bottom -84
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 28  }
\label{N=7_state_28}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,6],[1,1]] $ } % particle
& & $9.1661e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{125978246646956848283265548624197}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3385e-59 $ % num decay width
& [$ 5.7106e-33 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2939822983449626171875\,\log \left({{5}\over{6}}\right)}\over{130972725589049344\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{378704173294344393234211693585368567484241458797871181}\over{26539739802246184620185301391769600000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9969e-59 $ % num decay width
& [$ 4.0204e-33 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{31730154127338477734375\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{817487437505214519231343501192639951640792952655408349}\over{37155635723144658468259421948477440000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6219e-58 $ % num decay width
& [$ 1.3202e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{95533501106777362109375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1538312670619696072516313094197546722979442596056823237}\over{5805568081741352885665534679449600000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9011e-59 $ % num decay width
& [$ 1.5475e-34 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{553546481589230936328125\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{392189258090440768581439811174103185613110756457953411563}\over{255444995596619526969283525895782400000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2435e-62 $ % num decay width
& [$ 1.2039e-35 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{340978733239814453125\,\log \left({{5}\over{6}}\right)}\over{20836569980076032\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{397342768467841248125177637677789901209406442380577}\over{38194526853561532142536412364800000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 29 from bottom -83
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 29  }
\label{N=7_state_29}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,1],[1,1]] $ } % particle
& & $9.2423e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{162602523603749821221680689}\over{4323492236900730182146457600\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2558e-61 $ % num decay width
& [$ 1.4278e-35 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{107322522047100653984375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{9387445975987672577337994462727705826418349950679543}\over{7344043623402811400366901369503744000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9280e-61 $ % num decay width
& [$ 8.3271e-36 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8779969152267815703125\,\log \left({{5}\over{6}}\right)}\over{12672240877305856\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{230393819998695347709741467228768884022489662325009}\over{14123160814236175769936348787507200000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0009e-60 $ % num decay width
& [$ 4.1973e-36 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{74615289851781685859375\,\log \left({{5}\over{6}}\right)}\over{12672240877305856\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{3263280572920456113106977454261531382455537096053169}\over{70615804071180878849681743937536000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9887e-61 $ % num decay width
& [$ 1.6756e-36 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{107628808430947255859375\,\log \left({{5}\over{6}}\right)}\over{164739131404976128\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{338912520801859084241184671288317289016368281117509707}\over{7344043623402811400366901369503744000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1457e-64 $ % num decay width
& [$ 3.0212e-38 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1126122954601255859375\,\log \left({{5}\over{6}}\right)}\over{12672240877305856\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{98501397441996634873271290041031243497559507251173}\over{141231608142361757699363487875072000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 30 from bottom -82
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 30  }
\label{N=7_state_30}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,5]] $ } % particle
& & $9.3257e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2307068973772799908922070818426621}\over{750558252325966759620625039360000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2343e-55 $ % num decay width
& [$ 1.3052e-29 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21656153935901815101015625\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{334766110172005387665657754483223736582286019350483184693}\over{21364490540808178619249167620374528000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5274e-56 $ % num decay width
& [$ 1.1455e-29 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{893718576904384117109375\,\log \left({{5}\over{6}}\right)}\over{239620554770874368\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{16885390828076225070409372768147778289643803711402794621}\over{21364490540808178619249167620374528000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0551e-55 $ % num decay width
& [$ 7.6141e-30 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14658633655687137263046875\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{25177414973413129206086720461426008601976759581332608219}\over{21364490540808178619249167620374528000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6453e-56 $ % num decay width
& [$ 3.9459e-31 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6017907039590211775390625\,\log \left({{5}\over{6}}\right)}\over{17115753912205312\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{178669512260507947680465378662183055674100289976684897801}\over{2398055060702958824609600447184896000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5597e-58 $ % num decay width
& [$ 2.8701e-32 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3708519845539384650390625\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{335246809352836131646597340039701661407298046748365469}\over{562223435284425753138135990009856000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 31 from bottom -81
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 31  }
\label{N=7_state_31}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,2]] $ } % particle
& & $1.0200e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{20025839364852981361748043738047}\over{53611303737569054258616074240000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3356e-59 $ % num decay width
& [$ 2.9270e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{80102956960131263359375\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{504472649336418512879045826389099912210780978339133091}\over{117504697974444982405870421912059904000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7145e-58 $ % num decay width
& [$ 9.1214e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1448984058140144238828125\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{9125416269214786383005362943388573665687701410652385963}\over{58752348987222491202935210956029952000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7128e-58 $ % num decay width
& [$ 3.4171e-34 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14568897485134267578125\,\log \left({{5}\over{6}}\right)}\over{59905138692718592\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{3027817567640048984679456118726354429947978883372858867}\over{58752348987222491202935210956029952000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9619e-60 $ % num decay width
& [$ 1.5758e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{109655143181088274296875\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{6215278489571196216539033486680801133681653974282791573}\over{58752348987222491202935210956029952000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7977e-62 $ % num decay width
& [$ 7.8189e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21579470434256919921875\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{135903255439930802947978469768881474049868093643414613}\over{58752348987222491202935210956029952000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 32 from bottom -80
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 32  }
\label{N=7_state_32}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1],[1,1]] $ } % particle
& & $1.0441e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1123389828138709240593857531}\over{237976312755544452497408000000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9105e-55 $ % num decay width
& [$ 1.0528e-28 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{134468043921916403659375\,\log \left({{5}\over{6}}\right)}\over{4860315988656128\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1683766642624589925400319758612232357761825164821}\over{628107880563762440937301606400000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4678e-54 $ % num decay width
& [$ 7.4045e-29 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{158589743665435847965625\,\log \left({{5}\over{6}}\right)}\over{4860315988656128\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{3892189552385820669755327768600810769612477960637}\over{1231091445904974384237111148544000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1297e-54 $ % num decay width
& [$ 5.3718e-29 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10611053\,\log 3}\over{399697038540800000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{95758825837\,\log 2}\over{878455029760000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5983465613\,\log \left({{2}\over{3}}\right)}\over{6098892800000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{291559796869340196474056463426262843}\over{647942866265775991703742709760000\,3^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3171e-54 $ % num decay width
& [$ 2.3705e-29 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1146507814908231969521875\,\log \left({{5}\over{6}}\right)}\over{2430157994328064\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{48514092418978707672113080870734721993254813566027}\over{1061285729228426193307854438400000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6535e-57 $ % num decay width
& [$ 3.0341e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61203597025078340753125\,\log \left({{5}\over{6}}\right)}\over{2430157994328064\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{75104478828084601144981905150488943675338175106381}\over{30777286147624359605927778713600000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 33 from bottom -79
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 33  }
\label{N=7_state_33}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,4]] $ } % particle
& & $1.0760e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{532393553912589752340005071932149}\over{150111650465193351924125007872000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0708e-56 $ % num decay width
& [$ 1.0136e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3448314414297027752734375\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{65150415453122540370946371878277726006254275328470427669}\over{235009395948889964811740843824119808000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5766e-57 $ % num decay width
& [$ 2.7362e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26402133043923014951171875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{45347845880043086515847932888898507571760926419559100069}\over{117504697974444982405870421912059904000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0563e-57 $ % num decay width
& [$ 2.1193e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6317440964137504621015625\,\log \left({{5}\over{6}}\right)}\over{101377927018446848\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{363058421722559037483727809560755917850498444902953}\over{27493932969065761315376594944000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2796e-57 $ % num decay width
& [$ 8.8729e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26931040949268929237890625\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{508819178191908621930678188790909631206766297058010529909}\over{117504697974444982405870421912059904000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0667e-59 $ % num decay width
& [$ 3.4023e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{910719718444619345703125\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{3441320070583731837284839308094419703934353364270217989}\over{23500939594888996481174084382411980800000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 34 from bottom -78
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 34  }
\label{N=7_state_34}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1,1,1]] $ } % particle
& & $1.1401e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{132241837047865703316241084181}\over{25653846515047691979220582400000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9054e-52 $ % num decay width
& [$ 5.8469e-26 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{205986527132325420355625\,\log \left({{5}\over{6}}\right)}\over{238155483444150272\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $+{{818978905127322703048034287025027542365851048321983}\over{120646961698687489655236892557312000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9525e-52 $ % num decay width
& [$ 2.6310e-26 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16086142078929121433703125\,\log \left({{5}\over{6}}\right)}\over{119077741722075136\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{3947942199205885931644775172502540223034420273295159}\over{301617404246718724138092231393280000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8082e-52 $ % num decay width
& [$ 7.0955e-27 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{11405412896100682821078125\,\log \left({{5}\over{6}}\right)}\over{119077741722075136\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6298141528567244570479839186444120662556593299404397}\over{75404351061679681034523057848320000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4222e-52 $ % num decay width
& [$ 4.8009e-27 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{132800901573882648883754375\,\log \left({{5}\over{6}}\right)}\over{119077741722075136\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{10864222567963738313742668504914641014006130779278789}\over{301617404246718724138092231393280000000\,3^{{{41}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0414e-54 $ % num decay width
& [$ 3.0727e-28 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{234745199075614206190625\,\log \left({{5}\over{6}}\right)}\over{119077741722075136\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{338159456558760078323556036550358924745230622553609}\over{65569000923199722638715702476800000000\,3^{{{43}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 35 from bottom -77
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 35  }
\label{N=7_state_35}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.1725e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{19293991138860657051308569603}\over{404395610089421745485250560000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4690e-62 $ % num decay width
& [$ 3.7967e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{488739079719680748953125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{863631448725508235359734218645181424318415832043277}\over{7344043623402811400366901369503744000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8148e-61 $ % num decay width
& [$ 3.5311e-36 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2202245879118955198765625\,\log \left({{5}\over{6}}\right)}\over{906065222727368704\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7783002742993854774415951489033354959135444050256059}\over{3672021811701405700183450684751872000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6367e-61 $ % num decay width
& [$ 3.2464e-36 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{661693129182184987484375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1169251691710613871011156311192707124792923438325579}\over{7344043623402811400366901369503744000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0957e-61 $ % num decay width
& [$ 5.0536e-37 $]  % ratio %
& $ 11628 $  % class deg %
& $ 11628 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1278722782749254944140625\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{36153285225890468764441985073762115032920094805965587}\over{7344043623402811400366901369503744000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0028e-64 $ % num decay width
& [$ 6.0252e-39 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{100565513747107157421875\,\log \left({{5}\over{6}}\right)}\over{906065222727368704\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{18705824400867247829842715062405751949504263918477}\over{193264305879021352641234246565888000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 36 from bottom -76
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 36  }
\label{N=7_state_36}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,4],[1,1]] $ } % particle
& & $1.1727e-20$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{14015722700898183839483625998383}\over{32632967492433337374809784320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7245e-59 $ % num decay width
& [$ 1.2925e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{559033288842197617578125\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{234712104681179122282015912540586673483677611478682247}\over{47001879189777992962348168764823961600000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6273e-59 $ % num decay width
& [$ 3.9919e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1180176165835236492578125\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{78237022065295979455067527365550680437574680224726133}\over{1236891557625736656903899178021683200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6968e-59 $ % num decay width
& [$ 1.5090e-34 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1116669058197656142578125\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{21097685513707849496691777668840253334307658288847106329}\over{117504697974444982405870421912059904000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9058e-60 $ % num decay width
& [$ 2.2700e-35 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{113577267458399188203125\,\log \left({{5}\over{6}}\right)}\over{101377927018446848\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{15006026542836491745991122637494769833867938062423559}\over{63208551895882185264050791776256000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9674e-62 $ % num decay width
& [$ 3.4477e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13604216675703154296875\,\log \left({{5}\over{6}}\right)}\over{119810277385437184\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{314147818336257880893612539734588805272920209848904917}\over{117504697974444982405870421912059904000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 37 from bottom -75
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 37  }
\label{N=7_state_37}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.2249e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{692796987464408114402758225313}\over{375279126162983379810312519680000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3075e-58 $ % num decay width
& [$ 3.3100e-33 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{334937036808622405328125\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{74760499846628099218097445274408988723713444132801}\over{224889374113770301255254396003942400000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0258e-58 $ % num decay width
& [$ 2.8724e-33 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{24390929489454790450515625\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27221206972661662776030713706248637507614387946055217}\over{6184457788128683284519495890108416000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3803e-59 $ % num decay width
& [$ 8.3165e-34 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{25951716731559764508203125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{61144332829276843367565065494729027397904613996962223}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1195e-59 $ % num decay width
& [$ 3.5426e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{84091173253413435011734375\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{118875342358179277516312065450081236197393116318673507}\over{23500939594888996481174084382411980800000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7665e-61 $ % num decay width
& [$ 7.8257e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1104572536864460948828125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4684431197677768005311631018259600207487894795690947}\over{23500939594888996481174084382411980800000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 38 from bottom -74
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 38  }
\label{N=7_state_38}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,7]] $ } % particle
& & $1.2376e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{17009139076968772806374528899159}\over{37527912616298337981031251968000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7466e-58 $ % num decay width
& [$ 4.2740e-32 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{882835705232015251953125\,\log \left({{5}\over{6}}\right)}\over{5271652204959236096\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{9098059788955280146303606861805383908062632402540999091}\over{85457962163232714476996670481498112000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5821e-58 $ % num decay width
& [$ 3.8715e-32 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{26454113765664879296875\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3407784529973662316043060985570890100463488440384559253}\over{185778178615723292341297109742387200000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7338e-58 $ % num decay width
& [$ 2.5742e-32 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{41277817368203622265625\,\log \left({{5}\over{6}}\right)}\over{916809079123345408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1063470949769744113382775051978231400605720860091517331}\over{37155635723144658468259421948477440000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1523e-57 $ % num decay width
& [$ 9.3990e-33 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{842835425634313358984375\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10857296336716620502172488170512744525939284642269236917}\over{4644454465393082308532427743559680000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2735e-61 $ % num decay width
& [$ 8.6992e-35 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4760565491098876953125\,\log \left({{5}\over{6}}\right)}\over{229202269780836352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{153312463783508324412978365525672290573808156896752847}\over{11611136163482705771331069358899200000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 39 from bottom -73
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 39  }
\label{N=7_state_39}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,1],[1,1]] $ } % particle
& & $1.2800e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2255333868449896602018387388249}\over{14433812544730129992704327680000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8114e-59 $ % num decay width
& [$ 6.8109e-34 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9182405372322794337546875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{480766353803369358088937321176688705853130221525953}\over{23500939594888996481174084382411980800000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5053e-59 $ % num decay width
& [$ 3.9399e-34 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1843439932542896052390625\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{429985988567061146937768710600825738979662631962171417}\over{58752348987222491202935210956029952000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3209e-59 $ % num decay width
& [$ 1.1290e-34 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15684740702326655440234375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2993315404791427662489789370745350991741231097815331713}\over{58752348987222491202935210956029952000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1402e-60 $ % num decay width
& [$ 3.4529e-36 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10538665509440547469109375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{18208625553012161171098923827074412988083677566074897}\over{11750469797444498240587042191205990400000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8039e-62 $ % num decay width
& [$ 1.6127e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2757132347352937748828125\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6496025663531550360552023237582730062073975024839951}\over{58752348987222491202935210956029952000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 40 from bottom -72
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 40  }
\label{N=7_state_40}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,2],[1,1]] $ } % particle
& & $1.3238e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3684188694372107207071427986026619}\over{93819781540745844952578129920000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9806e-56 $ % num decay width
& [$ 6.7310e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{273549483864448800884140625\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{52857433113415774947358680956794579912387250058365145749}\over{1468808724680562280073380273900748800000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1906e-55 $ % num decay width
& [$ 4.7372e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{383110586880946861566484375\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{74027711312135601943278919736375631862386814122869054593}\over{1468808724680562280073380273900748800000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7348e-55 $ % num decay width
& [$ 1.5415e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2488773419763485355022109375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{961801665359984035619780029769980552661605822121217991927}\over{1468808724680562280073380273900748800000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2543e-56 $ % num decay width
& [$ 1.2706e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6243193353732515800813859375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12063600722148023520926969645397977399448226423773253953287}\over{7344043623402811400366901369503744000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7733e-58 $ % num decay width
& [$ 1.5992e-32 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8414189706007683482421875\,\log \left({{5}\over{6}}\right)}\over{557578598601457664\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3251714924158143188415273966692619533645189848162553179}\over{112985286513889406159490790300057600000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 41 from bottom -71
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 41  }
\label{N=7_state_41}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,1],[1,1]] $ } % particle
& & $1.3363e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12913643980079020671068130301597}\over{2931868173148307654768066560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7931e-58 $ % num decay width
& [$ 2.1843e-32 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{440040030453901690890625\,\log \left({{5}\over{6}}\right)}\over{517751555844210688\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4294347304696711152486782885686353254621459281076219}\over{23844297478580556494697731719168000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3648e-58 $ % num decay width
& [$ 1.6339e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{12747320989943500144859375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{152045676962318478525540208889205660006509338312419767}\over{1836010905850702850091725342375936000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6289e-57 $ % num decay width
& [$ 1.4736e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5415847667882612034640625\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2325541509698783508181011078670250209144938635907101441}\over{459002726462675712522931335593984000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2421e-57 $ % num decay width
& [$ 1.0088e-32 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3487563483021711880578125\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{78818138960804173382498613034548218389223581521180539}\over{24158038234877669080154280820736000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1966e-61 $ % num decay width
& [$ 4.3835e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{55055885767104067578125\,\log \left({{5}\over{6}}\right)}\over{26648977139040256\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1313375481612707942764279950798849563230463428900361}\over{27000160380157394854290078564352000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 42 from bottom -70
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 42  }
\label{N=7_state_42}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,2],[1,1]] $ } % particle
& & $1.3367e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{122477709870996707795415459481607}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5536e-56 $ % num decay width
& [$ 1.8485e-31 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{55759766183085786954578125\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{591185231312962504352641114491061310021975703834327509}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6981e-57 $ % num decay width
& [$ 1.6315e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19687735130430876402734375\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{18976045150051594764132308089102970461835897505091603}\over{10682245270404089309624583810187264000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9394e-57 $ % num decay width
& [$ 7.8732e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{193180498903096793896984375\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{23542179295889637931695853256087032858770448324054847}\over{4051886137049826979512773169381376000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0241e-58 $ % num decay width
& [$ 3.6633e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{320037263745203266469078125\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{565525158931315784168418551242694306418077659176786983}\over{58752348987222491202935210956029952000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9834e-59 $ % num decay width
& [$ 1.8167e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{835473272153643594921875\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2415815495639783936465069942670591924741063448085791}\over{10682245270404089309624583810187264000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 43 from bottom -69
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 43  }
\label{N=7_state_43}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,1],[1,1]] $ } % particle
& & $1.3478e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{964813933773794619257866854571}\over{5863736346296615309536133120000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4800e-56 $ % num decay width
& [$ 1.5453e-32 $]  % ratio %
& $ 5985 $  % class deg %
& $ 5985 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4694686332100503496390625\,\log \left({{5}\over{6}}\right)}\over{11255468605308928\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{120666095533518504726234025790009327489189941242899}\over{331746747528077307752316267397120000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6007e-58 $ % num decay width
& [$ 1.3892e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14664623135909452914859375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{25913274074876672543024088198789606386302550417692769}\over{14688087246805622800733802739007488000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0451e-57 $ % num decay width
& [$ 1.2260e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{33626075880047641237046875\,\log \left({{5}\over{6}}\right)}\over{1812130445454737408\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{356515832258338607158359295018044853016622815646206801}\over{7344043623402811400366901369503744000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0646e-57 $ % num decay width
& [$ 8.5723e-33 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{327338210589392437609375\,\log \left({{5}\over{6}}\right)}\over{36982253988872192\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{24293907649579433376993432491067726057983669072660567}\over{1049149089057544485766700195643392000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2192e-61 $ % num decay width
& [$ 3.7558e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2148794921809141455859375\,\log \left({{5}\over{6}}\right)}\over{1812130445454737408\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7594100608449114912193660540780433417248039962895837}\over{7344043623402811400366901369503744000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 44 from bottom -68
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 44  }
\label{N=7_state_44}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,2]] $ } % particle
& & $1.3938e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{27366811352540672819746857771697}\over{53611303737569054258616074240000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4235e-57 $ % num decay width
& [$ 1.6626e-31 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10255845190439672618140625\,\log \left({{5}\over{6}}\right)}\over{57988174254551597056\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1957251317080766004740665017398559652640205621244598773}\over{470018791897779929623481687648239616000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2577e-57 $ % num decay width
& [$ 1.2432e-31 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{42221816137773008335140625\,\log \left({{5}\over{6}}\right)}\over{57988174254551597056\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2685905897586174581584652113260179935897770651627040847}\over{470018791897779929623481687648239616000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5131e-56 $ % num decay width
& [$ 2.2091e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{35860643571480323301171875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13687471009619396219111666679630371452774311599097325463}\over{235009395948889964811740843824119808000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9401e-58 $ % num decay width
& [$ 1.5106e-33 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{88722297140949991421828125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2116498320092511555738464501640082787846563657460504191}\over{14688087246805622800733802739007488000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4131e-60 $ % num decay width
& [$ 3.7450e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6260098822023005653515625\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6866051839776128087580480471843747892290616836436973}\over{2025943068524913489756386584690688000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 45 from bottom -67
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 45  }
\label{N=7_state_45}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,1],[1,1]] $ } % particle
& & $1.4444e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1395795854697185256562005383819}\over{293186817314830765476806656000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0095e-58 $ % num decay width
& [$ 1.0785e-33 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1534822950737841727578125\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{247142370469497448245843490386694207733452165551288769}\over{114750681615668928130732833898496000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1878e-59 $ % num decay width
& [$ 5.1327e-34 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{841768674895244887890625\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{71716630902340661573296853102119317845328181306343}\over{819647725826206629505234527846400000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0460e-58 $ % num decay width
& [$ 2.1962e-34 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{742620238211538635546875\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4304851796692062540933889833825793888874777100929883307}\over{229501363231337856261465667796992000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7111e-60 $ % num decay width
& [$ 1.2642e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{16636701654872279562171875\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1033525400295694274072099851015851611202937389907423}\over{3585958800489654004085401059328000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1647e-61 $ % num decay width
& [$ 4.3756e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{627304020141693505859375\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{249408913655591048608971559223121076903867845849469}\over{22950136323133785626146566779699200000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 46 from bottom -66
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 46  }
\label{N=7_state_46}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,2]] $ } % particle
& & $1.4654e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{64738570134804579783565031586241}\over{13402825934392263564654018560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7437e-56 $ % num decay width
& [$ 4.1908e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13861696021707623659203125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13392342401000139956896797677281488305111367895949137873}\over{7344043623402811400366901369503744000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2066e-56 $ % num decay width
& [$ 2.9494e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19250044067016602941671875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3719648461142186160021419303302508190206854612466128921}\over{1468808724680562280073380273900748800000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5612e-55 $ % num decay width
& [$ 2.8315e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{197100911425418679338984375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{15234169840254394229756647089503610085040539555604036711}\over{293761744936112456014676054780149760000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7043e-57 $ % num decay width
& [$ 1.8860e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{242618432896163214250984375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{468806864766209316082963721009255652095207979228605490587}\over{7344043623402811400366901369503744000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2241e-58 $ % num decay width
& [$ 9.9722e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5583760999526567008984375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10789392448644744535291648257665961982149915312758384507}\over{7344043623402811400366901369503744000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 47 from bottom -65
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 47  }
\label{N=7_state_47}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1],[1,1]] $ } % particle
& & $1.4658e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16188506528394230100235175652437}\over{3350706483598065891163504640000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2515e-58 $ % num decay width
& [$ 9.0279e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{30203533593708341596609375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{144102959846463147070386776759033180590348827495044767}\over{1468808724680562280073380273900748800000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3512e-57 $ % num decay width
& [$ 5.0020e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{20235912247265583649296875\,\log \left({{5}\over{6}}\right)}\over{517751555844210688\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1086151623981065167503208732182711709614717262434826303}\over{131143636132193060720837524455424000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5279e-58 $ % num decay width
& [$ 2.7869e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{66238121516117745566609375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7110590555551364512930145943501389235937727800581010259}\over{1836010905850702850091725342375936000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6647e-58 $ % num decay width
& [$ 1.0641e-33 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21406643651873482322265625\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{124090919751724126174871131240159815223029035531380733387}\over{3672021811701405700183450684751872000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3656e-61 $ % num decay width
& [$ 2.4242e-35 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{685306382034105151953125\,\log \left({{5}\over{6}}\right)}\over{278789299300728832\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8174099708101459145582482234391822400285157841091787}\over{141231608142361757699363487875072000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 48 from bottom -64
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 48  }
\label{N=7_state_48}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,2]] $ } % particle
& & $1.4683e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{201802523435993914972909707579631}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1098e-54 $ % num decay width
& [$ 3.5420e-30 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14162506825966524185328125\,\log \left({{5}\over{6}}\right)}\over{90043748842471424\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1694550758199959176361356390515202883395085684887753}\over{457581720728382493451470713651200000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9756e-56 $ % num decay width
& [$ 2.5021e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{22208841660574392857609375\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4238391257262524282222421446872236667612968473490909553}\over{235009395948889964811740843824119808000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6504e-55 $ % num decay width
& [$ 2.3631e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{306276296580638388070140625\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{212547416527939895997826329507293079750077301538289737}\over{427289810816163572384983352407490560000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1751e-57 $ % num decay width
& [$ 1.6134e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5475734985766108985984375\,\log \left({{5}\over{6}}\right)}\over{852767268449288192\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3135009152497694949296900087169637938413685739694654527}\over{6912041057320293082698260112474112000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0496e-58 $ % num decay width
& [$ 8.5341e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{6424904190011667098828125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1226144891475196417445246707671320063618380123218501407}\over{117504697974444982405870421912059904000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 49 from bottom -63
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 49  }
\label{N=7_state_49}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1,1,1],[1,1]] $ } % particle
& & $1.4699e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{63922202658231398613275828032657}\over{1465934086574153827384033280000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8428e-56 $ % num decay width
& [$ 1.3408e-30 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3810408005202886762953125\,\log \left({{5}\over{6}}\right)}\over{258875777922105344\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{920347131643826008335735234219530221043160116835938269}\over{32785909033048265180209381113856000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7738e-56 $ % num decay width
& [$ 7.8578e-31 $]  % ratio %
& $ 651168 $  % class deg %
& $ 651168 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5295551307634149119921875\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{639530655221040639135345552153339475177336857845500717}\over{14343835201958616016341604237312000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1123e-55 $ % num decay width
& [$ 4.1061e-31 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{87969775790632049688078125\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1370824851635714648854696142857571614087961565520281647}\over{3701634890828029939701059158016000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9638e-57 $ % num decay width
& [$ 2.1882e-32 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{106636646052750277969296875\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3219561106998205449061831117165858220892016274617524791}\over{7171917600979308008170802118656000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2175e-59 $ % num decay width
& [$ 3.9966e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{80860954402122983984375\,\log \left({{5}\over{6}}\right)}\over{9245563497218048\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{273430578253309614489800008515475214351007792477461339}\over{16392954516524132590104690556928000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 50 from bottom -62
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 50  }
\label{N=7_state_50}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,3],[1,1]] $ } % particle
& & $1.4949e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3804838837661988694208227818551}\over{187639563081491689905156259840000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4016e-59 $ % num decay width
& [$ 2.2872e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3888860338865314437671875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27487403628715219469649536400686347296799029879585127}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9618e-58 $ % num decay width
& [$ 7.1209e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{71512000272606233637015625\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{505464080606058263572721611675109451550800753461308297}\over{58752348987222491202935210956029952000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9439e-58 $ % num decay width
& [$ 7.0563e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{25597583708012286548640625\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{180929900791257794156458262951758380287328422353977529}\over{58752348987222491202935210956029952000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7861e-58 $ % num decay width
& [$ 3.7924e-34 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8474915460712511791015625\,\log \left({{5}\over{6}}\right)}\over{1035503111688421376\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{179708244849812165970939155314967067165866649589854791}\over{8393192712460355886133601565147136000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1372e-61 $ % num decay width
& [$ 6.1916e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1148084127399223230078125\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8114935754867364401111698954805493000923332612085837}\over{58752348987222491202935210956029952000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 51 from bottom -61
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 51  }
\label{N=7_state_51}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,3]] $ } % particle
& & $1.5117e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{60976521927356507312199304869017}\over{4079120936554167171851223040000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3084e-54 $ % num decay width
& [$ 5.9078e-29 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{25358058870841758138203125\,\log \left({{5}\over{6}}\right)}\over{852767268449288192\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3674916184403486691418231495790810453434636140070725737}\over{21600128304125915883432062851481600000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5684e-55 $ % num decay width
& [$ 5.1451e-29 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{196486019298615220485078125\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{189833050972676934255851961034018893458494222669440088489}\over{7344043623402811400366901369503744000000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6822e-55 $ % num decay width
& [$ 3.4199e-29 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{279101803962224178931796875\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{53930297094171315981127466015784428543887007802918620497}\over{1468808724680562280073380273900748800000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5406e-54 $ % num decay width
& [$ 2.3642e-29 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{891613059004239442939765625\,\log \left({{5}\over{6}}\right)}\over{1035503111688421376\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{344569303978054736726668645374580687377688869951371223277}\over{209829817811508897153340039128678400000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1457e-57 $ % num decay width
& [$ 1.3006e-31 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{77589063483405370630859375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13629439429417010130087206955597024438911255863351234681}\over{667640329400255581851536488136704000000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 52 from bottom -60
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 52  }
\label{N=7_state_52}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,5]] $ } % particle
& & $1.5247e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{18222142725282376688416039812203}\over{32632967492433337374809784320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1293e-59 $ % num decay width
& [$ 8.9982e-33 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{169637395844256806328125\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1068342914615205344640391096260494793211008341984971633}\over{235009395948889964811740843824119808000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8339e-58 $ % num decay width
& [$ 6.3348e-33 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{248317365027016520546875\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1563853867139591579932415933097936358020809805356799407}\over{235009395948889964811740843824119808000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3576e-58 $ % num decay width
& [$ 2.1324e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7329850391462908712890625\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{46161954396531163195520984132496173442651088257561862423}\over{117504697974444982405870421912059904000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2819e-58 $ % num decay width
& [$ 7.3954e-34 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{164667417479085822265625\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{9333386725881477614127834803757102278189585405189039423}\over{117504697974444982405870421912059904000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4494e-61 $ % num decay width
& [$ 1.9178e-35 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{65148705626438474609375\,\log \left({{5}\over{6}}\right)}\over{1317913051239809024\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{14148059281948486672316873755892655358725993281018237}\over{4051886137049826979512773169381376000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 53 from bottom -59
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 53  }
\label{N=7_state_53}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.5495e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{277288193883313291164238142939}\over{1465934086574153827384033280000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3767e-61 $ % num decay width
& [$ 2.0663e-36 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2657128895518980765625\,\log \left({{5}\over{6}}\right)}\over{1812130445454737408\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{641789791030163117905849062645276452128178488907063}\over{229501363231337856261465667796992000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2103e-61 $ % num decay width
& [$ 1.6864e-36 $]  % ratio %
& $ 81396 $  % class deg %
& $ 81396 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{79723653459333164984375\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4279123896984643597234091476561495484022757103249371}\over{114750681615668928130732833898496000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8045e-61 $ % num decay width
& [$ 1.3542e-36 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3863\,\log 3}\over{867913569402880000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{201856716557\,\log 2}\over{6075394985820160000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{16632481\,\log \left({{2}\over{3}}\right)}\over{18540634112000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{82059127288579001743822457260629191767}\over{2462182891809948768474222297088000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2606e-61 $ % num decay width
& [$ 4.8938e-37 $]  % ratio %
& $ 23256 $  % class deg %
& $ 23256 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{346692305783187733984375\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{918939340221940850762348833439317040348700333633377}\over{229501363231337856261465667796992000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6741e-64 $ % num decay width
& [$ 3.8107e-39 $]  % ratio %
& $ 352716 $  % class deg %
& $ 352716 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{135219527467887109375\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6321340040262684910139280725186616068173936591321}\over{3701634890828029939701059158016000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 54 from bottom -58
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 54  }
\label{N=7_state_54}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,3],[1,1]] $ } % particle
& & $1.5542e-20$ % total width numeric
& $5361$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{47468898511081084637887428409007}\over{750558252325966759620625039360000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0033e-56 $ % num decay width
& [$ 2.0343e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7819562258730579867734375\,\log \left({{5}\over{6}}\right)}\over{6822138147594305536\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{55270553652309925368429282926851692229401728172327329}\over{55296328458562344661586080899792896000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3779e-55 $ % num decay width
& [$ 6.6150e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{432217306765214626156328125\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1527508129777445612063390789355042529502069396299104011}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3011e-56 $ % num decay width
& [$ 1.1023e-31 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2808567151269208026171875\,\log \left({{5}\over{6}}\right)}\over{180087497684942848\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{721877476393021462876448035740969118717007109411277}\over{53079479604492369240370602783539200000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4099e-56 $ % num decay width
& [$ 6.7683e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{33667101905169070302203125\,\log \left({{5}\over{6}}\right)}\over{2230314394405830656\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1174180279710284199355134381756987697382365502586917}\over{29732970135234054252497576394752000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0196e-59 $ % num decay width
& [$ 6.9280e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1462903241553231642578125\,\log \left({{5}\over{6}}\right)}\over{2230314394405830656\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5170076624821962530612483832238682333579800694087111}\over{9038822921111152492759263224004608000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 55 from bottom -57
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 55  }
\label{N=7_state_55}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,3]] $ } % particle
& & $1.5603e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2508191327623191128416714270937}\over{39503065911892987348453949440000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9260e-56 $ % num decay width
& [$ 2.0003e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{434747388449550458703125\,\log \left({{5}\over{6}}\right)}\over{2366864255287820288\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{64530889240655444602097960794602857866336968131856127}\over{134291083399365694178137625042354176000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3741e-55 $ % num decay width
& [$ 6.5708e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5937658462622304156453125\,\log \left({{5}\over{6}}\right)}\over{2635826102479618048\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{16753675526135444772611440328016673897900448732583851}\over{947618532051975664563471144452096000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0007e-56 $ % num decay width
& [$ 5.7402e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10483249892519832798828125\,\log \left({{5}\over{6}}\right)}\over{4142012446753685504\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{28815943664004618556775085996891540094795214854027729}\over{117504697974444982405870421912059904000000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7959e-57 $ % num decay width
& [$ 2.7715e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{243176803695636641644015625\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{859416175160605724894418578778759496739097841006036619}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9150e-59 $ % num decay width
& [$ 6.8208e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3100969301924948558984375\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{32877599379335189850230997925533531441576145829921633}\over{117504697974444982405870421912059904000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 56 from bottom -56
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 56  }
\label{N=7_state_56}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[2,1]] $ } % particle
& & $1.5745e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{40573943220340207705094458158767}\over{23454945385186461238144532480000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3439e-56 $ % num decay width
& [$ 1.9106e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4158211286576357452890625\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8034830548632051540192600094480512039241601981984260673}\over{7344043623402811400366901369503744000000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0197e-56 $ % num decay width
& [$ 1.3446e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5790683454172168225859375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{588906561632210238184178438797747795440811808764449817}\over{386528611758042705282468493131776000000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4276e-56 $ % num decay width
& [$ 1.5768e-31 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{36709130198227337205078125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2445942625598943536060493821695143640875992363376255727}\over{126621441782807093109774161543168000000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0606e-57 $ % num decay width
& [$ 3.3459e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{38675514247033788666578125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2949945066264329244734906909310472601863286624349604091}\over{48316076469755338160308561641472000000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9924e-59 $ % num decay width
& [$ 4.5436e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{151907963762656912109375\,\log \left({{5}\over{6}}\right)}\over{329478262809952256\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1614408371860520011884801243285541000543672697428529437}\over{1836010905850702850091725342375936000000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 57 from bottom -55
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 57  }
\label{N=7_state_57}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1],[1,1],[1,1]] $ } % particle
& & $1.5749e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1691054059438061800977115885871}\over{2931868173148307654768066560000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3181e-58 $ % num decay width
& [$ 1.7115e-33 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{346499083243504005453125\,\log \left({{5}\over{6}}\right)}\over{226516305681842176\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{16531689355008489271174555536331223347791955835959459}\over{459002726462675712522931335593984000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9332e-57 $ % num decay width
& [$ 1.5176e-33 $]  % ratio %
& $ 4845 $  % class deg %
& $ 4845 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8037514205491887928484375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1553073189951392976132399423125691434670311052078157147}\over{367202181170140570018345068475187200000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1248e-60 $ % num decay width
& [$ 3.1376e-35 $]  % ratio %
& $ 232560 $  % class deg %
& $ 232560 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7888657101565513671875\,\log \left({{5}\over{6}}\right)}\over{41184782851244032\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{6210151127308000093808766988942959059237870092028027}\over{459002726462675712522931335593984000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6339e-60 $ % num decay width
& [$ 1.1404e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{48475240774726450390625\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{31222587356766331776234056455633993427112474071815627}\over{459002726462675712522931335593984000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3419e-61 $ % num decay width
& [$ 4.6235e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{31552341917361480078125\,\log \left({{5}\over{6}}\right)}\over{453032611363684352\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2258073138829633022465582015318389911948480956622883}\over{459002726462675712522931335593984000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 58 from bottom -54
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 58  }
\label{N=7_state_58}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,2]] $ } % particle
& & $1.5873e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{122711010377403777311277546744719}\over{23454945385186461238144532480000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8607e-57 $ % num decay width
& [$ 9.9704e-32 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{41840080455288640234375\,\log \left({{5}\over{6}}\right)}\over{29952569346359296\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1222807414808403716926303274008875701122336727409401929}\over{459002726462675712522931335593984000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1124e-56 $ % num decay width
& [$ 3.9901e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{40738366698968857167578125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{629743609827487661185535776987847513600613774793763983}\over{29376174493611245601467605478014976000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1331e-58 $ % num decay width
& [$ 2.7805e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{50935498933946826259984375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{24605417728860278435776178686908989699742885525059271041}\over{918005452925351425045862671187968000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9926e-58 $ % num decay width
& [$ 2.0487e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{80516048948963348785703125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{77789795318810411684609137131341937489849697841929852669}\over{1836010905850702850091725342375936000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9803e-59 $ % num decay width
& [$ 1.0155e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{210553948859409426953125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1830821795062318839602825212121249625069319405104904717}\over{1836010905850702850091725342375936000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 59 from bottom -53
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 59  }
\label{N=7_state_59}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1,1,1]] $ } % particle
& & $1.6281e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{45311322461547269015009775113711}\over{938197815407458449525781299200\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8129e-55 $ % num decay width
& [$ 5.8649e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{191187665168545704961984375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{369428195622704190636279356756559633020002931798678373331}\over{7344043623402811400366901369503744000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5207e-55 $ % num decay width
& [$ 3.4467e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2697493775016336202391046875\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{325769662339764642495338514893997259799772596153554049729}\over{229501363231337856261465667796992000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6403e-56 $ % num decay width
& [$ 1.8259e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{147541096325296635365234375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{35636347765688166234389443068434292125191137293869605253}\over{459002726462675712522931335593984000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1103e-56 $ % num decay width
& [$ 5.0884e-32 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1531372429749909447578234375\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{147952053562171941034536236737097886907679755880861296717}\over{183601090585070285009172534237593600000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7037e-58 $ % num decay width
& [$ 1.9825e-32 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{55607028635479150661328125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{53724188311612945751781501285939971115938110639388497573}\over{1836010905850702850091725342375936000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 60 from bottom -52
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 60  }
\label{N=7_state_60}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,1],[1,1]] $ } % particle
& & $1.6420e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10155049760322433515758964322306777}\over{1876395630814916899051562598400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5180e-57 $ % num decay width
& [$ 2.4965e-31 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1573284278723107026944375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1930175567858730676229916282713321241360004244719736203}\over{663493495056154615504632534794240000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5305e-57 $ % num decay width
& [$ 1.8665e-31 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5838071867110266703886875\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{795823095369026191465416800352813017883682611196192247}\over{663493495056154615504632534794240000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7226e-56 $ % num decay width
& [$ 1.1386e-31 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13717246815096375930186875\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{731692709953102404051509058541202461477683375936879509}\over{14423771631655535119665924669440000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7012e-57 $ % num decay width
& [$ 3.3477e-32 $]  % ratio %
& $ 203490 $  % class deg %
& $ 203490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{69943\,\log 3}\over{43395678470144000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{479767943868529\,\log 2}\over{1518848746455040000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{14641355933\,\log \left({{2}\over{3}}\right)}\over{46351585280000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $-\left({{299575396335932181921589286052053609538142057}\over{315159410151673442364700454027264000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1795e-59 $ % num decay width
& [$ 5.8472e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{189124696395402194059375\,\log \left({{5}\over{6}}\right)}\over{5209142495019008\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{283588118122426121191124870590127055869080408380885989}\over{331746747528077307752316267397120000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 61 from bottom -51
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 61  }
\label{N=7_state_61}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.6658e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1341464525034855060679248373037}\over{732967043287076913692016640000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2049e-59 $ % num decay width
& [$ 8.4108e-34 $]  % ratio %
& $ 1162800 $  % class deg %
& $ 1162800 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{271368014931837820109375\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2427588524411279557644465010346124242327553575148719}\over{4989160070246475136118818865152000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6876e-58 $ % num decay width
& [$ 8.0858e-34 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{282337525567162516796875\,\log \left({{5}\over{6}}\right)}\over{9848535029645312\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{3135375245258022640980694873754471383436404248618811}\over{172040002422292246073062719488000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6048e-59 $ % num decay width
& [$ 6.7102e-34 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7173428915943417953125\,\log \left({{5}\over{6}}\right)}\over{803962043236352\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{628882185948495037707167597845280818768422420166769}\over{997832014049295027223763773030400000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3303e-59 $ % num decay width
& [$ 5.8149e-34 $]  % ratio %
& $ 116280 $  % class deg %
& $ 116280 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1204810345444888452390625\,\log \left({{5}\over{6}}\right)}\over{9848535029645312\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2694480933418634030788236780424905971884123711885141}\over{311822504390404696007426179072000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9600e-62 $ % num decay width
& [$ 1.6158e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{57825753489285747578125\,\log \left({{5}\over{6}}\right)}\over{9848535029645312\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{10557027151763682358157033269928491411072828124011}\over{25454898317584056816932749312000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 62 from bottom -50
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 62  }
\label{N=7_state_62}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,2],[1,1]] $ } % particle
& & $1.7055e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12683720613858777774748400873}\over{60921936065419379839336448000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3818e-59 $ % num decay width
& [$ 4.3305e-34 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{331370192813858807140625\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{71144462115826002181840102443971217886688382144239321}\over{7344043623402811400366901369503744000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5142e-59 $ % num decay width
& [$ 1.2532e-34 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{85675016455159343890625\,\log \left({{5}\over{6}}\right)}\over{47068323258564608\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{33722773925333396115346663866679142435183015996093533}\over{262287272264386121441675048910848000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6144e-59 $ % num decay width
& [$ 1.0208e-34 $]  % ratio %
& $ 31008 $  % class deg %
& $ 31008 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{709108598451047144140625\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{141744487360304951343266111206900230759456223674070447}\over{126621441782807093109774161543168000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5948e-61 $ % num decay width
& [$ 2.1806e-36 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{381321482677312275265625\,\log \left({{5}\over{6}}\right)}\over{329478262809952256\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{450278926760295547389308370687640395613684089809151653}\over{1836010905850702850091725342375936000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1996e-62 $ % num decay width
& [$ 1.0181e-36 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7688072923029965234375\,\log \left({{5}\over{6}}\right)}\over{278789299300728832\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{825306295915788711912845959388394187057392339660137}\over{141231608142361757699363487875072000000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 63 from bottom -49
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 63  }
\label{N=7_state_63}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,1],[1,1]] $ } % particle
& & $1.7177e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{95612215476362965596363470891474743}\over{1876395630814916899051562598400000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2809e-53 $ % num decay width
& [$ 5.5638e-29 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{259868007772765754273601875\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1434679662248929783767081111922803437958697334872960812583}\over{165873373764038653876158133698560000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6607e-54 $ % num decay width
& [$ 5.1057e-29 $]  % ratio %
& $ 131670 $  % class deg %
& $ 131670 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{601857106984763498149778125\,\log \left({{5}\over{6}}\right)}\over{155530111636996096\,3^{{{25}\over{2}}}\,\pi^{12}}}$ $+{{18607307944061822158010758745021721209531314827123316269967}\over{2521275281213387538917603632218112000000\,3^{{{67}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5103e-54 $ % num decay width
& [$ 1.9190e-29 $]  % ratio %
& $ 43890 $  % class deg %
& $ 43890 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{893435707\,\log 3}\over{467338075832320000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{8589667626502657\,\log 2}\over{6075394985820160000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{23830564301\,\log \left({{2}\over{3}}\right)}\over{16855121920000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $-\left({{96543975668910308329096004183982433492262079031}\over{2521275281213387538917603632218112000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6337e-54 $ % num decay width
& [$ 7.0963e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{289482718884626847285063125\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{27554768981788498177754013206269717725626782794184369543}\over{2859885754552390584071691960320000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9616e-57 $ % num decay width
& [$ 6.9233e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13006466889421788436034375\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{71806120668321548329287018234230105430725817006529178143}\over{165873373764038653876158133698560000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 64 from bottom -48
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 64  }
\label{N=7_state_64}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,1],[1,1]] $ } % particle
& & $1.7183e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{23949603156812997147616289084027}\over{1409552006321301757100032000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8649e-55 $ % num decay width
& [$ 5.9872e-31 $]  % ratio %
& $ 35910 $  % class deg %
& $ 35910 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{160892789\,\log 3}\over{3797121866137600000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{329032423913\,\log 2}\over{6381717422080000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{746820271\,\log \left({{2}\over{3}}\right)}\over{14484870400000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{850614118181901640428574474262075621}\over{16447227771238518980870144000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6074e-56 $ % num decay width
& [$ 4.1732e-31 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{836543953827167687265625\,\log \left({{5}\over{6}}\right)}\over{9848535029645312\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{29030847023557013136794875014738293183671221611462699}\over{537625007569663268978320998400000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0477e-56 $ % num decay width
& [$ 1.9851e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{280099723542505053640625\,\log \left({{5}\over{6}}\right)}\over{26731737937608704\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{246654858095801215517687713696131387239641135946462501}\over{37028922396360557650881858764800000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4879e-57 $ % num decay width
& [$ 1.4173e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55418973935059714009375\,\log \left({{5}\over{6}}\right)}\over{579325589979136\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{55773438642848167794039059820026534213793322980587111}\over{917125012912954988257135820800000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4153e-59 $ % num decay width
& [$ 2.0915e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3060429779736803265625\,\log \left({{5}\over{6}}\right)}\over{757579617665024\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{6160009123983865415041345673217984632882905293134033}\over{2398634649156959200057124454400000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 65 from bottom -47
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 65  }
\label{N=7_state_65}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,2],[1,1]] $ } % particle
& & $1.7317e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3966725089934548987260667807493}\over{18763956308149168990515625984000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1267e-56 $ % num decay width
& [$ 1.3240e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{99932094292578165546875\,\log \left({{5}\over{6}}\right)}\over{32798741094203392\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{193096836277379323049641726445991360329352614016157003}\over{33230966621732178282203173617664000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7203e-58 $ % num decay width
& [$ 6.9947e-33 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{19648969049615861328125\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1025117628467618112987625024531324905044966801133402431}\over{7344043623402811400366901369503744000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0240e-58 $ % num decay width
& [$ 2.5144e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3211455091743799609375\,\log \left({{5}\over{6}}\right)}\over{8701706820911104\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{43438024161979866463031174989656428049169684841174689}\over{61714652297502616809805893861376000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9132e-58 $ % num decay width
& [$ 2.1663e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8084135164720031953234375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{15620816669525998823824725230411390495225281075221949259}\over{7344043623402811400366901369503744000000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2847e-59 $ % num decay width
& [$ 1.0739e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4737215038149173828125\,\log \left({{5}\over{6}}\right)}\over{59905138692718592\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{73839267498616610815257066324799269375587915395285231}\over{1468808724680562280073380273900748800000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 66 from bottom -46
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 66  }
\label{N=7_state_66}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,2]] $ } % particle
& & $1.7627e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4360655168999720852525612032950929}\over{750558252325966759620625039360000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9429e-53 $ % num decay width
& [$ 4.8852e-29 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{27354252206112334187336975\,\log \left({{5}\over{6}}\right)}\over{41673139960152064\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{664476533571596402327838421397600224998482088401921133199}\over{530794796044923692403706027835392000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2547e-55 $ % num decay width
& [$ 4.1331e-29 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{679926115912684217493125\,\log \left({{5}\over{6}}\right)}\over{41673139960152064\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7507474111125014543179042043696075261434696329086781779}\over{241270361838601678365320921743360000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7297e-55 $ % num decay width
& [$ 2.9072e-29 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9317277193151418643748125\,\log \left({{5}\over{6}}\right)}\over{458404539561672704\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{102877674024721035620275891421268936608417857730531188019}\over{2653973980224618462018530139176960000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1470e-56 $ % num decay width
& [$ 2.1787e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{61180285286684391968981875\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{67552840985447601613180953391028630056852927178902334357}\over{66349349505615461550463253479424000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7181e-57 $ % num decay width
& [$ 1.1636e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1640035578995895066690625\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1131788840956284721129941375161730836085368133822911021}\over{41468343441009663469039533424640000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 67 from bottom -45
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 67  }
\label{N=7_state_67}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,2],[1,1]] $ } % particle
& & $1.7980e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{208505759479140748041086058527767}\over{11727472692593230619072266240000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3887e-55 $ % num decay width
& [$ 1.5717e-31 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15701749195096005859375\,\log \left({{5}\over{6}}\right)}\over{1406933575663616\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{2476749685900524536537883381285142204924531100956411}\over{116365249451812831163121139712000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4131e-57 $ % num decay width
& [$ 1.2253e-31 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{68932320566675820859375\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{177595437687420258729075532534275283206314151811169443}\over{79826561123943602177901101842432000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2404e-56 $ % num decay width
& [$ 3.7434e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{940855389699755782515625\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{48479907062659990526138567746403629020747212180332007}\over{1596531222478872043558022036848640000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4894e-58 $ % num decay width
& [$ 7.5130e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1776254085175048639296875\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{457629482233378192481102686411833332198169877680921757}\over{7982656112394360217790110184243200000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3056e-60 $ % num decay width
& [$ 3.7599e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{44804962897822664921875\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{1990247258168589979021324261310322071245916242264837}\over{1376320019378337968584501755904000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 68 from bottom -44
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 68  }
\label{N=7_state_68}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,4]] $ } % particle
& & $1.8270e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{167398463631852095037195032545459}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1633e-57 $ % num decay width
& [$ 2.6504e-31 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{29924584674006894859296875\,\log \left({{5}\over{6}}\right)}\over{115976348509103194112\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{51449397114581622265333952996148265260264857063354041}\over{25406421183663779979647658791796736000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4704e-57 $ % num decay width
& [$ 1.8653e-31 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4619047627550071604140625\,\log \left({{5}\over{6}}\right)}\over{115976348509103194112\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{71473838799398097683571368334286460260138624365691067}\over{25406421183663779979647658791796736000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2975e-56 $ % num decay width
& [$ 3.3116e-32 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{314528650755416290583984375\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1482109619572491389924996408447226453842428519112344967}\over{470018791897779929623481687648239616000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6057e-58 $ % num decay width
& [$ 3.9229e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{10236120584189758432765625\,\log \left({{5}\over{6}}\right)}\over{591716063821955072\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2279068194157747895949198869168765368512047460710152687}\over{16786385424920711772267203130294272000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7331e-60 $ % num decay width
& [$ 6.3599e-34 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{40988371916726224609375\,\log \left({{5}\over{6}}\right)}\over{591716063821955072\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{739949576288810438503843666554985138577285239503313}\over{453686092565424642493708192710656000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 69 from bottom -43
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 69  }
\label{N=7_state_69}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,2]] $ } % particle
& & $1.8510e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1073264172147831627877784943982817}\over{58637363462966153095361331200000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2002e-53 $ % num decay width
& [$ 5.9755e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9574884569890027669109375\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{185013626628675014366536860079214071867987445139285549461}\over{199566402809859005444752754606080000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3971e-54 $ % num decay width
& [$ 3.3790e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4549677756550590863421875\,\log \left({{5}\over{6}}\right)}\over{374244331126521856\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{62794668368885079603176719624948886394688752979036618477}\over{2708401180990943645321644526796800000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8958e-55 $ % num decay width
& [$ 2.7796e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2201360255489712812603125\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{6860718510435941819781310689475483120731364300440255791}\over{32188129485461129910443992678400000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9699e-55 $ % num decay width
& [$ 7.9405e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3689011273501956985328125\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{71282045167517152426252917724796869355691108053491846741}\over{199566402809859005444752754606080000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5102e-57 $ % num decay width
& [$ 4.1987e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5402707173579541953125\,\log \left({{5}\over{6}}\right)}\over{1158651179958272\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{521977283642694649135554737728491641369053474995855193}\over{58696000826429119248456692531200000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 70 from bottom -42
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 70  }
\label{N=7_state_70}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,4]] $ } % particle
& & $1.8605e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{170468340616024611327616732928509}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2210e-54 $ % num decay width
& [$ 2.0084e-29 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2864544268572118048515625\,\log \left({{5}\over{6}}\right)}\over{8921257577623322624\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{984018312396683290120125358438089637580485314068236861}\over{14462116673777843988414821158407372800000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0742e-55 $ % num decay width
& [$ 1.7486e-29 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1568697653479949627265625\,\log \left({{5}\over{6}}\right)}\over{10543304409918472192\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9879348919075863189785924204481904077817211084174709877}\over{940037583795559859246963375296479232000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2131e-55 $ % num decay width
& [$ 1.1622e-29 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{220027503028506658813515625\,\log \left({{5}\over{6}}\right)}\over{115976348509103194112\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{111974940364864528708839982729048283888577463906427563}\over{7520300670364478873975707002371833856000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4741e-54 $ % num decay width
& [$ 7.9982e-30 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{134742264610292149447578125\,\log \left({{5}\over{6}}\right)}\over{4142012446753685504\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2571455301614526523429234889906080502344832674264169849}\over{3357277084984142354453440626058854400000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8344e-58 $ % num decay width
& [$ 4.4593e-32 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{30734462506879797560546875\,\log \left({{5}\over{6}}\right)}\over{28994087127275798528\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{25725623703321584672290747980780718334505674776678757}\over{3092228894064341642259747945054208000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 71 from bottom -41
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 71  }
\label{N=7_state_71}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,2],[1,1]] $ } % particle
& & $1.8692e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{602122351794042372534421349392543}\over{293186817314830765476806656000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0057e-54 $ % num decay width
& [$ 4.0145e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{876847644523426876203125\,\log \left({{5}\over{6}}\right)}\over{2813867151327232\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{1155965807288448951449604490085209863335036667756467233}\over{52517474423647106695987567001600000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2826e-56 $ % num decay width
& [$ 3.9309e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{166680232798170320565625\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{1192862822801497851415137229529037860038330214671312477}\over{1995664028098590054447527546060800000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8177e-56 $ % num decay width
& [$ 2.7662e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31511364453338583434375\,\log \left({{5}\over{6}}\right)}\over{2813867151327232\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{315719676710029187130062437751600250406287113957219671}\over{399132805619718010889505509212160000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2498e-55 $ % num decay width
& [$ 8.9805e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2982042357101851031571875\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{10670633836087352715629795390720723987996997356313105847}\over{997832014049295027223763773030400000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5045e-58 $ % num decay width
& [$ 9.6089e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{139730573610570438828125\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{3105574665922900028874378105324708583980675581099129}\over{6197714372976987746731452006400000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 72 from bottom -40
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 72  }
\label{N=7_state_72}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,1],[1,1]] $ } % particle
& & $1.8767e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2035438390358673902351341172183}\over{26653347028620978679709696000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2567e-53 $ % num decay width
& [$ 8.9064e-31 $]  % ratio %
& $ 1330 $  % class deg %
& $ 1330 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{199342646139558378784375\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1761252429179857446156859130133855430398971722033909}\over{20734171720504831734519766712320000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2617e-55 $ % num decay width
& [$ 7.2960e-31 $]  % ratio %
& $ 108528 $  % class deg %
& $ 108528 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11161947935491744315625\,\log \left({{5}\over{6}}\right)}\over{803962043236352\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{431458904038293372102299661172974230506467231616841}\over{35636857644617679543705849036800000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4006e-57 $ % num decay width
& [$ 9.8326e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2649493897003633578125\,\log \left({{5}\over{6}}\right)}\over{331043194273792\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{409658865876791183457914576764966779157777589608963}\over{58696000826429119248456692531200000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3767e-58 $ % num decay width
& [$ 9.3279e-33 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{75615443707327187046875\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{556737718078841150509213120738994025009263569747757}\over{997832014049295027223763773030400000000\,3^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2912e-59 $ % num decay width
& [$ 3.5960e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26250798847031973828125\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{579834322115882943111459182395619649031884791054371}\over{997832014049295027223763773030400000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 73 from bottom -39
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 73  }
\label{N=7_state_73}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,2]] $ } % particle
& & $1.8815e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{41890846202197497878227966078652969}\over{750558252325966759620625039360000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0215e-53 $ % num decay width
& [$ 1.2946e-27 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{245480457208795217856053125\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5420995411562721249953142325472556646274968300993025299369}\over{1326986990112309231009265069588480000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3158e-52 $ % num decay width
& [$ 1.1766e-27 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{41238633271900108110929375\,\log \left({{5}\over{6}}\right)}\over{41673139960152064\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3005248019130947893953809822174998053057571383890304242329}\over{530794796044923692403706027835392000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3114e-54 $ % num decay width
& [$ 1.0159e-27 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{215402514695258871586594375\,\log \left({{5}\over{6}}\right)}\over{458404539561672704\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2378389011245969521600741096874072476640094976921095893809}\over{2653973980224618462018530139176960000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8868e-53 $ % num decay width
& [$ 6.7488e-28 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{272480730777162992564058125\,\log \left({{5}\over{6}}\right)}\over{458404539561672704\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{120344960089909327136972472293477099129393388028532174987}\over{106158959208984738480741205567078400000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3265e-56 $ % num decay width
& [$ 3.0341e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{46715851663576702774465625\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4029827179189624400759679182895790968442822490283186823}\over{5183542930126207933629941678080000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 74 from bottom -38
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 74  }
\label{N=7_state_74}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,1],[1,1]] $ } % particle
& & $1.8972e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{214906799251859949412539793470337}\over{103098661033786642805030912000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5836e-56 $ % num decay width
& [$ 1.0127e-29 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14624516730544190274409375\,\log \left({{5}\over{6}}\right)}\over{630306241897299968\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{23258163272597296475775887047327753180474748690841703187}\over{127722497798309763484641762947891200000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4979e-54 $ % num decay width
& [$ 9.8236e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{65274066668318393720903125\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{311426680555000831929483347125240709677397322011674016597}\over{63861248899154881742320881473945600000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5673e-55 $ % num decay width
& [$ 7.1270e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1486738210573093628628125\,\log \left({{5}\over{6}}\right)}\over{48485095530561536\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{472888105394939040274919436361677984192892675474006541}\over{1964961504589380976686796353044480000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8906e-55 $ % num decay width
& [$ 2.3166e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{130693467792532848076159375\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{207848920315574475035365514807035857942889861854032944997}\over{63861248899154881742320881473945600000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8751e-58 $ % num decay width
& [$ 2.4384e-32 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{876641194792226916109375\,\log \left({{5}\over{6}}\right)}\over{45021874421235712\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{199167157995514550048254580502419339637174602891401451}\over{1303290793860303709026956764774400000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 75 from bottom -37
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 75  }
\label{N=7_state_75}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,3]] $ } % particle
& & $2.0174e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5776475104740863012578782434267}\over{23454945385186461238144532480000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3790e-59 $ % num decay width
& [$ 1.9197e-33 $]  % ratio %
& $ 1627920 $  % class deg %
& $ 1627920 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{27834305533594678109375\,\log \left({{5}\over{6}}\right)}\over{658956525619904512\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{21911871901870973742645470125328511762475133796706027}\over{7344043623402811400366901369503744000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1179e-59 $ % num decay width
& [$ 1.4359e-33 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{20008130333784598859375\,\log \left({{5}\over{6}}\right)}\over{1035503111688421376\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{477300245871358137077234324359897221436269188161703}\over{1049149089057544485766700195643392000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6628e-58 $ % num decay width
& [$ 4.4726e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7751033268453193548953125\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{14597631943162076235216398499537470949541658402708729}\over{96632152939510676320617123282944000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6778e-58 $ % num decay width
& [$ 3.3847e-34 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{619367567162789646484375\,\log \left({{5}\over{6}}\right)}\over{278789299300728832\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{538367911427459639918626299821051673447648465204089}\over{1143575774432079009711445245952000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5654e-62 $ % num decay width
& [$ 3.8593e-36 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{41530112133262316796875\,\log \left({{5}\over{6}}\right)}\over{3624260890909474816\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1486070842321556608002943664221333764039185105663783}\over{1836010905850702850091725342375936000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 76 from bottom -36
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 76  }
\label{N=7_state_76}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,2]] $ } % particle
& & $2.0362e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{25912055945254391276124783209683}\over{938197815407458449525781299200000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5131e-54 $ % num decay width
& [$ 3.2502e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1049062315397437549859375\,\log \left({{5}\over{6}}\right)}\over{12121273882640384\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{333676155789588908145673230353063254534715512287261829}\over{491240376147345244171699088261120000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2212e-55 $ % num decay width
& [$ 1.9132e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{163433037299552853484375\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{101706431446796711186116620681628421891058208480848179}\over{1388288019546845255267845249433600000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2920e-56 $ % num decay width
& [$ 1.8231e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{118385053925606683890625\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{564822543671404886019622471590465862423846698574506917}\over{31930624449577440871160440736972800000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7610e-55 $ % num decay width
& [$ 1.3782e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1609034485813525744890625\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1535360961533724717211728156855265326629042761553345237}\over{6386124889915488174232088147394560000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2420e-56 $ % num decay width
& [$ 7.2818e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{40484665920667465890625\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{193154889293439605872840940627018966665889657797971337}\over{31930624449577440871160440736972800000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 77 from bottom -35
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 77  }
\label{N=7_state_77}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,2]] $ } % particle
& & $2.0379e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3018195335051094905220129959377}\over{4043956100894217454852505600000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6278e-52 $ % num decay width
& [$ 2.9950e-27 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{39628447793831115795921875\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{590843183494437745947922168052933660295548138719662781}\over{199566402809859005444752754606080000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7576e-53 $ % num decay width
& [$ 2.6119e-27 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6101474094654773736709375\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{191516558846015587478952113313817793309699642483269637}\over{420139795389176853567900536012800000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2552e-53 $ % num decay width
& [$ 1.7354e-27 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{630868030498475665615625\,\log \left({{5}\over{6}}\right)}\over{24242547765280768\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{4151601491869308012384480266961716629765807443817}\over{6775729326170279229954470182912000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3849e-53 $ % num decay width
& [$ 6.8602e-29 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28680596370537500509309375\,\log \left({{5}\over{6}}\right)}\over{11255468605308928\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{1140307754149973954034877786784756279416627334856655109}\over{57018972231388287269929358458880000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8816e-56 $ % num decay width
& [$ 7.4790e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1262892235935517194640625\,\log \left({{5}\over{6}}\right)}\over{78788280237162496\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{753167293326794998026225580546667726776254715849933273}\over{1995664028098590054447527546060800000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 78 from bottom -34
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 78  }
\label{N=7_state_78}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,3]] $ } % particle
& & $2.0453e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70275169243018749164194634641441}\over{93819781540745844952578129920000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3337e-54 $ % num decay width
& [$ 8.3466e-31 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{45896627893119822972265625\,\log \left({{5}\over{6}}\right)}\over{14497043563637899264\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{886851587040117313585589627896373703567634038266432527}\over{146880872468056228007338027390074880000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0625e-55 $ % num decay width
& [$ 3.8761e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{44563414930742526897734375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9567668589531176619125721961533365591134116026873185379}\over{7344043623402811400366901369503744000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1118e-57 $ % num decay width
& [$ 2.4336e-32 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1997892179305593490234375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{428943120246050103981983393592800835358131272298711839}\over{7344043623402811400366901369503744000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3979e-57 $ % num decay width
& [$ 8.7478e-33 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1123934386631338662109375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2171756489026036258582240404028251568848394985205487799}\over{7344043623402811400366901369503744000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8274e-59 $ % num decay width
& [$ 3.9851e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{709934117492582737109375\,\log \left({{5}\over{6}}\right)}\over{7248521781818949632\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{152421316165438283919589458153430915330885405140629387}\over{7344043623402811400366901369503744000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 79 from bottom -33
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 79  }
\label{N=7_state_79}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,3]] $ } % particle
& & $2.0625e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{15945033015158932443175642943243}\over{2345494538518646123814453248000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4056e-57 $ % num decay width
& [$ 5.8666e-31 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24933926288467484375\,\log \left({{5}\over{6}}\right)}\over{2404427497472\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{58471873763831286253893501951014905402465097566537837}\over{79826561123943602177901101842432000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1487e-55 $ % num decay width
& [$ 5.2971e-31 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{424535148156723335546875\,\log \left({{5}\over{6}}\right)}\over{9848535029645312\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{218752262598383448536487915584067321390570186305003723}\over{7982656112394360217790110184243200000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6167e-56 $ % num decay width
& [$ 4.1285e-31 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10342033393032881078125\,\log \left({{5}\over{6}}\right)}\over{757579617665024\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{5921099071973927130456055144540796323335889583422031}\over{6140504701841815552146238603264000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7433e-56 $ % num decay width
& [$ 1.3542e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10055622490368460363953125\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{1439280234676852496272354287443921758166639889153237391}\over{39913280561971801088950550921216000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4818e-59 $ % num decay width
& [$ 1.4365e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{171941652123260993984375\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{24610333338958201516437947243503591001007182028781777}\over{39913280561971801088950550921216000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 80 from bottom -32
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 80  }
\label{N=7_state_80}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,3]] $ } % particle
& & $2.1201e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31519582259078742600362789736541}\over{4510566420228165622720102400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9096e-53 $ % num decay width
& [$ 6.2769e-28 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3643529322816241808515625\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2427696769215808875830351795485066264203486823541627461}\over{13763200193783379685845017559040000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8296e-54 $ % num decay width
& [$ 5.4704e-28 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{857410493835039173490625\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{18408417449491076073822080031518136161637369529933328893}\over{1995664028098590054447527546060800000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1449e-53 $ % num decay width
& [$ 3.6344e-28 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{88437870120414895990625\,\log \left({{5}\over{6}}\right)}\over{1515159235330048\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{3997351371800114457381518041739539298628056622209773}\over{323184457991674502744538873856000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2618e-54 $ % num decay width
& [$ 2.0292e-29 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6556910170505953612840625\,\log \left({{5}\over{6}}\right)}\over{2813867151327232\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{14077544007842495136931932080580662827900152691211610883}\over{28509486115694143634964679229440000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9692e-56 $ % num decay width
& [$ 1.5940e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{711269584969861936296875\,\log \left({{5}\over{6}}\right)}\over{19697070059290624\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{7635401906901880361783841546703188328970964736913659601}\over{997832014049295027223763773030400000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 81 from bottom -31
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 81  }
\label{N=7_state_81}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,1],[1,1]] $ } % particle
& & $2.3666e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3388104817597254959505107975453}\over{11727472692593230619072266240000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8147e-59 $ % num decay width
& [$ 2.2322e-34 $]  % ratio %
& $ 77520 $  % class deg %
& $ 77520 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{867283963499277009078125\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{191567887890938336433819461416374265399144946127031}\over{9978320140492950272237637730304000000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6621e-59 $ % num decay width
& [$ 1.0889e-34 $]  % ratio %
& $ 155040 $  % class deg %
& $ 155040 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{53\,\log 3}\over{2552686968832000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{497746538087\,\log 2}\over{216978392350720000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1168463\,\log \left({{2}\over{3}}\right)}\over{509358080000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $+{{479632000953701517323204672217011209759}\over{5627846609851311470798222393344000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9468e-59 $ % num decay width
& [$ 5.8613e-35 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{77783327677857203046875\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{212062372679683206532828181085810957358778002653739}\over{4561517778511062981594348676710400000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0155e-59 $ % num decay width
& [$ 4.5960e-35 $]  % ratio %
& $ 15504 $  % class deg %
& $ 15504 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13677872719803204765625\,\log \left({{5}\over{6}}\right)}\over{5627734302654464\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1305159833177543096249668646883777373004193926254631}\over{22807588892555314907971743383552000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0030e-62 $ % num decay width
& [$ 9.1787e-37 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{41786584602399347890625\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{36919708383213159826850655080632778210705831014549}\over{39913280561971801088950550921216000000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 82 from bottom -30
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 82  }
\label{N=7_state_82}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,1],[1,1]] $ } % particle
& & $2.4731e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2896820866452614072254175112433}\over{1066133881144839147188387840000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0536e-57 $ % num decay width
& [$ 9.2862e-32 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14064587518773901646328125\,\log \left({{5}\over{6}}\right)}\over{748488662253043712\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{4862538572852906694181454980261053189883344039122479}\over{32971840464237574812611324674048000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7578e-56 $ % num decay width
& [$ 8.2453e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5674488107804825558140625\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{5640279151245896673590373195168841393768072373108923}\over{4989160070246475136118818865152000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3031e-56 $ % num decay width
& [$ 4.3635e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1523682838233804755703125\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{48463911499081181662416238156422675483998879029591277}\over{159653122247887204355802203684864000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9934e-58 $ % num decay width
& [$ 2.1928e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6783996810687297768171875\,\log \left({{5}\over{6}}\right)}\over{39394140118581248\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2839199630011569963199606344101871583163547354576317}\over{2100698976945884267839502680064000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4741e-59 $ % num decay width
& [$ 8.1430e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20842142526361816015625\,\log \left({{5}\over{6}}\right)}\over{3030318470660096\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{165731956399091443875082694668171588313612658859859}\over{3070252350920907776073119301632000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 83 from bottom -29
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 83  }
\label{N=7_state_83}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1],[1,1]] $ } % particle
& & $2.4835e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7585196367349101729086055144229}\over{75055825232596675962062503936000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0613e-57 $ % num decay width
& [$ 1.0568e-31 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11565667379985808642421875\,\log \left({{5}\over{6}}\right)}\over{5987909298024349696\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{236953417224584091086031827077004536036137056811409}\over{422039557942240957601424955827814400000\,3^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7981e-56 $ % num decay width
& [$ 1.0484e-31 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4889911174053636023359375\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{34563072581052173609052503262227376791363965506447053}\over{2554449955966195269692835258957824000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9577e-56 $ % num decay width
& [$ 4.0621e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31766322573170772109375\,\log \left({{5}\over{6}}\right)}\over{18538418879332352\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{18187094931905511432985552546947139668055253455813541}\over{150261762115658545276049132879872000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9966e-57 $ % num decay width
& [$ 4.3625e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5608143886336782902265625\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{39639714769656493171370292452203499851812192183110003}\over{2554449955966195269692835258957824000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1576e-59 $ % num decay width
& [$ 1.0349e-33 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{233450718209375143515625\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1650086030270472834079369103371679563683577128603571}\over{2554449955966195269692835258957824000000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 84 from bottom -28
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 84  }
\label{N=7_state_84}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,2]] $ } % particle
& & $2.5639e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{58730050766053142405285268129199}\over{187639563081491689905156259840000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4882e-57 $ % num decay width
& [$ 7.1243e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3088730074921993984375\,\log \left({{5}\over{6}}\right)}\over{4924267514822656\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{12575168510556403283615786934872646652119532299689173}\over{2554449955966195269692835258957824000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4543e-56 $ % num decay width
& [$ 1.1542e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{363021504684225527265625\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{207839813777858337750931809930613392737385640063832771}\over{1277224977983097634846417629478912000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0639e-56 $ % num decay width
& [$ 8.4442e-33 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{447755261806689863828125\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{2229149777418189654354032363014917607467059277113297}\over{11106304156374762042142761995468800000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0362e-58 $ % num decay width
& [$ 4.3095e-34 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{121694646589598679765625\,\log \left({{5}\over{6}}\right)}\over{22510937210617856\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{4644902548669597898897140893942384572729156709655477}\over{36492142228088503852754789413683200000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7880e-60 $ % num decay width
& [$ 2.1550e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4970880855278972890625\,\log \left({{5}\over{6}}\right)}\over{12121273882640384\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{316218472503068807476030821045959787675815142082811}\over{98248075229469048834339817652224000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 85 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 85  }
\label{N=7_state_85}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1,1,1]] $ } % particle
& & $2.6028e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{357727316435356846378755718071641}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3959e-54 $ % num decay width
& [$ 7.5608e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{77470904704910885878046875\,\log \left({{5}\over{6}}\right)}\over{5987909298024349696\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2956948500167930026354566050256030619784880072311666447}\over{9706909832671542024832773984039731200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9712e-54 $ % num decay width
& [$ 6.8303e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{74446859214390488220859375\,\log \left({{5}\over{6}}\right)}\over{5987909298024349696\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{14207626045849609754654013895781585873426730532408410167}\over{48534549163357710124163869920198656000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1190e-54 $ % num decay width
& [$ 3.2078e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{109806290429216834423234375\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{6985236307541030281477459005322474551495742111420408429}\over{2554449955966195269692835258957824000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0728e-55 $ % num decay width
& [$ 2.0275e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5456777723543900165359375\,\log \left({{5}\over{6}}\right)}\over{45021874421235712\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{7289696394272298740798623487119609031537871493782411001}\over{2554449955966195269692835258957824000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7238e-56 $ % num decay width
& [$ 7.9063e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1502006052577775401328125\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{9246665053054153261784832684255736315959944284841587}\over{82401611482780492570736621256704000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 86 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 86  }
\label{N=7_state_86}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3,1,1]] $ } % particle
& & $2.6650e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{292659530825882465654676016229}\over{33316683785776223349637120000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9455e-54 $ % num decay width
& [$ 9.0288e-28 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{191956188492814140625\,\log \left({{5}\over{6}}\right)}\over{157419141332992\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{54923685125400691550572900919407912458397860937279}\over{23617325776314675200562456166400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3757e-53 $ % num decay width
& [$ 5.9991e-28 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3357002872321998359375\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{2497368396651569779386418883177747635048034863316813}\over{798265611239436021779011018424320000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8328e-54 $ % num decay width
& [$ 1.0984e-28 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36516419564926486328125\,\log \left({{5}\over{6}}\right)}\over{9720631977312256\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{12935993609941492243564484965575746495324812783169683}\over{5416802361981887290643289053593600000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0797e-54 $ % num decay width
& [$ 1.9241e-29 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3155766595618459015625\,\log \left({{5}\over{6}}\right)}\over{73087458476032\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{4695326195926060618774453664544723553895239277575399}\over{57018972231388287269929358458880000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9783e-56 $ % num decay width
& [$ 2.5618e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{30362415286012890625\,\log \left({{5}\over{6}}\right)}\over{30094835843072\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{225874505519416201753064211033104021193640311450241}\over{117392001652858238496913385062400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 87 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 87  }
\label{N=7_state_87}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[2,1]] $ } % particle
& & $2.7268e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{339461084608047521326560549739}\over{1019780234138541792962805760000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3527e-56 $ % num decay width
& [$ 1.4202e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{72315206410385645140625\,\log \left({{5}\over{6}}\right)}\over{315153120948649984\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{178458828335088343652329019701700071428993424368133}\over{11010560155026703748676014047232000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2775e-54 $ % num decay width
& [$ 1.4158e-30 $]  % ratio %
& $ 7315 $  % class deg %
& $ 7315 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{446299097891004359565625\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{210303317234254192020653270859570237001433365349011}\over{1658733737640386538761581336985600000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8216e-55 $ % num decay width
& [$ 1.3193e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{217676076798137698328125\,\log \left({{5}\over{6}}\right)}\over{11255468605308928\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{2596365658430098668345351160788051370660148598352771}\over{5701897223138828726992935845888000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7431e-55 $ % num decay width
& [$ 1.6834e-31 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{730879073599094345703125\,\log \left({{5}\over{6}}\right)}\over{78788280237162496\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{69741401262672079778436191481848558795168727916448363}\over{319306244495774408711604407369728000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1109e-58 $ % num decay width
& [$ 4.8638e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11533501603678468515625\,\log \left({{5}\over{6}}\right)}\over{78788280237162496\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{825405931392515016609451447783450632491554648654403}\over{79826561123943602177901101842432000000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 88 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 88  }
\label{N=7_state_88}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,2]] $ } % particle
& & $2.7526e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{567473140030672389271080353463487}\over{187639563081491689905156259840000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0500e-56 $ % num decay width
& [$ 1.6670e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{90415719032921137140625\,\log \left({{5}\over{6}}\right)}\over{6060636941320192\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{23006884610797933404141390458442182609415950086708223}\over{196496150458938097668679635304448000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1314e-56 $ % num decay width
& [$ 1.1732e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{45508018214101658234375\,\log \left({{5}\over{6}}\right)}\over{2317302359916544\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{23159639388295007895308298700264291020216334855238861}\over{150261762115658545276049132879872000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5252e-55 $ % num decay width
& [$ 6.8448e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{88487199994638828349609375\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{5629040009812888405630167684776975362662065959926374297}\over{1277224977983097634846417629478912000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9860e-55 $ % num decay width
& [$ 1.9000e-31 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11238972147633424026953125\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2144873740790789202087677775459121323654414514858795513}\over{1277224977983097634846417629478912000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2677e-59 $ % num decay width
& [$ 4.0194e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1978940423004467968515625\,\log \left({{5}\over{6}}\right)}\over{157576560474324992\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{25177731511005213427063657498737608721177218042128003}\over{255444995596619526969283525895782400000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 89 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 89  }
\label{N=7_state_89}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,2]] $ } % particle
& & $2.7873e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70418347516289388606946464225173}\over{68985133485842533053366272000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3320e-52 $ % num decay width
& [$ 1.4076e-27 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3193051252592839339375\,\log \left({{5}\over{6}}\right)}\over{4092897674657792\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2249432005544673306921718489359997660367946616462313}\over{4535600063860431941926198968320000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1205e-53 $ % num decay width
& [$ 1.2175e-27 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{13305321865408655269375\,\log \left({{5}\over{6}}\right)}\over{4092897674657792\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9430468942789647679086320076162920942803786635533}\over{123208151140521071427536814080000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3502e-53 $ % num decay width
& [$ 8.0890e-28 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{47641468546026614375\,\log \left({{5}\over{6}}\right)}\over{314838282665984\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{536997301507442501067627984374530671091875882741241}\over{5582277001674377774678398730240000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2327e-54 $ % num decay width
& [$ 9.9389e-29 $]  % ratio %
& $ 336490 $  % class deg %
& $ 336490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{39402917\,\log 3}\over{60753949858201600000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{57521099380909\,\log 2}\over{4673380758323200000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{34230391163\,\log \left({{2}\over{3}}\right)}\over{927031705600000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1621261092952979348188658326443140992906817}\over{393949262689591802955875567534080000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6810e-56 $ % num decay width
& [$ 3.4978e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{276116787340126478125\,\log \left({{5}\over{6}}\right)}\over{292349833904128\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4841336851156277467533181888855491290869952254675339}\over{72569601021766911070819183493120000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 90 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 90  }
\label{N=7_state_90}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[2,1]] $ } % particle
& & $2.8883e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10466807543269853450379385073851}\over{366483521643538456846008320000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5701e-56 $ % num decay width
& [$ 1.5628e-30 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{51764389206921520484375\,\log \left({{5}\over{6}}\right)}\over{14325141861302272\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{5730502675076281840525967798810334071129553250856449}\over{2494580035123237568059409432576000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7491e-55 $ % num decay width
& [$ 1.4851e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6926571097054561234375\,\log \left({{5}\over{6}}\right)}\over{275483497332736\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{2831247312363879146491667377532290882755912669816487}\over{59043314440786688001406140416000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7204e-56 $ % num decay width
& [$ 5.2156e-31 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{24809\,\log 3}\over{43395678470144000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1360923625189\,\log 2}\over{23366903791616000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{35994481\,\log \left({{2}\over{3}}\right)}\over{1854063411200\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{3452248402583202386730129256029339884339}\over{19697463134479590147793778376704000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0299e-55 $ % num decay width
& [$ 1.8508e-31 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{175312146520598175390625\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{186313732355661480804658675001645834177382174389380519}\over{1995664028098590054447527546060800000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2846e-58 $ % num decay width
& [$ 5.3095e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{635510533168936015625\,\log \left({{5}\over{6}}\right)}\over{275483497332736\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{225130510988541305628162300822906219094382230058189}\over{153512617546045388803655965081600000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 91 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 91  }
\label{N=7_state_91}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1],[1,1]] $ } % particle
& & $3.0057e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{65353745781896869958502460426099}\over{732967043287076913692016640000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2023e-52 $ % num decay width
& [$ 1.0534e-28 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{20111046699999928417334375\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2428761450142192796779541040225225791037893122775879489}\over{226780003193021597096309948416000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8532e-53 $ % num decay width
& [$ 7.0828e-29 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{7055167103063121022559375\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{852035109849908517658243870887526759907789651009361563}\over{226780003193021597096309948416000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1703e-54 $ % num decay width
& [$ 2.9050e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3956564182662633119421875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{19112979458924712867711848366183405187955672977063017}\over{9071200127720863883852397936640000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8166e-56 $ % num decay width
& [$ 1.3132e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1051143207476387957796875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{215524566382730062358323579753316178246010522217537}\over{385025472314128348211052544000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1621e-56 $ % num decay width
& [$ 8.5876e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{356950977796561700046875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{43108088176377907931478266593736205971385793334994083}\over{226780003193021597096309948416000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 92 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 92  }
\label{N=7_state_92}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[2,1]] $ } % particle
& & $3.0749e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{8150338090779175095489105389369183}\over{268056518687845271293080371200000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1091e-54 $ % num decay width
& [$ 1.7440e-29 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5803957\,\log 3}\over{159878815416320000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{421675500105803\,\log 2}\over{159878815416320000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{857901013\,\log \left({{2}\over{3}}\right)}\over{975822848000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2369713224749882181789818329258567278383595049}\over{33174674752807730775231626739712000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4703e-54 $ % num decay width
& [$ 7.1085e-30 $]  % ratio %
& $ 29260 $  % class deg %
& $ 29260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5093969\,\log 3}\over{31975763083264000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{6541314222167\,\log 2}\over{12298370416640000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{6920337757\,\log \left({{2}\over{3}}\right)}\over{39032913920000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1177063934267674327476908179079622318472267}\over{81711021558639730973476913152000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0250e-54 $ % num decay width
& [$ 2.5907e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{52911335503846452761290625\,\log \left({{5}\over{6}}\right)}\over{77765055818498048\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{817916330990976237941478890578505444427525876745932423013}\over{630318820303346884729400908054528000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3422e-56 $ % num decay width
& [$ 1.1495e-31 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{28576127\,\log 3}\over{639515261665280000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{141332901471031\,\log 2}\over{91359323095040000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{193538243\,\log \left({{2}\over{3}}\right)}\over{375316480000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{38609685330358870024857205285135214345951743}\over{8293668688201932693807906684928000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2018e-57 $ % num decay width
& [$ 8.5485e-32 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2684845714299771434284375\,\log \left({{5}\over{6}}\right)}\over{77765055818498048\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{69171666619442272690822094184165091093754108166567230917}\over{3151594101516734423647004540272640000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 93 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 93  }
\label{N=7_state_93}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,2,1]] $ } % particle
& & $3.0763e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{399544940474645899483405632277053767}\over{13134769415704418293360938188800000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8616e-50 $ % num decay width
& [$ 2.1434e-26 $]  % ratio %
& $ 35420 $  % class deg %
& $ 35420 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1094490679\,\log 3}\over{31336247821598720000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{330530764313814473\,\log 2}\over{31336247821598720000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{13134112573\,\log \left({{2}\over{3}}\right)}\over{3735571840000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $+{{8930298291920628071891672589953274139340273149}\over{31260751209376515538199032889344000000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0688e-52 $ % num decay width
& [$ 3.3567e-27 $]  % ratio %
& $ 336490 $  % class deg %
& $ 336490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{901509863\,\log 3}\over{31336247821598720000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{31281804673682713\,\log 2}\over{31336247821598720000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{79553745461\,\log \left({{2}\over{3}}\right)}\over{239076597760000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $+{{477706796919817240018199742697062460742651021}\over{17669120248778030521590757720064000000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7362e-52 $ % num decay width
& [$ 1.2260e-27 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{152086380555177361108803125\,\log \left({{5}\over{6}}\right)}\over{224146337359200256\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{2049684716103059303754750895372203279351586199051274619}\over{1583959289956613023834075824128000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4976e-53 $ % num decay width
& [$ 2.9486e-28 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{80538935548592744382903125\,\log \left({{5}\over{6}}\right)}\over{3810487735106404352\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{100945176627633551813448112432695768552827513367540318391}\over{834746545807135063560557959315456000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9655e-54 $ % num decay width
& [$ 2.7700e-28 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{246429907157921332890990625\,\log \left({{5}\over{6}}\right)}\over{3810487735106404352\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{514780218514703291188977560782312539734846756168391940381}\over{4173732729035675317802789796577280000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 94 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 94  }
\label{N=7_state_94}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,3,1]] $ } % particle
& & $3.0943e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1257137913299695888342231122763}\over{1109355524975035328831160320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2994e-48 $ % num decay width
& [$ 2.1249e-26 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{951623447733801043755278875\,\log \left({{5}\over{6}}\right)}\over{3810487735106404352\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{15443045463344190957543291224235984098244794352452801}\over{7878985253791836059117511350681600000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2737e-51 $ % num decay width
& [$ 1.1242e-26 $]  % ratio %
& $ 106260 $  % class deg %
& $ 106260 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3370516389751542032756875\,\log \left({{5}\over{6}}\right)}\over{18319652572626944\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{32161891685109864780810248756081179619145079641932719}\over{7424428412226922440322270311219200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3084e-52 $ % num decay width
& [$ 1.0793e-27 $]  % ratio %
& $ 100947 $  % class deg %
& $ 100947 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28611480816726905827046875\,\log \left({{5}\over{6}}\right)}\over{21650498494922752\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{500526311415148996889629903590205129090234305378725749}\over{48258784679474995862094757022924800000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0897e-54 $ % num decay width
& [$ 3.9320e-28 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{877894761456307803109375\,\log \left({{5}\over{6}}\right)}\over{18319652572626944\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{20942455816810656526502888270242797388846789092613229}\over{18561071030567306100805675778048000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1927e-54 $ % num decay width
& [$ 1.2122e-28 $]  % ratio %
& $ 605682 $  % class deg %
& $ 605682 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1898442646015437466421875\,\log \left({{5}\over{6}}\right)}\over{12534499128639488\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{9057589355921026851485907072439550013028189638556991}\over{2539936035761841887478671422259200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 95 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 95  }
\label{N=7_state_95}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[2,1]] $ } % particle
& & $3.1265e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{82400918366974279923443881133}\over{2665334702862097867970969600\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8703e-57 $ % num decay width
& [$ 6.1131e-32 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{139180762533000220390625\,\log \left({{5}\over{6}}\right)}\over{34022211920592896\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{12326245810822688889945639447150014769792083936595209}\over{4739702066734151379312877921894400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3065e-57 $ % num decay width
& [$ 6.0571e-32 $]  % ratio %
& $ 203490 $  % class deg %
& $ 203490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9377\,\log 3}\over{29208629739520000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{23739400361\,\log 2}\over{704475299840000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{52065173\,\log \left({{2}\over{3}}\right)}\over{4635158528000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{124839909656037905241001829951917516588381}\over{1231091445904974384237111148544000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2826e-56 $ % num decay width
& [$ 4.2730e-32 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55973015531387910859375\,\log \left({{5}\over{6}}\right)}\over{1790642732662784\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{59485561279286466191597014646781187217001843016576141}\over{997832014049295027223763773030400000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4015e-58 $ % num decay width
& [$ 1.4582e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{67201411241690553640625\,\log \left({{5}\over{6}}\right)}\over{1790642732662784\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{29757744487240415616532241650453895770594916832355897}\over{1247290017561618784029704716288000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0781e-59 $ % num decay width
& [$ 5.4102e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{894566450273730078125\,\log \left({{5}\over{6}}\right)}\over{1790642732662784\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1787038186321917334979450048511479603569075377803}\over{1875624086558825239142413107200000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 96 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 96  }
\label{N=7_state_96}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1],[1,1]] $ } % particle
& & $3.1372e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7579251372395853613143804494989}\over{732967043287076913692016640000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2326e-57 $ % num decay width
& [$ 8.0853e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{176986309905093484853125\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2998625086753993343506490881271364645672169971527}\over{5154090981659581752188862464000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4280e-56 $ % num decay width
& [$ 2.4700e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{416666422771887302103125\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1118217222485781175835361751227051816575187977953517}\over{45356000638604319419261989683200000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9321e-57 $ % num decay width
& [$ 1.2532e-32 $]  % ratio %
& $ 203490 $  % class deg %
& $ 203490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{288809\,\log 3}\over{303769749291008000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{7620765008147\,\log 2}\over{43395678470144000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{1627971067\,\log \left({{2}\over{3}}\right)}\over{9270317056000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $-\left({{65058128476272752584883488800742618544467}\over{123109144590497438423711114854400000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4942e-56 $ % num decay width
& [$ 9.6920e-33 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{47370220862223436390625\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12871765357121012199802279978526590568277035779897769}\over{56695000798255399274077487104000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5751e-60 $ % num decay width
& [$ 2.4843e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{63462282995560160046875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{23}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4979976095641105553551025284431150148914015336977}\over{11935789641737978794542628864000000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 97 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 97  }
\label{N=7_state_97}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1,1,1]] $ } % particle
& & $3.1676e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{11478966739590319168986861463}\over{366483521643538456846008320\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8601e-54 $ % num decay width
& [$ 7.3659e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{825565724138084140625\,\log \left({{5}\over{6}}\right)}\over{25043954302976\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{48255542432166396336509831897346313793006691161279059}\over{767563087730226944018279825408000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1527e-55 $ % num decay width
& [$ 3.0424e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1567015867401960546875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{24980292071368286648348231152881044335329183040012483}\over{9978320140492950272237637730304000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4198e-55 $ % num decay width
& [$ 1.2766e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{131511885900052194078125\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{698824091697825259201661793163115609986722751105749061}\over{9978320140492950272237637730304000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6300e-55 $ % num decay width
& [$ 1.0906e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10000951217554678203125\,\log \left({{5}\over{6}}\right)}\over{511612209332224\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{11999979886580396430216309431533661587652098513377199}\over{321881294854611299104439926784000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3198e-56 $ % num decay width
& [$ 4.9741e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5188603008572409921875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{5514210004412656309031611563926600934156666564369893}\over{1995664028098590054447527546060800000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 98 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 98  }
\label{N=7_state_98}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[2,1]] $ } % particle
& & $3.2320e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{195203092011603436700715254701687}\over{18324176082176922842300416000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8562e-54 $ % num decay width
& [$ 2.5711e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{724493472038925745215625\,\log \left({{5}\over{6}}\right)}\over{68044423841185792\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{8467285900692544866523784200452361321969666586112041}\over{138994195505400333704189968384000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0501e-53 $ % num decay width
& [$ 8.5558e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{904109973558244270271875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12407628296072842320952241207972084007908504930187101}\over{25770454908297908760944312320000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6038e-54 $ % num decay width
& [$ 3.5360e-30 $]  % ratio %
& $ 43890 $  % class deg %
& $ 43890 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2861951639\,\log 3}\over{7594243732275200000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{7648766643929\,\log 2}\over{83453227827200000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{5793113447\,\log \left({{2}\over{3}}\right)}\over{21068902400000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{7639794660486302899282470455482039122629399}\over{3077728614762435960592777871360000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6611e-55 $ % num decay width
& [$ 1.7686e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{995521118092765937828125\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4145745765900427134401896412693639520709464244032133}\over{7820000110104193003321032704000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5758e-57 $ % num decay width
& [$ 2.7983e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{44448360316067147621875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{26839593599495327279759724766781549586937995939281191}\over{1133900015965107985481549742080000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 99 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 99  }
\label{N=7_state_99}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[2,1],[1,1]] $ } % particle
& & $3.3527e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{299992575047631117374114306491}\over{732967043287076913692016640000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4748e-59 $ % num decay width
& [$ 2.2889e-34 $]  % ratio %
& $ 310080 $  % class deg %
& $ 310080 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2494708672031694921875\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{122743624742291093983384502958577589554658078730479}\over{4989160070246475136118818865152000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8885e-59 $ % num decay width
& [$ 8.1691e-35 $]  % ratio %
& $ 46512 $  % class deg %
& $ 46512 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{259593877901100546875\,\log \left({{5}\over{6}}\right)}\over{162785702969344\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1011576508400998805428703501308660600788721717545173}\over{997832014049295027223763773030400000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7273e-59 $ % num decay width
& [$ 6.6213e-35 $]  % ratio %
& $ 38760 $  % class deg %
& $ 38760 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8580902003399727359375\,\log \left({{5}\over{6}}\right)}\over{1790642732662784\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1819801693687137162890929440650689320405614793629}\over{5376250075696632689783209984000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5621e-60 $ % num decay width
& [$ 7.2235e-36 $]  % ratio %
& $ 155040 $  % class deg %
& $ 155040 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1643\,\log 3}\over{108489196175360000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{410463706033\,\log 2}\over{759424373227520000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1503163\,\log \left({{2}\over{3}}\right)}\over{927031705600\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $+{{2002348661795282985293430363307923196241}\over{1231091445904974384237111148544000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3408e-62 $ % num decay width
& [$ 5.4071e-37 $]  % ratio %
& $ 542640 $  % class deg %
& $ 542640 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{414573465504827421875\,\log \left({{5}\over{6}}\right)}\over{1790642732662784\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{815906890428113216946252058923799273366830196001}\over{49891600702464751361188188651520000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 100 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 100  }
\label{N=7_state_100}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1],[1,1]] $ } % particle
& & $3.3847e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{194696284848089188197141517417}\over{52354788806219779549429760000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6756e-56 $ % num decay width
& [$ 5.8926e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{143709106596655234375\,\log \left({{5}\over{6}}\right)}\over{275483497332736\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{763637333605248565721481701336027969333134053645319}\over{767563087730226944018279825408000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7921e-56 $ % num decay width
& [$ 2.2798e-32 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{56564867080134296875\,\log \left({{5}\over{6}}\right)}\over{325571405938688\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{1190268169994350458751947632700165662240100915540031}\over{399132805619718010889505509212160000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7981e-58 $ % num decay width
& [$ 3.6534e-33 $]  % ratio %
& $ 325584 $  % class deg %
& $ 325584 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55802573288341015625\,\log \left({{5}\over{6}}\right)}\over{275483497332736\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{14120100728010376745785391610139234294345221598939}\over{109651869675746706288325689344000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2649e-58 $ % num decay width
& [$ 1.3250e-33 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{170149351536707890625\,\log \left({{5}\over{6}}\right)}\over{511612209332224\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{6328943247889099639207267265348159845241565387555889}\over{9978320140492950272237637730304000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3975e-59 $ % num decay width
& [$ 5.7654e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{806300947162300859375\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{19042217217081634292050736987486682891151240569001}\over{399132805619718010889505509212160000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 101 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 101  }
\label{N=7_state_101}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3],[1,1]] $ } % particle
& & $3.4489e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7466068851511789762220124233}\over{5911024542637717045903360000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6041e-56 $ % num decay width
& [$ 1.0411e-30 $]  % ratio %
& $ 2238390 $  % class deg %
& $ 2238390 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{46940542389205515625\,\log \left({{5}\over{6}}\right)}\over{186040803393536\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{88917642695259524254980633574953583688511534459497}\over{4989160070246475136118818865152000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7978e-56 $ % num decay width
& [$ 7.3268e-31 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4758393456165730984375\,\log \left({{5}\over{6}}\right)}\over{14325141861302272\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{2018280238447982797278867234607127381611821854377}\over{86020001211146123036531359744000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1679e-56 $ % num decay width
& [$ 2.4189e-31 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2647\,\log 3}\over{151884874645504000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4289417239\,\log 2}\over{21697839235072000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{16493731\,\log \left({{2}\over{3}}\right)}\over{9270317056000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $+{{12736891018630161315058558225460367539}\over{21410286015738684943254106931200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1015e-55 $ % num decay width
& [$ 2.3830e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16118288401827077828125\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{3172181449901578205728132033673004843985100583438299}\over{9978320140492950272237637730304000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1857e-59 $ % num decay width
& [$ 2.4873e-33 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{760608979467592890625\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1197541394046364564182140808941178903456391486597}\over{79826561123943602177901101842432000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 102 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 102  }
\label{N=7_state_102}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1,1,1]] $ } % particle
& & $3.5932e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{217021273491727623622966490147417}\over{18324176082176922842300416000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7857e-52 $ % num decay width
& [$ 1.7726e-27 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{641414677446839067079375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{580965500718422543230626711344240882934259504850760067}\over{1133900015965107985481549742080000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8174e-52 $ % num decay width
& [$ 1.7019e-27 $]  % ratio %
& $ 336490 $  % class deg %
& $ 336490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{55684319\,\log 3}\over{7594243732275200000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{52338040591519\,\log 2}\over{1084891961753600000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{100625506987\,\log \left({{2}\over{3}}\right)}\over{231757926400000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{12063802545781486321958699671381432399081859}\over{3077728614762435960592777871360000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8178e-53 $ % num decay width
& [$ 1.5321e-27 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{299798916196200611144375\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{22628734263360858503311412013518411444779259211287231}\over{283475003991276996370387435520000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4347e-53 $ % num decay width
& [$ 1.0179e-27 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{126345450498621447381875\,\log \left({{5}\over{6}}\right)}\over{7162570930651136\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{57219105278823246445576527331641352208301666758033351}\over{566950007982553992740774871040000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3585e-56 $ % num decay width
& [$ 4.4696e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14454455474798263646875\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{46072316892282641979056859090597722264148908216827}\over{665043997633494419637272576000000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 103 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 103  }
\label{N=7_state_103}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[2,1]] $ } % particle
& & $3.7184e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{133085525668817931965669839948879}\over{293186817314830765476806656000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0531e-54 $ % num decay width
& [$ 1.4540e-29 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12299003\,\log 3}\over{30376974929100800000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{1032980523793\,\log 2}\over{394506167910400000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{10923088307\,\log \left({{2}\over{3}}\right)}\over{463515852800000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{86225414881197142545317189621296989866143}\over{98487315672397950738968891883520000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9968e-53 $ % num decay width
& [$ 1.4141e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{4705020260024732121875\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{11785172597086340703865272102769326538737489486419473}\over{36284800510883455535409591746560000000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8054e-55 $ % num decay width
& [$ 1.1649e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{8097402350093043096875\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{187800356911859896641795964631495550496651032494951}\over{9071200127720863883852397936640000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2186e-56 $ % num decay width
& [$ 1.1099e-30 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1925515849993944784375\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{66986772096884442420701248875599227176163682903479}\over{4535600063860431941926198968320000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4202e-56 $ % num decay width
& [$ 4.5598e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{189243842959991140625\,\log \left({{5}\over{6}}\right)}\over{93020401696768\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2926046297703520391664692754836975868048573197693}\over{1649309114131066160700435988480000000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 104 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 104  }
\label{N=7_state_104}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1,1,1]] $ } % particle
& & $3.7762e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4829859147590751507357846796169}\over{43115708428651583158353920000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5644e-53 $ % num decay width
& [$ 5.2751e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{682956587681911401484375\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{371155413073114642269904537227694539823557556272385829}\over{113390001596510798548154974208000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0112e-54 $ % num decay width
& [$ 4.1998e-29 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{91345703295035684640625\,\log \left({{5}\over{6}}\right)}\over{550966994665472\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2757898757192858315099539552428582791600988910438177}\over{8722307815116215272934998016000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5621e-54 $ % num decay width
& [$ 1.8519e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{22310149440481765463796875\,\log \left({{5}\over{6}}\right)}\over{68044423841185792\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{538868331581704464940462926030459330118991233839705637}\over{861764012133482068965977803980800000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0918e-55 $ % num decay width
& [$ 4.1332e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{9900378529492842957303125\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1195644268194541715488651804573926127808427851196582587}\over{226780003193021597096309948416000000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1911e-57 $ % num decay width
& [$ 1.6411e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{419681217985229416484375\,\log \left({{5}\over{6}}\right)}\over{3581285465325568\,3^{{{25}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5945321335530820673700993729976895576360061046567}\over{26601759905339776785490903040000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 105 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 105  }
\label{N=7_state_105}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[3,1],[1,1]] $ } % particle
& & $3.8443e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{49415961264757423985524559389}\over{8529071049158713177507102720000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0586e-57 $ % num decay width
& [$ 6.4140e-32 $]  % ratio %
& $ 406980 $  % class deg %
& $ 406980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{5001504277661097396875\,\log \left({{5}\over{6}}\right)}\over{2203867978661888\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{170781833697726235904521501461965682878933372473}\over{776664626319913429520472866816000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3888e-56 $ % num decay width
& [$ 1.9604e-32 $]  % ratio %
& $ 54264 $  % class deg %
& $ 54264 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{459434480731846775978125\,\log \left({{5}\over{6}}\right)}\over{14325141861302272\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10933985909952760810243739214073477149127312995413}\over{10555578330438823428482790326272000000\,3^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7776e-56 $ % num decay width
& [$ 1.8819e-32 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1158481773231829878921875\,\log \left({{5}\over{6}}\right)}\over{14325141861302272\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{109179051007436742885336947436268078083173164067381}\over{4644454465393082308532427743559680000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8669e-57 $ % num decay width
& [$ 9.8819e-33 $]  % ratio %
& $ 203490 $  % class deg %
& $ 203490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{27019\,\log 3}\over{10848919617536000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{141232982083\,\log 2}\over{75942437322752000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $+{{698234359\,\log \left({{2}\over{3}}\right)}\over{4635158528000\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $-\left({{98976784856499015318963186294225373439}\over{1432542773416697465294092972851200000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2499e-60 $ % num decay width
& [$ 1.9585e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1796196440188176203125\,\log \left({{5}\over{6}}\right)}\over{1101933989330944\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1410661114788187974669373341504355060995163572013}\over{8931643202679004439485437968384000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 106 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 106  }
\label{N=7_state_106}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2],[1,1]] $ } % particle
& & $3.8540e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{408714741380234968267462932197}\over{23454945385186461238144532480000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4936e-53 $ % num decay width
& [$ 3.4019e-29 $]  % ratio %
& $ 87780 $  % class deg %
& $ 87780 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{79056883267576818859375\,\log \left({{5}\over{6}}\right)}\over{114601134890418176\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{1960677666371081191579871445764427123623082718973}\over{9777798874511752228489321565388800000\,3^{{{41}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4013e-53 $ % num decay width
& [$ 2.3241e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{21624460073799053609375\,\log \left({{5}\over{6}}\right)}\over{2203867978661888\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9552931490639887954875768920255890347260560968779}\over{1116455400334875554935679746048000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4236e-55 $ % num decay width
& [$ 1.0500e-30 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{16346466318915772765625\,\log \left({{5}\over{6}}\right)}\over{28650283722604544\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{86655577429852939599652332878375404847887876911499}\over{58055680817413528856655346794496000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3359e-56 $ % num decay width
& [$ 4.1379e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{43570082143692047265625\,\log \left({{5}\over{6}}\right)}\over{28650283722604544\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{380202294093762892899422621929759186950897632581}\over{23222272326965411542662138717798400000\,3^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4736e-56 $ % num decay width
& [$ 2.8733e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{14907644765332468046875\,\log \left({{5}\over{6}}\right)}\over{28650283722604544\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2926967551128073125493798257688834147089369944699}\over{58055680817413528856655346794496000000\,3^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 107 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 107  }
\label{N=7_state_107}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[3,1]] $ } % particle
& & $4.0146e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{94608793616754049380507947339}\over{46909890770372922476289064960000\,3^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5966e-53 $ % num decay width
& [$ 2.8387e-29 $]  % ratio %
& $ 43890 $  % class deg %
& $ 43890 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{40374277\,\log 3}\over{121507899716403200\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{630769969433\,\log 2}\over{7147523512729600\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{196345879\,\log \left({{2}\over{3}}\right)}\over{741625364480\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{720374663886823069215153208725284730929}\over{5932412426384441268041420311101440000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7141e-54 $ % num decay width
& [$ 1.9115e-29 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{29880305079942726605734375\,\log \left({{5}\over{6}}\right)}\over{1088710781458972672\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{548699986693014368730408903756119620820033191319}\over{50138997069584411285293254049792000000\,3^{{{35}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1795e-53 $ % num decay width
& [$ 7.7369e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{3321672047117956773734375\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3130450648788023936318112485006828562961730623334233}\over{185778178615723292341297109742387200000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0574e-55 $ % num decay width
& [$ 7.5409e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{88786641513222259803125\,\log \left({{5}\over{6}}\right)}\over{3370621614424064\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{22698401870529885254002941061419684723447614653}\over{26680000375649599658389405696000000\,3^{{{39}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4432e-57 $ % num decay width
& [$ 1.9160e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{199527766935588230796875\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{39175289494932305048794746393859672129971137648191}\over{116111361634827057713310693588992000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 108 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 108  }
\label{N=7_state_108}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2,1,1]] $ } % particle
& & $4.1686e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{95584337572798617574127530267}\over{5071339542743018646085304320000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1357e-52 $ % num decay width
& [$ 8.6194e-28 $]  % ratio %
& $ 168245 $  % class deg %
& $ 168245 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{118583940871814204209375\,\log \left({{5}\over{6}}\right)}\over{3370621614424064\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{55878661314578132275536576581614828794094886565913}\over{5464064076933038010038150286540800000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0227e-52 $ % num decay width
& [$ 8.2548e-28 $]  % ratio %
& $ 336490 $  % class deg %
& $ 336490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14317\,\log 3}\over{4746402332672000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{1144498379\,\log 2}\over{4746402332672000\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $+{{1629569009\,\log \left({{2}\over{3}}\right)}\over{9270317056000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{725988136888298925305665015118728812289}\over{9004554575762098353277155829350400000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0258e-53 $ % num decay width
& [$ 7.4524e-28 $]  % ratio %
& $ 3028410 $  % class deg %
& $ 3028410 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2675531905326697053125\,\log \left({{5}\over{6}}\right)}\over{4407735957323776\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{18911305368368868391902632884891264877485555399733}\over{35726572810716017757941751873536000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0670e-53 $ % num decay width
& [$ 4.9513e-28 $]  % ratio %
& $ 672980 $  % class deg %
& $ 672980 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{43929125498022875509375\,\log \left({{5}\over{6}}\right)}\over{57300567445209088\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3268438561219257295550502278854949000362542595361}\over{4888899437255876114244660782694400000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2421e-56 $ % num decay width
& [$ 2.1580e-30 $]  % ratio %
& $ 1716099 $  % class deg %
& $ 1716099 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{15104154702429577390625\,\log \left({{5}\over{6}}\right)}\over{28650283722604544\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{9705437410239918731975112864080435799715798046143}\over{21111156660877646856965580652544000000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 109 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 109  }
\label{N=7_state_109}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[2,1]] $ } % particle
& & $4.6710e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{27074092763845052048055702757}\over{47479646528717532870737920000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 2 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0232e-56 $ % num decay width
& [$ 3.5995e-32 $]  % ratio %
& $ 23940 $  % class deg %
& $ 23940 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{16349\,\log 3}\over{799394077081600\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{16885560061\,\log 2}\over{3996970385408000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{7950443\,\log \left({{2}\over{3}}\right)}\over{69701632000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $+{{585757761878480084398012019660036673647}\over{414683434410096634690395334246400000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2157e-56 $ % num decay width
& [$ 1.0592e-32 $]  % ratio %
& $ 40698 $  % class deg %
& $ 40698 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2458698483323196203125\,\log \left({{5}\over{6}}\right)}\over{1023224418664448\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{3695140644092269821245046559966549128774671880655871}\over{7256960102176691107081918349312000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5004e-56 $ % num decay width
& [$ 6.5362e-33 $]  % ratio %
& $ 20349 $  % class deg %
& $ 20349 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{465196886003220921875\,\log \left({{5}\over{6}}\right)}\over{78709570666496\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10132425237922057147281551760387767422064039575717}\over{24270769572497294672514777088000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1897e-58 $ % num decay width
& [$ 5.1830e-34 $]  % ratio %
& $ 203490 $  % class deg %
& $ 203490 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{81751\,\log 3}\over{1215078997164032000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $+{{2055364610413\,\log 2}\over{173582713880576000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{16887433\,\log \left({{2}\over{3}}\right)}\over{1426202624000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{5198979367791342982053304122164161850197}\over{3939492626895918029558755675340800000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7030e-60 $ % num decay width
& [$ 1.3423e-34 $]  % ratio %
& $ 813960 $  % class deg %
& $ 813960 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{469283124918781515625\,\log \left({{5}\over{6}}\right)}\over{146174916952064\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{10158332129976341370431095411358516538176504365297}\over{3628480051088345553540959174656000000\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 110 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 110  }
\label{N=7_state_110}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,2]] $ } % particle
& & $4.7224e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{81129798072219748507785770262049}\over{46909890770372922476289064960000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0850e-54 $ % num decay width
& [$ 5.0662e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{12036586344908457671875\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{12059735322264745024145247910567044749246123582292943}\over{29027840408706764428327673397248000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1069e-55 $ % num decay width
& [$ 3.9631e-30 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1570967\,\log 3}\over{2430157994328064000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $+{{30294256495907\,\log 2}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $+{{198108719\,\log \left({{2}\over{3}}\right)}\over{5297324032000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{189351926368966178258863149770600401}\over{136285150335858785887438034173952\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7356e-56 $ % num decay width
& [$ 7.3333e-31 $]  % ratio %
& $ 447678 $  % class deg %
& $ 447678 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1932022577146219296875\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{2214803521048236518038173930250685411902716079711}\over{33212632046575245341336010752000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6797e-55 $ % num decay width
& [$ 2.6540e-31 $]  % ratio %
& $ 74613 $  % class deg %
& $ 74613 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{27534901027034030140625\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{4597976106562400864895360925953431330717238150828611}\over{14513920204353382214163836698624000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8872e-57 $ % num decay width
& [$ 1.2355e-31 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{2165052729115055515625\,\log \left({{5}\over{6}}\right)}\over{2046448837328896\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{827313728873367970645197043713269844923442813883}\over{33212632046575245341336010752000000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 111 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 111  }
\label{N=7_state_111}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[3,1]] $ } % particle
& & $5.6626e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5211579586616922873879733059311}\over{837676620899516472790876160000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8182e-53 $ % num decay width
& [$ 1.3106e-29 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5422730470864709058359375\,\log \left({{5}\over{6}}\right)}\over{4860315988656128\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{2874687599334360796592302112293623313585248595970153}\over{984873156723979507389688918835200000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2327e-54 $ % num decay width
& [$ 1.1465e-29 $]  % ratio %
& $ 526680 $  % class deg %
& $ 526680 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{962220952112151536388125\,\log \left({{5}\over{6}}\right)}\over{9720631977312256\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{13306715149682455658335817467839819218997692539627}\over{17128228812590947954603285544960000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4573e-54 $ % num decay width
& [$ 1.6078e-30 $]  % ratio %
& $ 26334 $  % class deg %
& $ 26334 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2038149797039273107046875\,\log \left({{5}\over{6}}\right)}\over{4860315988656128\,3^{{{21}\over{2}}}\,\pi^{12}}}$ $+{{313681966674308596587183911211440732712623478233749}\over{31770101829805790560957707059200000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6537e-55 $ % num decay width
& [$ 7.6906e-31 $]  % ratio %
& $ 263340 $  % class deg %
& $ 263340 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $-\left({{1154771\,\log 3}\over{31975763083264000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{5550421811243\,\log 2}\over{4567966154752000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $-\left({{592849027\,\log \left({{2}\over{3}}\right)}\over{487911424000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$ $+{{2096716808842670666299607475984052087}\over{418027655655339349486285619200000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1410e-57 $ % num decay width
& [$ 4.5136e-32 $]  % ratio %
& $ 1193808 $  % class deg %
& $ 1193808 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28800168027778702234375\,\log \left({{5}\over{6}}\right)}\over{373870460665856\,3^{{{23}\over{2}}}\,\pi^{12}}}$ $+{{20819305212238510897008604788394749227959941144677}\over{34436124360978304454184927232000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}

==> anc/tex_files_first_last_5/aL7_sorted_numeric_decays_multi_tables_from_unique_lisp_file.no_decays_5.V0.2.7.tex <==

 \documentclass[10pt]{article}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% it may be necessary to replace
% \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi
% with
% \begin{pmatrix}
% and make 1 line from 2
% by commenting &&&&&%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{tabularx}

\usepackage{makecell}

\usepackage{multirow}
\usepackage{ltablex}
\keepXColumns

%
\newlength{\mylen}
\newsavebox{\mybox}
%
\newcommand{\conditionalrow}[6]{%
%% not working since #1 is a macro  \settowidth{\mylen}{#1}%
 \sbox{\mybox}{\leavevmode $ #1 $}% fully typeset content%
%
\typeout{=== BOX DEBUG ===}%
\typeout{Content: #1}%
\typeout{mybox: \mybox }%
\typeout{Width: \the\wd\mybox}%
%%  \ifdim\mylen<0.4\textwidth
\ifdim\wd\mybox<0.4\textwidth\relax%
\usebox\mybox % decay%
{&} $ #2 $ % num decay width%
{&} [$ #3 $]  %ratio%
{&} $ #4 $  % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
%  
\else
\usebox\mybox % decay%
{&} {&} {&} {&} {&} %
\\ %
% nothing 
{&} $ #2 $ % num decay width%
{&} [$ #3 $] %ratio%
{&} $ #4 $ % class deg%
{&} $ #5 $ % qu deg%
{&} $ #6 $ %  spacetime norm fact%
\fi
%  
%
\ifdim\wd\mybox<0.4\textwidth\relax%
\typeout{LESS}
\else
\typeout{MORE}
\fi
%
}
%

%
\usepackage{pdflscape}
%

\begin{document}
%\section{Decays for level ~a}
\renewcommand{\arraystretch}{1.7}
%
%%%\begin{landscape}
 

%
\newpage
%
{\hskip-10em}
% state1 1 from bottom -111
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 1  }
\label{N=7_state_1}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,1],[1,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $2.7415e-21$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1127823499734097220348667859}\over{101098902522355436371312640000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9988e-23 $ % num decay width
& [$ 7.6556e-1 $]  % ratio %
& $ 105 $  % class deg %
& $ 105 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{278426273\,\log 6}\over{10631941225185280000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{6654102634062839364274285236629731}\over{1103057935530857048276451589095424000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6513e-25 $ % num decay width
& [$ 8.6615e-2 $]  % ratio %
& $ 357 $  % class deg %
& $ 357 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{764213\,\log 6}\over{10631941225185280000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{3061910247496032238138411226749}\over{64885760913579826369203034652672000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9950e-25 $ % num decay width
& [$ 7.8003e-2 $]  % ratio %
& $ 714 $  % class deg %
& $ 714 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7328401\,\log 6}\over{625408307363840000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{175902067667267432653812919261147}\over{64885760913579826369203034652672000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7375e-24 $ % num decay width
& [$ 2.6618e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9805522586770893503690400289103033}\over{12121515775064363167873094385664000\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{5042519\,\log 6}\over{116834518958080000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2485e-25 $ % num decay width
& [$ 1.2637e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{154193917\,\log 6}\over{10631941225185280000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{17631339717443346617000116936423507}\over{64885760913579826369203034652672000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 2 from bottom -110
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 2  }
\label{N=7_state_2}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $3.1250e-21$ % total width numeric
& $1698$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{178957685532417566936506623767}\over{4690989077037292247628906496000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3936e-23 $ % num decay width
& [$ 2.8119e-1 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{376467451\,\log 6}\over{21263882450370560000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{121416279242946637582345589416166147}\over{1103057935530857048276451589095424000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2855e-23 $ % num decay width
& [$ 2.1940e-1 $]  % ratio %
& $ 30 $  % class deg %
& $ 30 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15721061\,\log 6}\over{4252776490074112000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{5074462227205403259585415824315317}\over{220611587106171409655290317819084800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5316e-23 $ % num decay width
& [$ 1.4501e-1 $]  % ratio %
& $ 10 $  % class deg %
& $ 10 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{77140709\,\log 6}\over{4252776490074112000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{548783761216259287095154143145579}\over{1622144022839495659230075866316800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8235e-23 $ % num decay width
& [$ 6.1175e-2 $]  % ratio %
& $ 5 $  % class deg %
& $ 5 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12556997\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{145974215898381722051834738749780699}\over{126063764060669376945880181610905600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7695e-25 $ % num decay width
& [$ 5.0512e-2 $]  % ratio %
& $ 180 $  % class deg %
& $ 180 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1936381\,\log 6}\over{21263882450370560000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{592127950760108899224643572651857}\over{1103057935530857048276451589095424000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 3 from bottom -109
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 3  }
\label{N=7_state_3}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $3.5383e-21$ % total width numeric
& $4092$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{389037859377003123487165704121}\over{3002233009303867038482500157440\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9794e-23 $ % num decay width
& [$ 1.6887e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11648333\,\log 6}\over{42527764900741120000\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $-\left({{4871026790838146753876369132147729921}\over{35297853936987425544846450851053568000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9453e-23 $ % num decay width
& [$ 1.6865e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{312535261\,\log 6}\over{8505552980148224000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{14508387175709250956085156051338424373}\over{7059570787397485108969290170210713600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1044e-23 $ % num decay width
& [$ 8.6557e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{195858109\,\log 6}\over{8505552980148224000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3033598876294889203474754414296221179}\over{7059570787397485108969290170210713600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6530e-23 $ % num decay width
& [$ 8.1845e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{99643279\,\log 6}\over{8505552980148224000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{13875710173120681443800965235137269041}\over{7059570787397485108969290170210713600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4149e-23 $ % num decay width
& [$ 7.4865e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2126977\,\log 6}\over{243015799432806400\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{3741297025024950789623277945011173}\over{847487489483491609720202901585920\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 4 from bottom -108
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 4  }
\label{N=7_state_4}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $3.8921e-21$ % total width numeric
& $5361$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{371478323785466724440751232259}\over{23454945385186461238144532480000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0411e-23 $ % num decay width
& [$ 2.4792e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{62963171\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{125386941692390284535940602016101}\over{15757970507583672118235022701363200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4203e-22 $ % num decay width
& [$ 1.4597e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37584737\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{39685256797436548496921611283309639}\over{11460342187333579722352743782809600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4614e-23 $ % num decay width
& [$ 1.3044e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1839073\,\log 6}\over{17358271388057600\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{76899910270360386638918323483423}\over{3151594101516734423647004540272640\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8588e-23 $ % num decay width
& [$ 8.8140e-2 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1008638143\,\log 6}\over{21263882450370560000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{12064105867901337569378508648317123}\over{1103057935530857048276451589095424000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0098e-23 $ % num decay width
& [$ 7.2040e-2 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15997321\,\log 6}\over{486031598865612800\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{10325871972233679509794855425046199}\over{50425505624267750778352072644362240\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 5 from bottom -107
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 5  }
\label{N=7_state_5}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,2],[1,2],[1,2],[1,1]] $ } % particle
& & $3.9824e-21$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{13683379731543053357751584673829}\over{93819781540745844952578129920000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1102e-22 $ % num decay width
& [$ 1.6726e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{260861149\,\log 6}\over{17011105960296448000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{145398846512922704552916713612288938709}\over{56476566299179880871754321361685708800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1815e-22 $ % num decay width
& [$ 1.6433e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{82598741\,\log 6}\over{3402221192059289600\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{137958920678797696078419155638582315843}\over{11295313259835976174350864272337141760\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6283e-23 $ % num decay width
& [$ 1.4506e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18235909\,\log 6}\over{347165427761152000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1282165135158462972746366315492586799619}\over{16136161799765680249072663246195916800\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0841e-22 $ % num decay width
& [$ 8.1666e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{81837449\,\log 6}\over{17011105960296448000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{12438126315611979971618420403321477707}\over{5134233299925443715614029214698700800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0264e-23 $ % num decay width
& [$ 7.5729e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{837010687\,\log 6}\over{9720631977312256000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{78034813353442410927437490285352343057}\over{16136161799765680249072663246195916800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 6 from bottom -106
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 6  }
\label{N=7_state_6}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,1],[1,1]] $ } % particle
& & $4.3648e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1333100182462571981736976880827}\over{75055825232596675962062503936000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8423e-22 $ % num decay width
& [$ 8.4416e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{257270171\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{3981716807302906104485905831647759001}\over{1008510112485355015567041452887244800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7956e-22 $ % num decay width
& [$ 8.2274e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{261075107\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{367402264046971384566825362148091247}\over{91682737498668637778821950262476800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7531e-22 $ % num decay width
& [$ 8.0327e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4805681\,\log 6}\over{71475235127296000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{541889312702200150702609798258074623}\over{144072873212193573652434493269606400\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6023e-22 $ % num decay width
& [$ 7.3421e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{56546011\,\log 6}\over{243015799432806400\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{438043323412623056192449608514080583}\over{100851011248535501556704145288724480\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1181e-22 $ % num decay width
& [$ 7.1436e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{448049323\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{3467683895614800792251932750155076369}\over{504255056242677507783520726443622400\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 7 from bottom -105
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 7  }
\label{N=7_state_7}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,2],[1,2]] $ } % particle
& & $4.8706e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{33470545967132929710613795027849}\over{187639563081491689905156259840000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9075e-22 $ % num decay width
& [$ 1.6045e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13526141\,\log 6}\over{97206319773122560\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2511119206642842968304474223108689977}\over{322723235995313604981453264923918336\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4861e-22 $ % num decay width
& [$ 1.4315e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19378817\,\log 6}\over{127903052333056000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{64822509391636844595061179836163527657}\over{849271673671877907845929644536627200\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0082e-22 $ % num decay width
& [$ 8.2294e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5142671\,\log 6}\over{37387046066585600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{318178349867270481152490440481397879}\over{124124321536659078839020486509199360\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7677e-22 $ % num decay width
& [$ 7.2586e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{891635141\,\log 6}\over{9720631977312256000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{27636336543703825509888601514845329767}\over{16136161799765680249072663246195916800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1610e-24 $ % num decay width
& [$ 7.0373e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1598521\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{30744371111523789735292419605519843}\over{8068080899882840124536331623097958400\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 8 from bottom -104
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 8  }
\label{N=7_state_8}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,1],[1,1],[1,1]] $ } % particle
& & $5.0874e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{46613324026413476044799535478517}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7684e-22 $ % num decay width
& [$ 2.2222e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{105546017\,\log 6}\over{220923454029824000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{2996210417024432119252351597133205637}\over{1008510112485355015567041452887244800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3839e-22 $ % num decay width
& [$ 1.6322e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{475351223\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{272739275826516543476358270234069019}\over{2017020224970710031134082905774489600\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8206e-22 $ % num decay width
& [$ 1.0736e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{74693\,\log 6}\over{628353715404800\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1473428312508570727716253712956289}\over{2002005186075146432887427201761280\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4648e-22 $ % num decay width
& [$ 8.6381e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{38045471\,\log 6}\over{186935230332928000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{21827538162795140257868353332778363}\over{155155401920823848548775608136499200\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1272e-24 $ % num decay width
& [$ 7.2264e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1287911\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{296461627195405678849032821398007}\over{288145746424387147304868986539212800\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 9 from bottom -103
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 9  }
\label{N=7_state_9}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,3],[1,3],[1,1]] $ } % particle
& & $5.3102e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{8109196375803644543950613780117}\over{375279126162983379810312519680000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6382e-22 $ % num decay width
& [$ 2.1235e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{171560261\,\log 6}\over{243015799432806400\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1328160230425248585576048438842085833}\over{100851011248535501556704145288724480\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2069e-22 $ % num decay width
& [$ 1.2078e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{495448973\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{284138482964465102882751617283349769}\over{1008510112485355015567041452887244800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9339e-22 $ % num decay width
& [$ 1.1050e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1712663\,\log 6}\over{12150789971640320\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{70757498282969891559619745714362033}\over{80680808998828401245363316230979584\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9664e-22 $ % num decay width
& [$ 7.4062e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{774217\,\log 6}\over{63951526166528000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{162018276474469977639875912356840027}\over{26539739802246184620185301391769600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 3 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0726e-22 $ % num decay width
& [$ 5.7861e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{30685723\,\log 6}\over{243015799432806400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{158360558398607683274436825842252671}\over{201702022497071003113408290577448960\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 10 from bottom -102
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 10  }
\label{N=7_state_10}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[7,1]] $ } % particle
& & $5.5342e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{77011628232019484234077719419866493}\over{4690989077037292247628906496000000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5427e-23 $ % num decay width
& [$ 3.5503e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3494421696158143640448449013063137442154463}\over{79477295664480552873282185986048000\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{2206720787\,\log 6}\over{2057264168960000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3619e-23 $ % num decay width
& [$ 1.8128e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2580277331036567729252547963534983094803761}\over{28201621042235034890519485349888000\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{13776178907\,\log 6}\over{2057264168960000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4686e-24 $ % num decay width
& [$ 1.5857e-1 $]  % ratio %
& $ 253 $  % class deg %
& $ 253 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{294828587\,\log 6}\over{10286320844800000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{2567793563085780215954555142804233279751959}\over{2185625630773215204015260114616320000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8777e-23 $ % num decay width
& [$ 7.8039e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1077784901\,\log 6}\over{287729254400000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1912148234117095932768641658277493556181663}\over{336250097042033108310040017633280000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 7 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0791e-25 $ % num decay width
& [$ 4.6439e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{890017607\,\log 6}\over{20572641689600000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1291926739112040556467575118684066440497579}\over{2185625630773215204015260114616320000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 11 from bottom -101
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 11  }
\label{N=7_state_11}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,2],[1,1]] $ } % particle
& & $5.6509e-21$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{25888339936134578409177027708023}\over{375279126162983379810312519680000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2130e-22 $ % num decay width
& [$ 1.4534e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{137094791\,\log 6}\over{441846908059648000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{5041004374295099984772668002736809707971}\over{32272323599531360498145326492391833600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0855e-22 $ % num decay width
& [$ 7.2299e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{319596859\,\log 6}\over{4860315988656128000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{3208619490101660312906920110021525380867}\over{32272323599531360498145326492391833600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0670e-22 $ % num decay width
& [$ 7.1971e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1614211289\,\log 6}\over{19441263954624512000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{149223320922547450904549465690096360179}\over{32272323599531360498145326492391833600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1969e-22 $ % num decay width
& [$ 5.6574e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{67588799\,\log 6}\over{1143603762036736000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{412201535537045711229660474715247937343}\over{4610331942790194356877903784627404800\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1545e-22 $ % num decay width
& [$ 5.5823e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{129801769\,\log 6}\over{972063197731225600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1418748311155346041977217827617234429}\over{189837197644302120577325449955246080\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 12 from bottom -100
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 12  }
\label{N=7_state_12}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.3245e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{185205418541550041217715995053}\over{266533470286209786797096960000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5257e-22 $ % num decay width
& [$ 3.3448e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3029060366470146418096263470307247}\over{508321629276892648975323312947200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{47976151\,\log 6}\over{151884874645504000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9569e-23 $ % num decay width
& [$ 1.8892e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24913467586426538598813764461531793}\over{15757970507583672118235022701363200\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{16460113\,\log 6}\over{21697839235072000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6725e-22 $ % num decay width
& [$ 1.6903e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24959775406236634837136550985667}\over{7067939227442777357360404889600\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{39588047\,\log 6}\over{23366903791616000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2973e-24 $ % num decay width
& [$ 6.3657e-2 $]  % ratio %
& $ 76 $  % class deg %
& $ 76 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8239477856309558418233850175670939}\over{3151594101516734423647004540272640\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{12709031\,\log 6}\over{30376974929100800\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9773e-23 $ % num decay width
& [$ 3.7516e-2 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{786050403039374533415802091209443}\over{72617375610984664139331901849600\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{29234111\,\log 6}\over{151884874645504000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 13 from bottom -99
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 13  }
\label{N=7_state_13}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $6.5221e-21$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16807342258013531636270073654757}\over{23454945385186461238144532480000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3387e-22 $ % num decay width
& [$ 2.4557e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13841477516404477552658932960612951}\over{520924644878799078288761081036800\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{40923893\,\log 6}\over{86791356940288000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9935e-22 $ % num decay width
& [$ 2.2969e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12329526471017920706251382601224978657}\over{252127528121338753891760363221811200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{301597531\,\log 6}\over{347165427761152000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7350e-23 $ % num decay width
& [$ 8.9557e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{384332561426213986480831328663540869}\over{9004554575762098353277155829350400\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{153688741\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0754e-24 $ % num decay width
& [$ 8.3489e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{150260228718980093788089003832560203}\over{12606376406066937694588018161090560\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{4545137\,\log 6}\over{7147523512729600\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7707e-22 $ % num decay width
& [$ 8.1447e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{108068613576007928923009890372491527}\over{97875593214805416883447345971200\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{441653789\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 14 from bottom -98
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 14  }
\label{N=7_state_14}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,4],[1,3]] $ } % particle
& & $6.7779e-21$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1940730986374391198920721727847}\over{23454945385186461238144532480000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4299e-21 $ % num decay width
& [$ 2.1097e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29841179\,\log 6}\over{51161220933222400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{33263263098779073141972113616376428253}\over{339708669468751163138371857814650880\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5393e-22 $ % num decay width
& [$ 1.4074e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{84612551\,\log 6}\over{194412639546245120\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{94363723042894843843995733396109079107}\over{1290892943981254419925813059695673344\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2476e-22 $ % num decay width
& [$ 1.0693e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9763148389\,\log 6}\over{19441263954624512000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{33464887428185445068914116713943150677}\over{32272323599531360498145326492391833600\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4289e-23 $ % num decay width
& [$ 7.8837e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1778233\,\log 6}\over{972063197731225600\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{25983614420155476450335038819121}\over{2465418151224702864640590259159040\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 4 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0132e-22 $ % num decay width
& [$ 7.3963e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1137973\,\log 6}\over{36069135351808000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{15559709850722651124058735555439152591}\over{2933847599957396408922302408399257600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 15 from bottom -97
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 15  }
\label{N=7_state_15}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,1],[1,1]] $ } % particle
& & $6.7999e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{60548285914068200867701623157}\over{2188216479084451194229227520000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4813e-22 $ % num decay width
& [$ 2.4946e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20511893\,\log 6}\over{54980950097920000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{207706261837388848123391805663791161}\over{29837577292466124720918386180096000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0056e-21 $ % num decay width
& [$ 1.4789e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{339617189\,\log 6}\over{4860315988656128000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{15700830175431140427812189858961954727}\over{4034040449941420062268165811548979200\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0611e-22 $ % num decay width
& [$ 1.1945e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9357529\,\log 6}\over{169941118484480000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{68615688688645816715892472863368443}\over{67458870400358195021206786146304000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1423e-23 $ % num decay width
& [$ 7.0553e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11767907\,\log 6}\over{12150789971640320000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{499725577660986674438369096656937}\over{29575076612473754122200629116928000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2342e-22 $ % num decay width
& [$ 6.5712e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1454444501\,\log 6}\over{12150789971640320000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{7514340588400633901048180622246700577}\over{10085101124853550155670414528872448000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 16 from bottom -96
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 16  }
\label{N=7_state_16}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $6.8344e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2470846442623804747366131937}\over{266533470286209786797096960000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3348e-22 $ % num decay width
& [$ 3.9061e-1 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36492394352079554686274893187879}\over{829366868820193269380790668492800\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{504619\,\log 6}\over{7993940770816000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5371e-22 $ % num decay width
& [$ 3.7122e-1 $]  % ratio %
& $ 10 $  % class deg %
& $ 10 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{96521648138670319520613803627}\over{685129152503637918184131421798400\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{202129\,\log 6}\over{151884874645504000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3602e-24 $ % num decay width
& [$ 5.7418e-2 $]  % ratio %
& $ 90 $  % class deg %
& $ 90 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19579805186009659071962541693643}\over{15757970507583672118235022701363200\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{86741\,\log 6}\over{151884874645504000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9875e-24 $ % num decay width
& [$ 5.2510e-2 $]  % ratio %
& $ 90 $  % class deg %
& $ 90 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{607329051223363953025231385359}\over{508321629276892648975323312947200\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{257869\,\log 6}\over{151884874645504000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2794e-24 $ % num decay width
& [$ 3.1953e-2 $]  % ratio %
& $ 30 $  % class deg %
& $ 30 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{868197408798841111507567868433589}\over{15757970507583672118235022701363200\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{573949\,\log 6}\over{21697839235072000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 17 from bottom -95
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 17  }
\label{N=7_state_17}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,1],[1,1]] $ } % particle
& & $7.0513e-21$ % total width numeric
& $4092$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{23362630642474583255541310020493}\over{3350706483598065891163504640000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6126e-22 $ % num decay width
& [$ 2.1592e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20847968579111887183246059167902012511}\over{63031882030334688472940090805452800\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{394378099\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9883e-22 $ % num decay width
& [$ 8.4925e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14699517289512351450762364982873767181}\over{8133146068430282383605173007155200\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{262753303\,\log 6}\over{220923454029824000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9519e-22 $ % num decay width
& [$ 8.3726e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5692401870357730473303766071313744379}\over{14831031065961103170103550777753600\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{5525349461\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2319e-22 $ % num decay width
& [$ 6.3304e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{346981046339581019564547100874572847}\over{434702634691963368778897177968640\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{9119027\,\log 6}\over{17358271388057600\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2126e-22 $ % num decay width
& [$ 6.2756e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1901423349536736955005435113837875579}\over{2521275281213387538917603632218112\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{36184711\,\log 6}\over{24301579943280640\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 18 from bottom -94
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 18  }
\label{N=7_state_18}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,1],[1,1]] $ } % particle
& & $7.1997e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{460005442753600979102275956943}\over{193842523844516208579706880000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7889e-22 $ % num decay width
& [$ 2.1637e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{56295367673017447107805845653542731463}\over{252127528121338753891760363221811200\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{1071019667\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1002e-22 $ % num decay width
& [$ 1.6946e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14495418772627099073805722930569994197}\over{3151594101516734423647004540272640\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{17522809\,\log 6}\over{17358271388057600\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2327e-22 $ % num decay width
& [$ 1.1435e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15403113632579038297604075976250679689}\over{63031882030334688472940090805452800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{879167603\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6591e-23 $ % num decay width
& [$ 9.6785e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21098458485470480580475873058965666979}\over{63031882030334688472940090805452800\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{15656129\,\log 6}\over{7890123358208000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3285e-23 $ % num decay width
& [$ 6.7917e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{694092265874392452693776168854640471}\over{252127528121338753891760363221811200\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{4369913\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 19 from bottom -93
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 19  }
\label{N=7_state_19}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,2],[1,1]] $ } % particle
& & $7.2156e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2677589402228922544957511903734409}\over{375279126162983379810312519680000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1386e-21 $ % num decay width
& [$ 1.5779e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16227916619699632424009766132570188909}\over{100851011248535501556704145288724480\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{115639021\,\log 6}\over{121507899716403200\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1171e-21 $ % num decay width
& [$ 1.5482e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29281577518154591370958614576180203}\over{852502208356174992026239605145600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{60383569\,\log 6}\over{10996190019584000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5260e-22 $ % num decay width
& [$ 7.6585e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2431432950525519005649054537975366589}\over{4116367806062673532926699807703040\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{188929427\,\log 6}\over{486031598865612800\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3580e-22 $ % num decay width
& [$ 7.4256e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{109874012139191330353917614764553719829}\over{144072873212193573652434493269606400\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{10979356639\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9802e-23 $ % num decay width
& [$ 5.7631e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{334793925001141065341446890686788110763}\over{504255056242677507783520726443622400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{797027999\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 20 from bottom -92
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 20  }
\label{N=7_state_20}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,5],[1,2]] $ } % particle
& & $7.4890e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{164684740870390919129482544933}\over{600446601860773407696500031488\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8299e-21 $ % num decay width
& [$ 2.4434e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{32091097\,\log 6}\over{45086419189760000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{57828465577614917060784812340438488679443}\over{161361617997656802490726632461959168000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0927e-21 $ % num decay width
& [$ 1.4590e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1771446967\,\log 6}\over{19441263954624512000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{4429344838089077060640031773263253340199}\over{32272323599531360498145326492391833600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9142e-22 $ % num decay width
& [$ 1.1903e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{318834883\,\log 6}\over{2777323422089216000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{205152531080436642743560499094366561241}\over{32272323599531360498145326492391833600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4758e-23 $ % num decay width
& [$ 7.2729e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1313911\,\log 6}\over{2209234540298240000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{826179061435223163897570824937773779}\over{80680808998828401245363316230979584000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 5 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1095e-23 $ % num decay width
& [$ 6.1969e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5359140433\,\log 6}\over{24301579943280640000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{18004020774340569300903638786540476157843}\over{161361617997656802490726632461959168000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 21 from bottom -91
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 21  }
\label{N=7_state_21}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,1],[1,1],[1,1]] $ } % particle
& & $7.6371e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{59100692223127342884782037853}\over{633917442842877330760663040000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5052e-22 $ % num decay width
& [$ 2.1626e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1538640242867814927567344315410523}\over{63031882030334688472940090805452800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{1720267\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9916e-22 $ % num decay width
& [$ 1.1752e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{51981663440399180257074936436322339}\over{63031882030334688472940090805452800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{79842131\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4764e-22 $ % num decay width
& [$ 1.1599e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2887846031682584921144308999656277}\over{5730171093666789861176371891404800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{1479811\,\log 6}\over{55230863507456000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9361e-22 $ % num decay width
& [$ 1.1534e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{50697211715892413397341360959504723}\over{63031882030334688472940090805452800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{25955689\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7275e-22 $ % num decay width
& [$ 1.0714e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{299014585672298098872510705432041}\over{63031882030334688472940090805452800\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{353389\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 22 from bottom -90
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 22  }
\label{N=7_state_22}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,2],[1,2]] $ } % particle
& & $7.8281e-21$ % total width numeric
& $8835$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{78510603272572803545518877210741}\over{10142679085486037292170608640000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6425e-21 $ % num decay width
& [$ 2.0982e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3107102753808876054732468715510155593}\over{1551554019208238485487756081364992\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{222533\,\log 6}\over{169941118484480\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5215e-22 $ % num decay width
& [$ 1.6662e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7333158641490442825636620130489464662599}\over{1008510112485355015567041452887244800\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{3876735931\,\log 6}\over{2430157994328064000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9510e-22 $ % num decay width
& [$ 1.2649e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16318615958918121875559127275022512869}\over{3477621077535706950231177423749120\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{187610233\,\log 6}\over{60753949858201600\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7398e-22 $ % num decay width
& [$ 9.5547e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14791556664032981082307779521961402877}\over{7582782800641767034338657540505600\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{164064073\,\log 6}\over{127903052333056000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4405e-23 $ % num decay width
& [$ 7.7288e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{487441793960537359650583270984511321}\over{856120638782134987747912948121600\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{5994733\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 23 from bottom -89
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 23  }
\label{N=7_state_23}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[1,2]] $ } % particle
& & $7.8981e-21$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4812588711344860583502671657779}\over{1848665646123070836504002560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7227e-21 $ % num decay width
& [$ 2.1811e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4264109290082328493415851543361145740623}\over{1008510112485355015567041452887244800\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{2253331187\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2912e-21 $ % num decay width
& [$ 1.6348e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{898175808617726204863502655118328824057}\over{100851011248535501556704145288724480\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{118750777\,\log 6}\over{60753949858201600\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3657e-22 $ % num decay width
& [$ 1.0592e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{297650035273786855458861160823410365817}\over{40340404499414200622681658115489792\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{157427923\,\log 6}\over{97206319773122560\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5789e-23 $ % num decay width
& [$ 9.9690e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1030165354301897277365449907040920126597}\over{504255056242677507783520726443622400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{74319857\,\log 6}\over{55230863507456000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8501e-23 $ % num decay width
& [$ 7.9388e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{654164145136941833439084949191829271}\over{59324124263844412680414203111014400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{5838683\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 24 from bottom -88
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 24  }
\label{N=7_state_24}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,4],[1,1]] $ } % particle
& & $8.1802e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{183971204409684272609644403521171}\over{68232568393269705420056821760000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6274e-21 $ % num decay width
& [$ 1.9895e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5071999126703582893446566405869753050193}\over{1008510112485355015567041452887244800\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{156777557\,\log 6}\over{15780246716416000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2159e-21 $ % num decay width
& [$ 1.4864e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{721292010536728236257086242800065021033}\over{2017020224970710031134082905774489600\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{30876714137\,\log 6}\over{4860315988656128000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0403e-21 $ % num decay width
& [$ 1.2718e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{110089582279730941091061331213887815491}\over{36673094999467455111528780104990720\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{17293215113\,\log 6}\over{972063197731225600\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9363e-23 $ % num decay width
& [$ 1.0586e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22701937004324079774178390064040431}\over{16669588636121570505240354593177600\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{38866613\,\log 6}\over{4860315988656128000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 4 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9444e-23 $ % num decay width
& [$ 7.9187e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{805443811271688712150977258989717698987}\over{1008510112485355015567041452887244800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{1015214927\,\log 6}\over{71475235127296000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 25 from bottom -87
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 25  }
\label{N=7_state_25}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,2],[1,2],[1,1]] $ } % particle
& & $8.4912e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70021306866103838291796420924037}\over{75055825232596675962062503936000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5688e-22 $ % num decay width
& [$ 1.5472e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{911174328236257255892606327173701083}\over{20170202249707100311340829057744896\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{269873\,\log 6}\over{3037697492910080\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1937e-21 $ % num decay width
& [$ 1.4059e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{140950177566340697060872303518567359}\over{100851011248535501556704145288724480\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{80369\,\log 6}\over{121507899716403200\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8695e-22 $ % num decay width
& [$ 1.3825e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{45633413414858066818297010907146569}\over{504255056242677507783520726443622400\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{33889\,\log 6}\over{27615431753728000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2628e-22 $ % num decay width
& [$ 7.6850e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{951889419146371610478340757602540007}\over{100851011248535501556704145288724480\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{2257711\,\log 6}\over{121507899716403200\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2166e-22 $ % num decay width
& [$ 7.5762e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1530101929915387138757977700696614873}\over{504255056242677507783520726443622400\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{5443231\,\log 6}\over{303769749291008000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 26 from bottom -86
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 26  }
\label{N=7_state_26}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,3],[1,1]] $ } % particle
& & $8.5048e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3867644323963744766225595573851}\over{1379702669716850661067325440000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2923e-21 $ % num decay width
& [$ 1.5195e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{913584033154848975710208617645282449}\over{12606376406066937694588018161090560\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{467064107\,\log 6}\over{121507899716403200\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2129e-21 $ % num decay width
& [$ 1.4261e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{770813636039067492119470466451658687}\over{13269869901123092310092650695884800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{131225147\,\log 6}\over{127903052333056000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0804e-21 $ % num decay width
& [$ 1.2703e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{34808713071093829967867316519123384713}\over{252127528121338753891760363221811200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{53656687277\,\log 6}\over{2430157994328064000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0672e-22 $ % num decay width
& [$ 8.3096e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6976783757304425628109877948682813469}\over{7878985253791836059117511350681600\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{354083381\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3015e-23 $ % num decay width
& [$ 5.6828e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2077743756155638683996936961800397013}\over{63031882030334688472940090805452800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{188517881\,\log 6}\over{35737617563648000\,3^{{{21}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 27 from bottom -85
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 27  }
\label{N=7_state_27}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[1,3]] $ } % particle
& & $8.6025e-21$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1064084545459623507875584832877737}\over{375279126162983379810312519680000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0157e-21 $ % num decay width
& [$ 2.3432e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{643248280863997696141998130888273657153}\over{1008510112485355015567041452887244800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{82614104201\,\log 6}\over{2430157994328064000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8110e-21 $ % num decay width
& [$ 2.1052e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24908904425599289381428290150336517517}\over{91682737498668637778821950262476800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{3905509981\,\log 6}\over{2430157994328064000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6289e-23 $ % num decay width
& [$ 9.2805e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{73661058249998605839219603849157968499}\over{504255056242677507783520726443622400\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{4734788579\,\log 6}\over{607539498582016000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8388e-22 $ % num decay width
& [$ 7.9498e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29179118857518627339475996248872304953}\over{100851011248535501556704145288724480\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{117202693\,\log 6}\over{7594243732275200\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2494e-22 $ % num decay width
& [$ 7.2646e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{699841531394022595393210154306161089809}\over{504255056242677507783520726443622400\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{7494682619\,\log 6}\over{303769749291008000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 28 from bottom -84
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 28  }
\label{N=7_state_28}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,6],[1,1]] $ } % particle
& & $9.1661e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{125978246646956848283265548624197}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8446e-21 $ % num decay width
& [$ 3.1034e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{53841019\,\log 6}\over{146174916952064000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{935458079346058585532511737760491968751}\over{1698543347343755815691859289073254400\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6831e-21 $ % num decay width
& [$ 1.8362e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6625018909\,\log 6}\over{24301579943280640000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{11737789043930106851008951113420154855003}\over{9491859882215106028866272497762304000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2268e-23 $ % num decay width
& [$ 1.0145e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9606276349\,\log 6}\over{24301579943280640000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{96814661641482422270875137365478286694987}\over{161361617997656802490726632461959168000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0048e-23 $ % num decay width
& [$ 9.6122e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{382321\,\log 6}\over{13886617110446080000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{159116525679567286945753910087239271}\over{5564193724057131120369883877998592000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 6 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0446e-22 $ % num decay width
& [$ 8.7764e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2843879873\,\log 6}\over{97206319773122560000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{782054168600752243632510969747874679309}\over{161361617997656802490726632461959168000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 29 from bottom -83
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 29  }
\label{N=7_state_29}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,1],[1,1]] $ } % particle
& & $9.2423e-21$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{162602523603749821221680689}\over{4323492236900730182146457600\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4839e-22 $ % num decay width
& [$ 2.0523e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{34463769625916488741380154743719}\over{2173513173459816843894485889843200\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{10499911\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4042e-22 $ % num decay width
& [$ 1.1694e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{101494165440339635905983166265266397}\over{63031882030334688472940090805452800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{467830739\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2301e-22 $ % num decay width
& [$ 1.1318e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1223985959987055242564484524832901}\over{63031882030334688472940090805452800\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{50778883\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4218e-22 $ % num decay width
& [$ 1.0194e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47185188099322647279853498947182911}\over{1853878883245137896262943847219200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{117382901\,\log 6}\over{86791356940288000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7721e-22 $ % num decay width
& [$ 9.4912e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31216333168956335987940434498290817}\over{252127528121338753891760363221811200\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{3962677\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 30 from bottom -82
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 30  }
\label{N=7_state_30}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,5]] $ } % particle
& & $9.3257e-21$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2307068973772799908922070818426621}\over{750558252325966759620625039360000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3148e-21 $ % num decay width
& [$ 3.5545e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23003970209696708185020267444236456422307}\over{403404044994142006226816581154897920\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{12164660483\,\log 6}\over{972063197731225600\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7894e-23 $ % num decay width
& [$ 1.9211e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2993525786143850632872858459140439610679}\over{144072873212193573652434493269606400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{503936081\,\log 6}\over{110461727014912000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.1946e-23 $ % num decay width
& [$ 1.7744e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{37249440243937437841314672530545221059}\over{2017020224970710031134082905774489600\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{175321789\,\log 6}\over{4860315988656128000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0389e-21 $ % num decay width
& [$ 1.1141e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3177423206047\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{117755429990047746290035625639215520495663}\over{59324124263844412680414203111014400\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2863e-23 $ % num decay width
& [$ 3.1725e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{49723477501\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{281942567102057719287873611617340315312887}\over{1008510112485355015567041452887244800\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 31 from bottom -81
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 31  }
\label{N=7_state_31}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,3],[1,2]] $ } % particle
& & $1.0200e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{20025839364852981361748043738047}\over{53611303737569054258616074240000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0411e-21 $ % num decay width
& [$ 2.0012e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{249501706195677900694933227798863}\over{833479431806078525262017729658880\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{53929\,\log 6}\over{121507899716403200\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1762e-21 $ % num decay width
& [$ 1.1532e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{976786867960748637498386509234820143}\over{100851011248535501556704145288724480\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{5209319\,\log 6}\over{30376974929100800\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1551e-21 $ % num decay width
& [$ 1.1325e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5837617991320360486116225663398549}\over{595342451290056089472869806899200\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{22605367\,\log 6}\over{43395678470144000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0288e-21 $ % num decay width
& [$ 1.0087e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16145224079220727110048109713930075301}\over{504255056242677507783520726443622400\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{8207971\,\log 6}\over{43395678470144000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3411e-22 $ % num decay width
& [$ 9.1583e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{159630984670633796016196453252036847}\over{1008510112485355015567041452887244800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{16087549\,\log 6}\over{2430157994328064000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 32 from bottom -80
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 32  }
\label{N=7_state_32}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1],[1,1]] $ } % particle
& & $1.0441e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1123389828138709240593857531}\over{237976312755544452497408000000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2894e-21 $ % num decay width
& [$ 3.1506e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{189798761\,\log 6}\over{367368601600000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{328059383310057921476310048057218699}\over{304914290007423996095878922240000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4516e-22 $ % num decay width
& [$ 3.0588e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22428695383338921691332008200739}\over{55438961819531635653796167680000\,3^{{{45}\over{2}}}\,\pi^{12}}}$ $-\left({{296449\,\log 6}\over{56518246400000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0708e-23 $ % num decay width
& [$ 1.2792e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1060127\,\log 6}\over{367368601600000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{610794715359178708037705608585031}\over{304914290007423996095878922240000\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6767e-23 $ % num decay width
& [$ 3.5330e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2426167\,\log 6}\over{367368601600000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{465947937080749591207204202908717}\over{304914290007423996095878922240000\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2710e-24 $ % num decay width
& [$ 2.8120e-2 $]  % ratio %
& $ 231 $  % class deg %
& $ 231 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{302678784068590692795175081641457}\over{609828580014847992191757844480000\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{16417\,\log 6}\over{22960537600000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 33 from bottom -79
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 33  }
\label{N=7_state_33}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[1,4]] $ } % particle
& & $1.0760e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{532393553912589752340005071932149}\over{150111650465193351924125007872000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9111e-21 $ % num decay width
& [$ 2.7054e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1330167400979924133698738349685652065753}\over{2017020224970710031134082905774489600\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{6250951913\,\log 6}\over{4860315988656128000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8615e-21 $ % num decay width
& [$ 1.7300e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{393614351799216508072334514148615031729}\over{59324124263844412680414203111014400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{252669103\,\log 6}\over{173582713880576000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7884e-21 $ % num decay width
& [$ 1.6621e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3060871251719524683052262365528512170507}\over{403404044994142006226816581154897920\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{2080691471\,\log 6}\over{138866171104460800\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3500e-23 $ % num decay width
& [$ 8.8939e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{82990809295917725779879767468263676539}\over{144072873212193573652434493269606400\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{65848499\,\log 6}\over{173582713880576000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4955e-23 $ % num decay width
& [$ 5.1022e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1550358281194787877212428343857099417}\over{201702022497071003113408290577448960\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{110777\,\log 6}\over{22092345402982400\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 34 from bottom -78
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 34  }
\label{N=7_state_34}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[6,1,1,1]] $ } % particle
& & $1.1401e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{132241837047865703316241084181}\over{25653846515047691979220582400000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1337e-21 $ % num decay width
& [$ 3.6257e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{59333269\,\log 6}\over{73473720320000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{5397638639540593986576243179857109}\over{3209624105341305222061883392000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7942e-22 $ % num decay width
& [$ 3.6196e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{419188198117739394094889620748201471}\over{5976320084145510323479226875904000\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{545672549\,\log 6}\over{1800106147840000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9599e-23 $ % num decay width
& [$ 1.0006e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{105487\,\log 6}\over{1669857280000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{11840106324184873198617218098973}\over{810018986736989742949203968000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1195e-23 $ % num decay width
& [$ 4.2757e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24697046917252602884857900989682237}\over{11952640168291020646958453751808000\,3^{{{45}\over{2}}}\,\pi^{12}}}$ $-\left({{771576997\,\log 6}\over{28801698365440000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 6 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2127e-22 $ % num decay width
& [$ 3.6950e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23344558660538418862125283988965462381}\over{11952640168291020646958453751808000\,3^{{{49}\over{2}}}\,\pi^{12}}}$ $-\left({{81035923279\,\log 6}\over{28801698365440000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 35 from bottom -77
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 35  }
\label{N=7_state_35}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.1725e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{19293991138860657051308569603}\over{404395610089421745485250560000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0173e-21 $ % num decay width
& [$ 5.2061e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1495073\,\log 6}\over{303769749291008000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{46588715995918525165212161650309}\over{15757970507583672118235022701363200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1862e-22 $ % num decay width
& [$ 1.2140e-1 $]  % ratio %
& $ 12 $  % class deg %
& $ 12 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{200916643\,\log 6}\over{303769749291008000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{11109659874363078656981248223269}\over{72617375610984664139331901849600\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3815e-22 $ % num decay width
& [$ 1.1536e-1 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19284568668155110349483452882836643}\over{3317467475280773077523162673971200\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{619789\,\log 6}\over{1998485192704000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5464e-23 $ % num decay width
& [$ 1.0024e-1 $]  % ratio %
& $ 76 $  % class deg %
& $ 76 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1910071\,\log 6}\over{303769749291008000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{22816771977315726116850150630631}\over{15757970507583672118235022701363200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9055e-23 $ % num decay width
& [$ 2.0147e-2 $]  % ratio %
& $ 4 $  % class deg %
& $ 4 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4162788711573631350866765592721}\over{28847543263311070239331849338880\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{9227\,\log 6}\over{399697038540800\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 36 from bottom -76
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 36  }
\label{N=7_state_36}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,4],[1,1]] $ } % particle
& & $1.1727e-20$ % total width numeric
& $4059$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{14015722700898183839483625998383}\over{32632967492433337374809784320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4284e-21 $ % num decay width
& [$ 2.0707e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1175379892643892724222137164403115643}\over{5967515458493224944183677236019200\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{2131271\,\log 6}\over{5498095009792000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1413e-21 $ % num decay width
& [$ 1.8258e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{384309744718262220679231105548684443}\over{2017020224970710031134082905774489600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{29073631\,\log 6}\over{4860315988656128000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4997e-21 $ % num decay width
& [$ 1.2788e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{89942893230689748331987742958505681}\over{1008510112485355015567041452887244800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{4594951\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9629e-22 $ % num decay width
& [$ 7.6426e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9381135580367075641023743988744595603}\over{1008510112485355015567041452887244800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{600922363\,\log 6}\over{1215078997164032000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 4 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6342e-22 $ % num decay width
& [$ 7.3624e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{231207028542202974857271845300234101}\over{77577700960411924274387804068249600\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{44430563\,\log 6}\over{93467615166464000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 37 from bottom -75
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 37  }
\label{N=7_state_37}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.2249e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{692796987464408114402758225313}\over{375279126162983379810312519680000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4273e-21 $ % num decay width
& [$ 3.4958e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15020821\,\log 6}\over{121507899716403200\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{233080210490516473316852173581990401}\over{100851011248535501556704145288724480\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3755e-22 $ % num decay width
& [$ 2.2962e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{248099141\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{285458760241903021340067463123959871}\over{1008510112485355015567041452887244800\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8917e-22 $ % num decay width
& [$ 9.5314e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{610499645246968083715878598940361821}\over{26539739802246184620185301391769600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{264897233\,\log 6}\over{7993940770816000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3021e-23 $ % num decay width
& [$ 6.3782e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{325359791\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{374896407381032329870506666237827521}\over{1008510112485355015567041452887244800\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4366e-22 $ % num decay width
& [$ 5.9675e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{48604166363\,\log 6}\over{2430157994328064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{9333816625232425746103241787003050813}\over{2017020224970710031134082905774489600\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 38 from bottom -74
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 38  }
\label{N=7_state_38}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[1,7]] $ } % particle
& & $1.2376e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{17009139076968772806374528899159}\over{37527912616298337981031251968000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8020e-21 $ % num decay width
& [$ 5.4962e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{32569072297\,\log 6}\over{136088847682371584000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{241673075559739819833899202786875202397127}\over{225906265196719523487017285446742835200\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8610e-23 $ % num decay width
& [$ 1.6468e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{167447317\,\log 6}\over{1790642732662784000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{1380751320334210595006658948810249254999}\over{1080891221036935519076637729410252800\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1211e-23 $ % num decay width
& [$ 1.5093e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10015783\,\log 6}\over{27217769536474316800\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{177235270268410470174101477496440621}\over{45181253039343904697403457089348567040\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4406e-22 $ % num decay width
& [$ 3.5881e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{153770668398720531010105583430105251250469}\over{32272323599531360498145326492391833600\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{45761959189\,\log 6}\over{4860315988656128000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 1 , 7 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9488e-25 $ % num decay width
& [$ 2.8411e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{87255647\,\log 6}\over{170111059602964480000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{48735641788310893091494122627324637577}\over{564765662991798808717543213616857088000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 39 from bottom -73
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 39  }
\label{N=7_state_39}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,1],[1,1]] $ } % particle
& & $1.2800e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2255333868449896602018387388249}\over{14433812544730129992704327680000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1644e-21 $ % num decay width
& [$ 3.3820e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{226907\,\log 6}\over{21697839235072000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{28503538225229028036316916035774867}\over{504255056242677507783520726443622400\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0288e-21 $ % num decay width
& [$ 8.0381e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{489647\,\log 6}\over{75942437322752000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{20427528033704002514713881852097}\over{45841368749334318889410975131238400\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0221e-21 $ % num decay width
& [$ 7.9851e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2576731\,\log 6}\over{173582713880576000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{89334889833540563353832670209159759}\over{1008510112485355015567041452887244800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5964e-22 $ % num decay width
& [$ 5.9349e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5751436336639759327390090598293151}\over{52450078660565582253330635161600\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{7794299\,\log 6}\over{3996970385408000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7235e-22 $ % num decay width
& [$ 5.8182e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{50267858279421577206567674398697087}\over{6634934950561546155046325347942400\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{4846753\,\log 6}\over{3996970385408000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 40 from bottom -72
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 40  }
\label{N=7_state_40}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,2],[1,1]] $ } % particle
& & $1.3238e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3684188694372107207071427986026619}\over{93819781540745844952578129920000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2639e-21 $ % num decay width
& [$ 3.9765e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1056787079\,\log 6}\over{60753949858201600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1224953986853709074385245283193431965353}\over{573017109366678986117637189140480\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1164e-21 $ % num decay width
& [$ 1.5988e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14534531801\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{32715617658603036601961877385907342681993}\over{14831031065961103170103550777753600\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0632e-23 $ % num decay width
& [$ 8.4147e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20479411591\,\log 6}\over{2430157994328064000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{261272816665644689649995548940425999108957}\over{252127528121338753891760363221811200\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0271e-21 $ % num decay width
& [$ 7.7592e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1370046287\,\log 6}\over{30376974929100800\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{863046272614713291612951825355096631591}\over{12606376406066937694588018161090560\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8969e-22 $ % num decay width
& [$ 7.4764e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3480066037842372918936846935588905930543}\over{331746747528077307752316267397120\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{446356817\,\log 6}\over{581377510604800\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 41 from bottom -71
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 41  }
\label{N=7_state_41}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,1],[1,1]] $ } % particle
& & $1.3363e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12913643980079020671068130301597}\over{2931868173148307654768066560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4899e-21 $ % num decay width
& [$ 3.7265e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9525917\,\log 6}\over{13807715876864000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{3087276213491136749470595087429472607}\over{984873156723979507389688918835200\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3278e-21 $ % num decay width
& [$ 1.7420e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{342520501\,\log 6}\over{303769749291008000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{2184180689847171393972076789980333299}\over{425891094799558705898243856793600\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6206e-22 $ % num decay width
& [$ 1.1405e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{74471479\,\log 6}\over{10848919617536000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{36484476027069202084348736743881024881}\over{31515941015167344236470045402726400\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0350e-23 $ % num decay width
& [$ 7.9124e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{863733131\,\log 6}\over{303769749291008000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{5667872679869826418545583633089067073}\over{3939492626895918029558755675340800\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4339e-22 $ % num decay width
& [$ 6.3113e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28112309\,\log 6}\over{60753949858201600\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{163799925231691854048166987951735439}\over{6303188203033468847294009080545280\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 42 from bottom -70
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 42  }
\label{N=7_state_42}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,2],[1,1]] $ } % particle
& & $1.3367e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{122477709870996707795415459481607}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0684e-21 $ % num decay width
& [$ 2.2954e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{77180713\,\log 6}\over{303769749291008000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{229917280502702613093569012008399266851}\over{16136161799765680249072663246195916800\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9872e-21 $ % num decay width
& [$ 1.4866e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{171558659\,\log 6}\over{607539498582016000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{526363006982245481795120133954357019}\over{8068080899882840124536331623097958400\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4643e-21 $ % num decay width
& [$ 1.0954e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{433942373\,\log 6}\over{303769749291008000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{47907180336284658533840955224854504673}\over{16136161799765680249072663246195916800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4412e-22 $ % num decay width
& [$ 7.0630e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3006292943\,\log 6}\over{972063197731225600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{6924209276939252253303876286072369591}\over{3227232359953136049814532649239183360\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7366e-22 $ % num decay width
& [$ 6.5359e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{40811978592016465685918847352123071001}\over{849271673671877907845929644536627200\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{368924651\,\log 6}\over{15987881541632000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 43 from bottom -69
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 43  }
\label{N=7_state_43}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,1],[1,1]] $ } % particle
& & $1.3478e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{964813933773794619257866854571}\over{5863736346296615309536133120000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6709e-21 $ % num decay width
& [$ 3.9633e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{132483289\,\log 6}\over{55230863507456000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{1887814212239468792829526870606254977}\over{126063764060669376945880181610905600\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0990e-21 $ % num decay width
& [$ 1.5573e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11740135483\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{7607478702438749016118523239530579977}\over{252127528121338753891760363221811200\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1459e-22 $ % num decay width
& [$ 7.6357e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1453823984666590181687485539644126233}\over{6634934950561546155046325347942400\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{15575953\,\log 6}\over{3996970385408000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.5231e-23 $ % num decay width
& [$ 7.0473e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{401706989\,\log 6}\over{121507899716403200\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1562210622824681590572734794399547021}\over{25212752812133875389176036322181120\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.9268e-22 $ % num decay width
& [$ 6.6230e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1106131547\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{7465989761334584278883258444106833}\over{1969746313447959014779377837670400\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 44 from bottom -68
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 44  }
\label{N=7_state_44}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,2],[1,2]] $ } % particle
& & $1.3938e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{27366811352540672819746857771697}\over{53611303737569054258616074240000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6005e-21 $ % num decay width
& [$ 3.3006e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5334559\,\log 6}\over{243015799432806400\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{286629053969742990406848413387552641}\over{806808089988284012453633162309795840\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0396e-21 $ % num decay width
& [$ 1.4917e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{292840313\,\log 6}\over{4860315988656128000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{326064488914525159667224304373669203}\over{8068080899882840124536331623097958400\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2454e-22 $ % num decay width
& [$ 1.1831e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{181974235054705065016776754815002985169}\over{424635836835938953922964822268313600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{60922297\,\log 6}\over{7993940770816000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8489e-23 $ % num decay width
& [$ 1.1598e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{392941\,\log 6}\over{22092345402982400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{29757676826910941872407244515119411}\over{806808089988284012453633162309795840\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8370e-22 $ % num decay width
& [$ 8.3754e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1160744909\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{24066029683437242897999398553518130347}\over{4034040449941420062268165811548979200\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 45 from bottom -67
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 45  }
\label{N=7_state_45}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,1],[1,1]] $ } % particle
& & $1.4444e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1395795854697185256562005383819}\over{293186817314830765476806656000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9140e-21 $ % num decay width
& [$ 2.6503e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{111502217\,\log 6}\over{151884874645504000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1968986601401109591638912797770511}\over{15981714510733947381577102131200\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9724e-21 $ % num decay width
& [$ 2.0579e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7740511\,\log 6}\over{30376974929100800\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{328648272285568754268360670703177}\over{24621828918099487684742222970880\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.9911e-22 $ % num decay width
& [$ 1.3834e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1987\,\log 6}\over{45638483968000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3516508052908536706291451951227}\over{1503910145789623221820483174400\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1657e-22 $ % num decay width
& [$ 1.1307e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47009323\,\log 6}\over{8934404390912000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{776281890659869124526058817072436581}\over{7878985253791836059117511350681600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5325e-23 $ % num decay width
& [$ 4.8914e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10530827\,\log 6}\over{10848919617536000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1289799433024872300048596025879087557}\over{7878985253791836059117511350681600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 46 from bottom -66
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 46  }
\label{N=7_state_46}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[1,2]] $ } % particle
& & $1.4654e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{64738570134804579783565031586241}\over{13402825934392263564654018560000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4216e-21 $ % num decay width
& [$ 3.6996e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{398470519\,\log 6}\over{97206319773122560\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{563393350057721016116173710910936832557}\over{10085101124853550155670414528872448\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4055e-21 $ % num decay width
& [$ 1.6415e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1860734861\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{7904975268795480693827920894047039016999}\over{126063764060669376945880181610905600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6890e-21 $ % num decay width
& [$ 1.1526e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{630121553\,\log 6}\over{43395678470144000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{6257451687705053790849891157655964137}\over{851782189599117411796487713587200\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1741e-23 $ % num decay width
& [$ 9.2688e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{225210547\,\log 6}\over{186935230332928000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{319215944342295394657609225076617679641}\over{19394425240102981068596951017062400\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.6141e-22 $ % num decay width
& [$ 5.8781e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{934581887\,\log 6}\over{243015799432806400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1486239761498851437383544018379855721}\over{2292068437466715944470548756561920\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 47 from bottom -65
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 47  }
\label{N=7_state_47}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1],[1,1]] $ } % particle
& & $1.4658e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{16188506528394230100235175652437}\over{3350706483598065891163504640000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1825e-21 $ % num decay width
& [$ 3.5356e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{159280153\,\log 6}\over{1215078997164032000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2572166999035477406112663686554115339}\over{126063764060669376945880181610905600\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6375e-21 $ % num decay width
& [$ 1.7993e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1329904073\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{2581962568366805309329415773024957811}\over{126063764060669376945880181610905600\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4388e-23 $ % num decay width
& [$ 7.7920e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5358436613\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{947165404565921875828537852202056781}\over{11460342187333579722352743782809600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7243e-22 $ % num decay width
& [$ 5.9519e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3678247\,\log 6}\over{243015799432806400\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{63566157527670128276947882141973861}\over{25212752812133875389176036322181120\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.4883e-22 $ % num decay width
& [$ 5.7909e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{47487257\,\log 6}\over{243015799432806400\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{830796880049474548833315755461935491}\over{25212752812133875389176036322181120\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 48 from bottom -64
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 48  }
\label{N=7_state_48}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[1,2]] $ } % particle
& & $1.4683e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{201802523435993914972909707579631}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7153e-21 $ % num decay width
& [$ 3.8924e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2875193873\,\log 6}\over{607539498582016000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{100556396956040478749658418776238479773}\over{126063764060669376945880181610905600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2012e-21 $ % num decay width
& [$ 1.4992e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1771356043\,\log 6}\over{2430157994328064000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{1103066949301335521771900795843582101}\over{997044105274696011435532825395200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3101e-23 $ % num decay width
& [$ 7.9562e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{201043\,\log 6}\over{431491121152000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{3715321932039501069549805889770104529}\over{15757970507583672118235022701363200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1374e-21 $ % num decay width
& [$ 7.7464e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{109225437036143168691126636311725846387}\over{26539739802246184620185301391769600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{585108421\,\log 6}\over{7993940770816000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0474e-22 $ % num decay width
& [$ 6.1618e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2350139747\,\log 6}\over{486031598865612800\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{140056106746310213682969062715318187}\over{13910484310142827800924709694996480\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 49 from bottom -63
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 49  }
\label{N=7_state_49}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1,1,1],[1,1]] $ } % particle
& & $1.4699e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{63922202658231398613275828032657}\over{1465934086574153827384033280000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8325e-21 $ % num decay width
& [$ 5.2145e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21303077\,\log 6}\over{1276343484416000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{54375057895784931624463779462668757479}\over{716271386708348732647046486425600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1629e-21 $ % num decay width
& [$ 1.5823e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26355409\,\log 6}\over{2920862973952000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{24887977708465526699655295965985055443}\over{606075788753218158393654719283200\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3727e-23 $ % num decay width
& [$ 6.7794e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1865290459\,\log 6}\over{151884874645504000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{146892137240735732803298526729192983639}\over{7878985253791836059117511350681600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8503e-22 $ % num decay width
& [$ 5.3406e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{152143451\,\log 6}\over{7594243732275200\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{272766455267653491152196015689704001}\over{2990127231040544993972490076160\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1438e-23 $ % num decay width
& [$ 3.2680e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{90227\,\log 6}\over{208633069568000\,3^{{{19}\over{2}}}\,\pi^{12}}}$ $-\left({{795461815185214105041652941893391029}\over{1212151577506436316787309438566400\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 50 from bottom -62
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 50  }
\label{N=7_state_50}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,3],[1,1]] $ } % particle
& & $1.4949e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3804838837661988694208227818551}\over{187639563081491689905156259840000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4843e-21 $ % num decay width
& [$ 2.3307e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17527\,\log 6}\over{274904750489600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3525012290102387090232538627517}\over{267509313656592842325475186442240\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4385e-21 $ % num decay width
& [$ 2.3001e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24651101\,\log 6}\over{173582713880576000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{28436197355634769287099470954046257}\over{1008510112485355015567041452887244800\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3696e-21 $ % num decay width
& [$ 9.1616e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9524834194584493658875350546352787}\over{390290291209502715002725020467200\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{15612151\,\log 6}\over{3996970385408000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1708e-23 $ % num decay width
& [$ 8.6684e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4230649\,\log 6}\over{151884874645504000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{29123406662660074868385816601176089}\over{504255056242677507783520726443622400\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.3707e-22 $ % num decay width
& [$ 5.5994e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28748651\,\log 6}\over{1972530839552000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{49998826321613511390098831801547337}\over{14831031065961103170103550777753600\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 51 from bottom -61
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 51  }
\label{N=7_state_51}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,3]] $ } % particle
& & $1.5117e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{60976521927356507312199304869017}\over{4079120936554167171851223040000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5238e-21 $ % num decay width
& [$ 5.6384e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{647587123\,\log 6}\over{34716542776115200\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{57816103291172686198799093095175646175997}\over{25212752812133875389176036322181120\,3^{{{71}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1557e-21 $ % num decay width
& [$ 1.4260e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4061219809227605570709455187852442281053}\over{663493495056154615504632534794240\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{1432470863\,\log 6}\over{3197576308326400\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6584e-23 $ % num decay width
& [$ 1.0130e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2397110113\,\log 6}\over{486031598865612800\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{91746565869778687039413270283663212878153}\over{50425505624267750778352072644362240\,3^{{{71}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5533e-23 $ % num decay width
& [$ 8.4488e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15929449\,\log 6}\over{121507899716403200\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{80867919949733637118593153803603443}\over{406657303421514119180258650357760\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5814e-23 $ % num decay width
& [$ 2.4060e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{68154613267557090784525384059468394523}\over{20734171720504831734519766712320\,3^{{{69}\over{2}}}\,\pi^{12}}}$ $-\left({{512843179\,\log 6}\over{6395152616652800\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 52 from bottom -60
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 52  }
\label{N=7_state_52}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[1,5]] $ } % particle
& & $1.5247e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{18222142725282376688416039812203}\over{32632967492433337374809784320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2597e-21 $ % num decay width
& [$ 3.4496e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1710839309515712317335947651683628179}\over{11082528708630274896341114866892800\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{85218557\,\log 6}\over{93467615166464000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4089e-21 $ % num decay width
& [$ 2.8916e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{221942509232234351545178344716950521}\over{2017020224970710031134082905774489600\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{49081\,\log 6}\over{441846908059648000\,3^{{{7}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7377e-23 $ % num decay width
& [$ 9.7218e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2717013985952127548426656909446709}\over{53079479604492369240370602783539200\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{6157\,\log 6}\over{63951526166528000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1427e-23 $ % num decay width
& [$ 8.8633e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{186387216896703224911911688924820671}\over{1008510112485355015567041452887244800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{3945247\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 1 , 5 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.3518e-23 $ % num decay width
& [$ 6.2792e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{389450849249340236108154667110301331}\over{144072873212193573652434493269606400\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{75090803\,\log 6}\over{173582713880576000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 53 from bottom -59
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 53  }
\label{N=7_state_53}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.5495e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{277288193883313291164238142939}\over{1465934086574153827384033280000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4850e-21 $ % num decay width
& [$ 5.7504e-1 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{511961\,\log 6}\over{151884874645504000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{16901132373211573824026277481981}\over{1125569321970262294159644478668800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5831e-22 $ % num decay width
& [$ 1.8554e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11749\,\log 6}\over{2169783923507200\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $-\left({{22748594927333785688903054374393}\over{225113864394052458831928895733760\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8677e-23 $ % num decay width
& [$ 7.0329e-2 $]  % ratio %
& $ 38 $  % class deg %
& $ 38 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5197\,\log 6}\over{10848919617536000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{7222776795100362899256705827221}\over{271689146682477105486810736230400\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1427e-22 $ % num decay width
& [$ 4.4249e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{52469\,\log 6}\over{37971218661376000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{22265564974256434000801011470249}\over{7878985253791836059117511350681600\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0700e-23 $ % num decay width
& [$ 3.7645e-2 $]  % ratio %
& $ 19 $  % class deg %
& $ 19 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2263\,\log 6}\over{1549845659648000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{206763229851269360511749154614159}\over{7878985253791836059117511350681600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 54 from bottom -58
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 54  }
\label{N=7_state_54}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,3],[1,1]] $ } % particle
& & $1.5542e-20$ % total width numeric
& $5361$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{47468898511081084637887428409007}\over{750558252325966759620625039360000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2675e-21 $ % num decay width
& [$ 4.0325e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31475453423\,\log 6}\over{972063197731225600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{217533921155105373838555392758576778053}\over{3227232359953136049814532649239183360\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7628e-21 $ % num decay width
& [$ 2.4210e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18683999387\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1033178285638912034494454676672597173731}\over{16136161799765680249072663246195916800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4477e-23 $ % num decay width
& [$ 9.1267e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{336694609\,\log 6}\over{23366903791616000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{37245313193867076209636605730189411759}\over{1241243215366590788390204865091993600\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8742e-22 $ % num decay width
& [$ 5.0663e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{66541834049488304352749133857744797}\over{1998286290992653900813952104792064\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{69025037\,\log 6}\over{159878815416320\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3923e-22 $ % num decay width
& [$ 4.7563e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15176570425126596774171240495790370093}\over{77206515788352537076902694957875200\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{503041241\,\log 6}\over{15987881541632000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 55 from bottom -57
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 55  }
\label{N=7_state_55}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[1,3]] $ } % particle
& & $1.5603e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2508191327623191128416714270937}\over{39503065911892987348453949440000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0448e-21 $ % num decay width
& [$ 3.2332e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8246357741\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{151706061212738027410956342437463445411}\over{16136161799765680249072663246195916800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1531e-21 $ % num decay width
& [$ 2.0208e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{48980456983\,\log 6}\over{4860315988656128000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{37557988884234796205608149216483834607}\over{16136161799765680249072663246195916800\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5747e-21 $ % num decay width
& [$ 1.0092e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{365411305688126125301059050182798399}\over{3913694348718331372561887762841600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{2150372849\,\log 6}\over{15987881541632000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1243e-23 $ % num decay width
& [$ 7.2250e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{594736201\,\log 6}\over{86791356940288000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{129212623996120759283371842344813113}\over{733461899989349102230575602099814400\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5233e-22 $ % num decay width
& [$ 6.1034e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{143032964813\,\log 6}\over{4860315988656128000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{329614801861349225524273681894401916781}\over{16136161799765680249072663246195916800\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 56 from bottom -56
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 56  }
\label{N=7_state_56}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,3],[2,1]] $ } % particle
& & $1.5745e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{40573943220340207705094458158767}\over{23454945385186461238144532480000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.2037e-21 $ % num decay width
& [$ 4.5753e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10425127\,\log 6}\over{151884874645504000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{615850585367424186202391337585901}\over{171282288125909479546032855449600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6420e-21 $ % num decay width
& [$ 1.6780e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{506925431\,\log 6}\over{71475235127296000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{12213129315097347060395070655718832514981}\over{126063764060669376945880181610905600\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0875e-23 $ % num decay width
& [$ 1.2698e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1113526759\,\log 6}\over{243015799432806400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{58460079985212651926504188263824283751}\over{25212752812133875389176036322181120\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7692e-23 $ % num decay width
& [$ 5.2666e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5976407\,\log 6}\over{1215078997164032000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{2819259698039914905249473873998197407}\over{126063764060669376945880181610905600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 3 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6391e-23 $ % num decay width
& [$ 5.0849e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9345403\,\log 6}\over{173582713880576000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{10299156586075908222130085615063043607}\over{126063764060669376945880181610905600\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 57 from bottom -55
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 57  }
\label{N=7_state_57}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,1],[1,1],[1,1]] $ } % particle
& & $1.5749e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1691054059438061800977115885871}\over{2931868173148307654768066560000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9878e-21 $ % num decay width
& [$ 5.6913e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15101201\,\log 6}\over{303769749291008000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2650502755842934332730426703054951}\over{358135693354174366323523243212800\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5559e-22 $ % num decay width
& [$ 1.8203e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1184011\,\log 6}\over{4673380758323200\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{862666683940154472898641582288457}\over{60607578875321815839365471928320\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.7667e-23 $ % num decay width
& [$ 7.3231e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{550439\,\log 6}\over{75942437322752000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{1796835712890342405634361521203181}\over{492436578361989753694844459417600\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5739e-22 $ % num decay width
& [$ 4.9030e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{258059\,\log 6}\over{27615431753728000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{1478392810275814229248661758583689}\over{2865085546833394930588185945702400\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0572e-23 $ % num decay width
& [$ 3.8824e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{315071\,\log 6}\over{30376974929100800\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3654794189803730991783596797655207}\over{6303188203033468847294009080545280\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 58 from bottom -54
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 58  }
\label{N=7_state_58}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[1,2]] $ } % particle
& & $1.5873e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{122711010377403777311277546744719}\over{23454945385186461238144532480000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1293e-21 $ % num decay width
& [$ 2.6015e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1834213217\,\log 6}\over{1215078997164032000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{287355180989631822044810097479608954739}\over{126063764060669376945880181610905600\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1032e-21 $ % num decay width
& [$ 1.9551e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{83729\,\log 6}\over{2169783923507200\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{29159763900080859396208193323866817}\over{1575797050758367211823502270136320\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1907e-21 $ % num decay width
& [$ 1.3801e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{110429629\,\log 6}\over{1215078997164032000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{16574090852551124364824148170432605543}\over{126063764060669376945880181610905600\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8105e-21 $ % num decay width
& [$ 1.1406e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{134469157\,\log 6}\over{110461727014912000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{698252576561355557622310260433998091727}\over{126063764060669376945880181610905600\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2240e-23 $ % num decay width
& [$ 5.5885e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{169964107\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{424842612418913967286451121648248863}\over{18009109151524196706554311658700800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 59 from bottom -53
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 59  }
\label{N=7_state_59}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,2],[2,1,1,1]] $ } % particle
& & $1.6281e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{45311322461547269015009775113711}\over{938197815407458449525781299200\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3068e-21 $ % num decay width
& [$ 3.8738e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4373491\,\log 6}\over{13807715876864000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{76610185580757103008071280680646795119}\over{1969746313447959014779377837670400\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2699e-21 $ % num decay width
& [$ 3.2369e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{268114927\,\log 6}\over{30376974929100800\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{379919343781489884771853581272583312781}\over{3151594101516734423647004540272640\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4174e-23 $ % num decay width
& [$ 4.6180e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{22095665519\,\log 6}\over{1215078997164032000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{336789618521521687392453771904886616049}\over{4066573034215141191802586503577600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3893e-23 $ % num decay width
& [$ 3.2287e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{195908521\,\log 6}\over{607539498582016000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{92530036688448883833342783175708909021}\over{63031882030334688472940090805452800\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2810e-23 $ % num decay width
& [$ 3.0823e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3073764247\,\log 6}\over{243015799432806400\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{132035697976431201061352314282607000477}\over{2292068437466715944470548756561920\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 60 from bottom -52
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 60  }
\label{N=7_state_60}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,1],[1,1]] $ } % particle
& & $1.6420e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10155049760322433515758964322306777}\over{1876395630814916899051562598400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4346e-21 $ % num decay width
& [$ 3.3099e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1612411\,\log 6}\over{15987881541632000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{5006284667186297735456344842389077}\over{98477698709633338108294253772800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5710e-21 $ % num decay width
& [$ 3.1317e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{642777402346484483572706845586178911131}\over{1115115117741436328579214344192000\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{95647393\,\log 6}\over{83969966080000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0923e-23 $ % num decay width
& [$ 1.5584e-1 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1085743\,\log 6}\over{2854978846720000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{17023311761744197760808833782017594689}\over{265397398022461846201853013917696000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5144e-23 $ % num decay width
& [$ 7.0527e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4790931086355144526956782037520831}\over{572273154266133013200476569600\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{1944779\,\log 6}\over{117557952512000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1612e-22 $ % num decay width
& [$ 1.4144e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{133031285074088513927656734807375713149}\over{7805805824190054300054500409344000\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{2827921\,\log 6}\over{83969966080000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 61 from bottom -51
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 61  }
\label{N=7_state_61}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,1],[1,1],[1,1]] $ } % particle
& & $1.6658e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1341464525034855060679248373037}\over{732967043287076913692016640000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3967e-21 $ % num decay width
& [$ 4.3163e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26565549258747854019267342559837}\over{2356155877330094515286337126400\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{65231\,\log 6}\over{999242596352000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5571e-21 $ % num decay width
& [$ 2.8043e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{644215141\,\log 6}\over{2283983077376000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{6576396507042686749092108362847197863}\over{414683434410096634690395334246400\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1619e-23 $ % num decay width
& [$ 1.1389e-1 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{80543434210535796446187337227919}\over{51835429301262079336299416780800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{496679\,\log 6}\over{1998485192704000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4526e-23 $ % num decay width
& [$ 5.3460e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19137467\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{83711297840373272722157428621648649}\over{414683434410096634690395334246400\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.6252e-23 $ % num decay width
& [$ 2.7465e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{137548656188231968571369822044187}\over{294519484666261814410792140800\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{8299619\,\log 6}\over{999242596352000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 62 from bottom -50
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 62  }
\label{N=7_state_62}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,2],[1,1]] $ } % particle
& & $1.7055e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{12683720613858777774748400873}\over{60921936065419379839336448000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2212e-21 $ % num decay width
& [$ 3.7776e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2896799\,\log 6}\over{1215078997164032000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{11941327812580642583556817759605479}\over{126063764060669376945880181610905600\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5528e-21 $ % num decay width
& [$ 1.8209e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{39727\,\log 6}\over{243015799432806400\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $-\left({{229689405214512726600873715025329}\over{3601821830304839341310862331740160\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1236e-21 $ % num decay width
& [$ 1.2452e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{123560023\,\log 6}\over{1215078997164032000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{2152577092102885902279650553125625149}\over{126063764060669376945880181610905600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4918e-23 $ % num decay width
& [$ 8.1897e-2 $]  % ratio %
& $ 40 $  % class deg %
& $ 40 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2307517\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{403024531350514983126813472097029}\over{11460342187333579722352743782809600\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0276e-21 $ % num decay width
& [$ 6.0254e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{227224853\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{20964820262718117063951011687051251}\over{18009109151524196706554311658700800\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 63 from bottom -49
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 63  }
\label{N=7_state_63}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,1],[1,1]] $ } % particle
& & $1.7177e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{95612215476362965596363470891474743}\over{1876395630814916899051562598400000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2078e-21 $ % num decay width
& [$ 3.6140e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9092489579\,\log 6}\over{159878815416320000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{44541517559429115473293482192400859948686697}\over{2123179184179694769614824111341568000\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1252e-21 $ % num decay width
& [$ 1.8194e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{380948518146456068766559783735424114951869}\over{4995715727481634752034880261980160\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{131218651\,\log 6}\over{23511590502400\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3827e-21 $ % num decay width
& [$ 1.3871e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{126227912366321894281540128194501633474089}\over{873376875433852229376727318528000\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{159425197\,\log 6}\over{45214597120000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8324e-23 $ % num decay width
& [$ 1.0032e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{701712863\,\log 6}\over{3262832967680000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{18716522333721047767293556246771853879078249}\over{2123179184179694769614824111341568000\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8594e-23 $ % num decay width
& [$ 6.2238e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1057847411477178542338061455150052467127}\over{1621985625805725568842493591552000\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{3117449\,\log 6}\over{587789762560000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 64 from bottom -48
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 64  }
\label{N=7_state_64}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,1],[1,1]] $ } % particle
& & $1.7183e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{23949603156812997147616289084027}\over{1409552006321301757100032000000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9074e-21 $ % num decay width
& [$ 3.3840e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1699426061694088783410198403046000617}\over{28019150973655178019621306368000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{36276817\,\log 6}\over{908402360320000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5221e-21 $ % num decay width
& [$ 1.7716e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1467634843\,\log 6}\over{4392275148800000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{57789773112942442573907244408609910789}\over{113924020442334240299559157760000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0493e-21 $ % num decay width
& [$ 1.1926e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10298096581330249914410242414513236067}\over{1295885732531551983407485419520000\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{11535109\,\log 6}\over{734737203200000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9136e-21 $ % num decay width
& [$ 1.1137e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{64191281953\,\log 6}\over{399697038540800000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2527567593397046875977623609967033307319}\over{10367085860252415867259883356160000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4631e-23 $ % num decay width
& [$ 6.0204e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3333001065862964859968543781870004979}\over{323971433132887995851871354880000\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{84643873\,\log 6}\over{12490532454400000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 65 from bottom -47
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 65  }
\label{N=7_state_65}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,2],[1,1]] $ } % particle
& & $1.7317e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3966725089934548987260667807493}\over{18763956308149168990515625984000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4797e-21 $ % num decay width
& [$ 3.7418e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{16711369\,\log 6}\over{486031598865612800\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{6927143418930714857563865854099943369}\over{50425505624267750778352072644362240\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1218e-21 $ % num decay width
& [$ 1.8027e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17290451\,\log 6}\over{2430157994328064000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{964141171878978369911513742138143711}\over{10962066440058206690946102748774400\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1178e-21 $ % num decay width
& [$ 1.2229e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{185911379\,\log 6}\over{347165427761152000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{204798982887932183192179077877649529551}\over{252127528121338753891760363221811200\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0172e-23 $ % num decay width
& [$ 8.5096e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1060343\,\log 6}\over{37387046066585600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{249179667885820169001603453028343}\over{5815419862099844398379895357440\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0250e-21 $ % num decay width
& [$ 5.9188e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2186549\,\log 6}\over{2124263981056000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{841306902816442781872136848100558239}\over{4848606310025745267149237754265600\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 66 from bottom -46
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 66  }
\label{N=7_state_66}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[1,2]] $ } % particle
& & $1.7627e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4360655168999720852525612032950929}\over{750558252325966759620625039360000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6271e-21 $ % num decay width
& [$ 3.1924e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{49890327088156438234499500199000737113011}\over{4541559752256031592758982056345600\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{189033059\,\log 6}\over{235115905024000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5553e-21 $ % num decay width
& [$ 3.1516e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{81318317\,\log 6}\over{127903052333056000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{90907142625124541951194395181730741969}\over{849271673671877907845929644536627200\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2768e-22 $ % num decay width
& [$ 1.5936e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{159065507\,\log 6}\over{63951526166528000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1603279564010175026087972221188023725691}\over{424635836835938953922964822268313600\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7653e-23 $ % num decay width
& [$ 8.4438e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8514614508017864367649762385489438679749}\over{249785786374081737601744013099008000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{8798513\,\log 6}\over{1175579525120000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5006e-22 $ % num decay width
& [$ 1.4186e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{83693517177736828073733556428029471331383}\over{249785786374081737601744013099008000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{12355003\,\log 6}\over{167939932160000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 67 from bottom -45
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 67  }
\label{N=7_state_67}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,2],[1,1]] $ } % particle
& & $1.7980e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{208505759479140748041086058527767}\over{11727472692593230619072266240000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9914e-21 $ % num decay width
& [$ 2.7760e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{119832822496490247688178287414178737}\over{1658733737640386538761581336985600\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{46793\,\log 6}\over{111803367424000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4491e-21 $ % num decay width
& [$ 1.9183e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{395658293\,\log 6}\over{1998485192704000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{124632789885496104079784087175871821737}\over{414683434410096634690395334246400\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4383e-21 $ % num decay width
& [$ 1.3561e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{841752377703481548912898998223003511}\over{3317467475280773077523162673971200\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{4331027\,\log 6}\over{2906887553024000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6815e-21 $ % num decay width
& [$ 9.3518e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{166429189\,\log 6}\over{3996970385408000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{78717387596148203895756904707471061}\over{11207660389462071207848522547200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7395e-23 $ % num decay width
& [$ 7.8714e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{451964098222806257718878465881942939}\over{1658733737640386538761581336985600\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{8602201\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 68 from bottom -44
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 68  }
\label{N=7_state_68}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[1,4]] $ } % particle
& & $1.8270e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{167398463631852095037195032545459}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7805e-21 $ % num decay width
& [$ 4.2586e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61771\,\log 6}\over{747740921331712000\,3^{{{3}\over{2}}}\,\pi^{12}}}$ $-\left({{12930054128372041190514285367062943}\over{1241243215366590788390204865091993600\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0681e-22 $ % num decay width
& [$ 1.2862e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12248021\,\log 6}\over{220923454029824000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{927982705891975646796702193877064341}\over{8068080899882840124536331623097958400\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2606e-21 $ % num decay width
& [$ 1.2374e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{368767958922616478977742910635247425857}\over{849271673671877907845929644536627200\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{123458941\,\log 6}\over{15987881541632000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1431e-21 $ % num decay width
& [$ 1.1730e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10371077539\,\log 6}\over{2430157994328064000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{3870747584345368121735677006354119040091}\over{16136161799765680249072663246195916800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 1 , 4 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.0059e-23 $ % num decay width
& [$ 3.6196e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{70008954814467678634369455955753303}\over{121324524810268272549418520648089600\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{163973\,\log 6}\over{15987881541632000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 69 from bottom -43
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 69  }
\label{N=7_state_69}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[1,2]] $ } % particle
& & $1.8510e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1073264172147831627877784943982817}\over{58637363462966153095361331200000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0774e-21 $ % num decay width
& [$ 3.2832e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{45822692863801824112281329179655507213}\over{360594290791388377991648116736000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{6688469197\,\log 6}\over{79939407708160000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3721e-21 $ % num decay width
& [$ 1.8218e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{27960142531\,\log 6}\over{39969703854080000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{19817306961926492453683712304647789361109}\over{2073417172050483173451976671232000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0838e-21 $ % num decay width
& [$ 1.1258e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{491819949514586511887546475516517723411}\over{3317467475280773077523162673971200\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{3122158733\,\log 6}\over{31975763083264000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0393e-21 $ % num decay width
& [$ 1.1017e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1500989617\,\log 6}\over{7137447116800000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{29787690751173072746935918531306917509039}\over{10367085860252415867259883356160000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2359e-23 $ % num decay width
& [$ 6.2230e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{545750369387513847292893123895535190193}\over{8293668688201932693807906684928000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{3464927329\,\log 6}\over{79939407708160000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 70 from bottom -42
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 70  }
\label{N=7_state_70}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,4]] $ } % particle
& & $1.8605e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{170468340616024611327616732928509}\over{750558252325966759620625039360000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2454e-20 $ % num decay width
& [$ 6.6937e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{17861237447\,\log 6}\over{277732342208921600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{12189512452146139329967782473168366717}\over{10116715861922056582490697959997440\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5830e-23 $ % num decay width
& [$ 1.0611e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23935958257\,\log 6}\over{486031598865612800\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2978798506869386434046211932273848850311}\over{3227232359953136049814532649239183360\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7496e-21 $ % num decay width
& [$ 9.4041e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{24884337437442259869362823575737356793}\over{24264904962053654509883704129617920\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{787324663\,\log 6}\over{1598788154163200\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3255e-23 $ % num decay width
& [$ 6.5836e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2657461606254350061878075880885137429}\over{169854334734375581569185928907325440\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{8007343\,\log 6}\over{3197576308326400\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 4 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3948e-23 $ % num decay width
& [$ 1.7243e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5604877\,\log 6}\over{176738763223859200\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{65219053804636259590899579669613}\over{26671341817794512808384567349084160\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 71 from bottom -41
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 71  }
\label{N=7_state_71}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,2],[1,1]] $ } % particle
& & $1.8692e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{602122351794042372534421349392543}\over{293186817314830765476806656000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0551e-21 $ % num decay width
& [$ 2.7043e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{188136071955977683547448912349757266363}\over{41468343441009663469039533424640000\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{3582971267\,\log 6}\over{399697038540800000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0723e-21 $ % num decay width
& [$ 2.1786e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4130130601\,\log 6}\over{3996970385408000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3441877972650145052990234449843574453}\over{59240490630013804955770762035200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6821e-21 $ % num decay width
& [$ 1.9698e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{33575423211900250438022764508583824711}\over{3317467475280773077523162673971200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{5755341091\,\log 6}\over{31975763083264000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6295e-21 $ % num decay width
& [$ 8.7177e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2711814089\,\log 6}\over{199848519270400000\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $-\left({{640688230747404518124546733963460548357}\over{10367085860252415867259883356160000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.9104e-23 $ % num decay width
& [$ 8.1332e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28662940140050919355844700985713524387}\over{41468343441009663469039533424640000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{14740334291\,\log 6}\over{399697038540800000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 72 from bottom -40
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 72  }
\label{N=7_state_72}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,1],[1,1]] $ } % particle
& & $1.8767e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2035438390358673902351341172183}\over{26653347028620978679709696000000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3615e-21 $ % num decay width
& [$ 3.5824e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{69190093759693024123611049834267}\over{33442212452427147958902849536000\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{26298089\,\log 6}\over{79939407708160000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2174e-21 $ % num decay width
& [$ 2.3630e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{620631066473710769828812686893877733}\over{165873373764038653876158133698560000\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{217230581\,\log 6}\over{13435194572800000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3671e-21 $ % num decay width
& [$ 1.2613e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{42728657\,\log 6}\over{28549788467200000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{45600515950883304006493825059333647}\over{4878628640118783937534062755840000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4022e-23 $ % num decay width
& [$ 6.0450e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{919879539532694431235077628808421}\over{5350753992388343673424455925760000\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{395785111\,\log 6}\over{1598788154163200000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3986e-23 $ % num decay width
& [$ 6.0410e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8038959341677284026468734618460171}\over{2962024531500690247788538101760000\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{173592851\,\log 6}\over{399697038540800000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 73 from bottom -39
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 73  }
\label{N=7_state_73}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,1,2]] $ } % particle
& & $1.8815e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{41890846202197497878227966078652969}\over{750558252325966759620625039360000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.4695e-21 $ % num decay width
& [$ 3.9701e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{31459134127\,\log 6}\over{127903052333056000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{231178923140048615412671819419538123786833229}\over{849271673671877907845929644536627200\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2606e-21 $ % num decay width
& [$ 3.3275e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{700686732081136446539174734734129019990219}\over{4541559752256031592758982056345600\,3^{{{69}\over{2}}}\,\pi^{12}}}$ $-\left({{7964675183\,\log 6}\over{235115905024000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2356e-22 $ % num decay width
& [$ 1.5105e-1 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{83068049983\,\log 6}\over{63951526166528000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{45217270160411429804453697407078052971406541}\over{849271673671877907845929644536627200\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1313e-23 $ % num decay width
& [$ 6.2728e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9990474419341169123981414060838769386899}\over{4541559752256031592758982056345600\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{37853731\,\log 6}\over{235115905024000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.6570e-24 $ % num decay width
& [$ 8.1379e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1138573421\,\log 6}\over{127903052333056000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2648592321854485310697666114767007647813}\over{65328590282452146757379203425894400\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 74 from bottom -38
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 74  }
\label{N=7_state_74}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,1],[1,1]] $ } % particle
& & $1.8972e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{214906799251859949412539793470337}\over{103098661033786642805030912000000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.1310e-21 $ % num decay width
& [$ 4.8128e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{637730228178150108250717004272016009669}\over{53079479604492369240370602783539200\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{27323425141\,\log 6}\over{127903052333056000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3826e-21 $ % num decay width
& [$ 1.7829e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6225542623\,\log 6}\over{3996970385408000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{893602493916307308336542764494622837}\over{91833009696353580000641181286400\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5067e-21 $ % num decay width
& [$ 7.9415e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1189108622028673352407399009782322766281}\over{1326986990112309231009265069588480000\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{1375888745293\,\log 6}\over{3197576308326400000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0583e-21 $ % num decay width
& [$ 5.5779e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4387950406769662430497469484354673671653}\over{663493495056154615504632534794240000\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{11061061901\,\log 6}\over{94046362009600000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8891e-23 $ % num decay width
& [$ 4.5097e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8633718851584287530590850176771441927}\over{34920710266113400816033291304960000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{531681427\,\log 6}\over{13435194572800000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 75 from bottom -37
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 75  }
\label{N=7_state_75}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[1,3]] $ } % particle
& & $2.0174e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5776475104740863012578782434267}\over{23454945385186461238144532480000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4218e-21 $ % num decay width
& [$ 5.3750e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{168083\,\log 6}\over{34716542776115200\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{5194870463602102062472163877784501}\over{25212752812133875389176036322181120\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7144e-21 $ % num decay width
& [$ 1.8412e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{436769033\,\log 6}\over{243015799432806400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{845875159348880627586939310629823531}\over{25212752812133875389176036322181120\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7400e-23 $ % num decay width
& [$ 9.8681e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{87953\,\log 6}\over{93467615166464000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{507467128362604436359586274733913}\over{9697212620051490534298475508531200\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0743e-23 $ % num decay width
& [$ 5.2820e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{462811\,\log 6}\over{173582713880576000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{6065337150056200435517009493298439}\over{126063764060669376945880181610905600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.8183e-22 $ % num decay width
& [$ 3.7854e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3134191\,\log 6}\over{243015799432806400\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{2561556148656438105817535870667473}\over{3601821830304839341310862331740160\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 76 from bottom -36
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 76  }
\label{N=7_state_76}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[1,2]] $ } % particle
& & $2.0362e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{25912055945254391276124783209683}\over{938197815407458449525781299200000\,3^{{{51}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.0849e-21 $ % num decay width
& [$ 3.4795e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{68890837659167940592307661546681299}\over{1793225662313931393255763607552000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{15499901\,\log 6}\over{22839830773760000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8544e-21 $ % num decay width
& [$ 2.3841e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{28455600851348917004438480026170818351}\over{132698699011230923100926506958848000\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{21948618877\,\log 6}\over{639515261665280000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5084e-21 $ % num decay width
& [$ 1.2319e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{259376869\,\log 6}\over{399697038540800000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{5981869110103383578778396467377879}\over{163987517314917107144002109440000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5143e-23 $ % num decay width
& [$ 7.0383e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{93056887222235213960580844840996871}\over{132698699011230923100926506958848000\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{71756917\,\log 6}\over{639515261665280000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9554e-23 $ % num decay width
& [$ 6.4345e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{45596339358833924937072317435121791}\over{4308399318546458542237873602560000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{150431273\,\log 6}\over{799394077081600000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 77 from bottom -35
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 77  }
\label{N=7_state_77}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1,1,2]] $ } % particle
& & $2.0379e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3018195335051094905220129959377}\over{4043956100894217454852505600000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1427e-20 $ % num decay width
& [$ 5.6070e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{211405344209969257139410684002599964529}\over{3492071026611340081603329130496000\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{229502922377\,\log 6}\over{639515261665280000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.3060e-21 $ % num decay width
& [$ 2.6036e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1111870676611\,\log 6}\over{79939407708160000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{169572309242553456528344891159512446983}\over{1951451456047513575013625102336000\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1811e-23 $ % num decay width
& [$ 4.7187e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1259745007\,\log 6}\over{19984851927040000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{2305493127862419483358026471897451727}\over{1951451456047513575013625102336000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8936e-23 $ % num decay width
& [$ 3.2658e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2016080967021601861337053262962237327}\over{66349349505615461550463253479424000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{3110299883\,\log 6}\over{639515261665280000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0567e-23 $ % num decay width
& [$ 2.3212e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{227004215569636542607140324744647809027}\over{8293668688201932693807906684928000\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{25942360333\,\log 6}\over{159878815416320000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 78 from bottom -34
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 78  }
\label{N=7_state_78}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[1,3]] $ } % particle
& & $2.0453e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70275169243018749164194634641441}\over{93819781540745844952578129920000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0898e-20 $ % num decay width
& [$ 5.3284e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{604361\,\log 6}\over{8836938161192960\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{134059241397925389969012443650246951}\over{1440728732121935736524344932696064\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7052e-21 $ % num decay width
& [$ 1.8116e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6100476043\,\log 6}\over{607539498582016000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{2222611528270853313352846868729119933}\over{3939492626895918029558755675340800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5183e-23 $ % num decay width
& [$ 1.0238e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{437587\,\log 6}\over{31560493432832000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{5283305191190601556955759112907638733}\over{252127528121338753891760363221811200\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0591e-23 $ % num decay width
& [$ 5.4418e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{51437443\,\log 6}\over{2430157994328064000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{298661572830642797042069281206375203}\over{252127528121338753891760363221811200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5884e-22 $ % num decay width
& [$ 4.1991e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{36429047\,\log 6}\over{1215078997164032000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{208545605259333066002516010061223087}\over{126063764060669376945880181610905600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 79 from bottom -33
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 79  }
\label{N=7_state_79}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[1,3]] $ } % particle
& & $2.0625e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{15945033015158932443175642943243}\over{2345494538518646123814453248000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8667e-21 $ % num decay width
& [$ 3.8141e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{308375721634180208075178749885272699}\over{3317467475280773077523162673971200\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{3952913\,\log 6}\over{2459674083328000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.0621e-21 $ % num decay width
& [$ 2.9392e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19405056269\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{84897816849237431373484536409893264793}\over{414683434410096634690395334246400\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1320e-22 $ % num decay width
& [$ 1.2075e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4508170409202564595327953474327701}\over{72118858158277675598329623347200\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{53291389\,\log 6}\over{15987881541632000\,3^{{{19}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.5853e-23 $ % num decay width
& [$ 8.0910e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5418893\,\log 6}\over{2283983077376000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{7214291901004933041176647597212289}\over{18029714539569418899582405836800\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 1 , 3 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2998e-22 $ % num decay width
& [$ 2.5696e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1973171713334765944364619428330304187}\over{1658733737640386538761581336985600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{1014719441\,\log 6}\over{15987881541632000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 80 from bottom -32
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 80  }
\label{N=7_state_80}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,3]] $ } % particle
& & $2.1201e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{31519582259078742600362789736541}\over{4510566420228165622720102400000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8796e-21 $ % num decay width
& [$ 4.6600e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{29664935897884043140740978934279773743281}\over{16587337376403865387615813369856000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{8968213433\,\log 6}\over{22839830773760000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.8726e-21 $ % num decay width
& [$ 3.2417e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{158493714961\,\log 6}\over{11419915386880000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{43686340416506589432913055128669970792821}\over{2073417172050483173451976671232000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2219e-23 $ % num decay width
& [$ 8.9196e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2072916456426210981445328470621800394931}\over{8293668688201932693807906684928000\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{13160868293\,\log 6}\over{79939407708160000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.3983e-23 $ % num decay width
& [$ 6.9412e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2956265671\,\log 6}\over{79939407708160000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{10582376569148714433154821574057721453}\over{188492470186407561222906970112000\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 3 \right] &\left[  \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8910e-25 $ % num decay width
& [$ 1.1673e-2 $]  % ratio %
& $ 506 $  % class deg %
& $ 506 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4972890912283328103353141310639300217}\over{8293668688201932693807906684928000\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{956747\,\log 6}\over{7267218882560000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 81 from bottom -31
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 81  }
\label{N=7_state_81}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,1],[1,1]] $ } % particle
& & $2.3666e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{3388104817597254959505107975453}\over{11727472692593230619072266240000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.6479e-21 $ % num decay width
& [$ 3.9279e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{133705345690357894642031993651243}\over{1658733737640386538761581336985600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{190147\,\log 6}\over{15987881541632000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0050e-21 $ % num decay width
& [$ 1.6923e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{131387\,\log 6}\over{285497884672000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{4610605094638317550085310951523}\over{1612769798386374855383161241600\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1068e-21 $ % num decay width
& [$ 9.3539e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5089376313258433919137214924121859}\over{1658733737640386538761581336985600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{1384949\,\log 6}\over{940463620096000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8455e-22 $ % num decay width
& [$ 8.3205e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4014777908314552685467075881937}\over{53507539923883436734244559257600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{80827\,\log 6}\over{2283983077376000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.7981e-23 $ % num decay width
& [$ 7.4353e-2 $]  % ratio %
& $ 20 $  % class deg %
& $ 20 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12458440069929227224672847413}\over{391672665322405322021624872960\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{331\,\log 6}\over{65256659353600\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 82 from bottom -30
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 82  }
\label{N=7_state_82}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,1],[1,1]] $ } % particle
& & $2.4731e-20$ % total width numeric
& $8065$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{2896820866452614072254175112433}\over{1066133881144839147188387840000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.2843e-21 $ % num decay width
& [$ 3.7542e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{391531444087818171341698481875219}\over{26225039330282791126665317580800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{21335029\,\log 6}\over{9135932309504000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4016e-21 $ % num decay width
& [$ 2.1842e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{263061509\,\log 6}\over{999242596352000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{56632928144914161194910779821429319}\over{11479126212044197500080147660800\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3392e-21 $ % num decay width
& [$ 9.4587e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14453249761246100646233821633412239}\over{1658733737640386538761581336985600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{22079231\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2411e-21 $ % num decay width
& [$ 5.0183e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20888024482454786026326484191221653}\over{1658733737640386538761581336985600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{869986499\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0032e-23 $ % num decay width
& [$ 4.2484e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{18669419672559154964850622106874269}\over{1658733737640386538761581336985600\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{32311\,\log 6}\over{1453443776512000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 83 from bottom -29
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 83  }
\label{N=7_state_83}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1],[1,1]] $ } % particle
& & $2.4835e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7585196367349101729086055144229}\over{75055825232596675962062503936000\,3^{{{53}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9616e-21 $ % num decay width
& [$ 3.2057e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{418257906873614623015144504391663173}\over{26539739802246184620185301391769600\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{160990373\,\log 6}\over{63951526166528000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4925e-21 $ % num decay width
& [$ 1.8089e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{761951\,\log 6}\over{1141991538688000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{6498024705887398514415327358684793}\over{1561161164838010860010900081868800\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9494e-21 $ % num decay width
& [$ 1.5902e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{100874949382358484759589423779107}\over{482540723677203356730641843486720\,3^{{{45}\over{2}}}\,\pi^{12}}}$ $-\left({{34633637\,\log 6}\over{12790305233305600\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0138e-21 $ % num decay width
& [$ 8.1085e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{377676128989735006931399123456929}\over{4825407236772033567306418434867200\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{4788457\,\log 6}\over{127903052333056000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.7976e-23 $ % num decay width
& [$ 5.7478e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2106696052296060791523570816858619}\over{856120638782134987747912948121600\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{226693601\,\log 6}\over{63951526166528000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 84 from bottom -28
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 84  }
\label{N=7_state_84}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[1,2]] $ } % particle
& & $2.5639e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{58730050766053142405285268129199}\over{187639563081491689905156259840000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8634e-21 $ % num decay width
& [$ 3.8470e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{400360660006710892461377526049697}\over{780580582419005430005450040934400\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{2419699\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1813e-21 $ % num decay width
& [$ 1.6308e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1628567\,\log 6}\over{7993940770816000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{8910554211528719657768134555339}\over{21096772497810957567714865971200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4231e-21 $ % num decay width
& [$ 9.4508e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{19682800899546523599931201295879621}\over{1020759223163314793084050053529600\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{2529257\,\log 6}\over{2459674083328000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1618e-21 $ % num decay width
& [$ 8.4316e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11393491690865971487461986341993}\over{70961871129000493636859094630400\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{142369\,\log 6}\over{1880927240192000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.7802e-23 $ % num decay width
& [$ 8.0106e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{32779423435700733290382760845107}\over{780580582419005430005450040934400\,3^{{{51}\over{2}}}\,\pi^{12}}}$ $-\left({{642757\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 85 from bottom -27
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 85  }
\label{N=7_state_85}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[2,1,1,1]] $ } % particle
& & $2.6028e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{357727316435356846378755718071641}\over{375279126162983379810312519680000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8842e-21 $ % num decay width
& [$ 3.0291e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{50167036427297569977384864732355223029}\over{53079479604492369240370602783539200\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{19343506129\,\log 6}\over{127903052333056000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9460e-21 $ % num decay width
& [$ 2.2844e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{69007903\,\log 6}\over{63951526166528\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1262896258675761244461584113635869705}\over{62446446593520434400436003274752\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.5896e-21 $ % num decay width
& [$ 2.1475e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3722364158598321253880945112773463883}\over{717290264925572557302305443020800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{151289471\,\log 6}\over{4919348166656000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9980e-21 $ % num decay width
& [$ 7.6763e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{61970009991525604739043092279652200443}\over{53079479604492369240370602783539200\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{2172756763\,\log 6}\over{11627550212096000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2042e-22 $ % num decay width
& [$ 3.1520e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6980983\,\log 6}\over{16314164838400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{441902270567566419904263283926343307}\over{18366601939270716000128236257280\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 86 from bottom -26
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 86  }
\label{N=7_state_86}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3,1,1]] $ } % particle
& & $2.6650e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{292659530825882465654676016229}\over{33316683785776223349637120000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0113e-20 $ % num decay width
& [$ 7.5471e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9411008372160846113619480185129801285}\over{66349349505615461550463253479424\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{884071\,\log 6}\over{255806104666112\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0225e-22 $ % num decay width
& [$ 8.8245e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3050333242580728453620557388134447}\over{116320738964963992900531650560\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{1534237\,\log 6}\over{799394077081600\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2521e-21 $ % num decay width
& [$ 8.4504e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{65426537\,\log 6}\over{1162755021209600\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{765144481960652881228161194656844026697}\over{331746747528077307752316267397120\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7124e-23 $ % num decay width
& [$ 2.3409e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{186996515880333487078529903510719001}\over{331746747528077307752316267397120\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{791377\,\log 6}\over{6395152616652800\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5815e-23 $ % num decay width
& [$ 1.3649e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{89065\,\log 6}\over{511612209332224\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{45817816394167483877732701046101225}\over{2140301596955337469369782370304\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 87 from bottom -25
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 87  }
\label{N=7_state_87}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,2],[2,1]] $ } % particle
& & $2.7268e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{339461084608047521326560549739}\over{1019780234138541792962805760000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3898e-20 $ % num decay width
& [$ 5.0967e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{27429178868383692975486035929486189}\over{30158795229825209795665115217920\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{103385423\,\log 6}\over{6395152616652800\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4513e-21 $ % num decay width
& [$ 1.9992e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9319\,\log 6}\over{38432407552000\,3^{{{7}\over{2}}}\,\pi^{12}}}$ $-\left({{409098446142171266377499355792791}\over{30022330093038670384825001574400\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9260e-21 $ % num decay width
& [$ 1.0730e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4710012653145221544442587370647503}\over{13269869901123092310092650695884800\,3^{{{49}\over{2}}}\,\pi^{12}}}$ $-\left({{21718561\,\log 6}\over{127903052333056000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6821e-23 $ % num decay width
& [$ 4.5844e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{110787993823936590924532453087076371}\over{3317467475280773077523162673971200\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{56974153\,\log 6}\over{31975763083264000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 2 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3853e-22 $ % num decay width
& [$ 2.7084e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{62671694234852296846235716838857207}\over{34467194548371668337902988820480\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{63632543\,\log 6}\over{1967739266662400\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 88 from bottom -24
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 88  }
\label{N=7_state_88}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1,1,2]] $ } % particle
& & $2.7526e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{567473140030672389271080353463487}\over{187639563081491689905156259840000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3611e-20 $ % num decay width
& [$ 4.9448e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{122113918858170870451776277498352461}\over{5307947960449236924037060278353920\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{1462819\,\log 6}\over{3654372923801600\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.7182e-21 $ % num decay width
& [$ 2.8040e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{118782317\,\log 6}\over{7993940770816000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{158628194597714977135984895599588627}\over{21096772497810957567714865971200\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2652e-21 $ % num decay width
& [$ 4.5965e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{316197779\,\log 6}\over{15987881541632000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1117011480905049726394036258674083}\over{3013824642544422509673552281600\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.1526e-23 $ % num decay width
& [$ 3.3189e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9256164214171129841432060817968249}\over{780580582419005430005450040934400\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{60683933\,\log 6}\over{31975763083264000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 , 1 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7460e-23 $ % num decay width
& [$ 2.9939e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6941449\,\log 6}\over{1598788154163200\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{6351569441913314689196037895405307}\over{78058058241900543000545004093440\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 89 from bottom -23
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 89  }
\label{N=7_state_89}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,2]] $ } % particle
& & $2.7873e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{70418347516289388606946464225173}\over{68985133485842533053366272000000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2454e-20 $ % num decay width
& [$ 8.0561e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{550872433\,\log 6}\over{79939407708160000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{9620168100672048256924091915676979729}\over{8293668688201932693807906684928000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.6380e-23 $ % num decay width
& [$ 7.9532e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1429685561\,\log 6}\over{319757630832640000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{25020083604291709063189151745178856243}\over{33174674752807730775231626739712000\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3706e-21 $ % num decay width
& [$ 4.9175e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{798445590181168100551542798107131081}\over{975725728023756787506812551168000\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{43994033\,\log 6}\over{335879864320000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.5246e-23 $ % num decay width
& [$ 2.9085e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{49622821\,\log 6}\over{159878815416320000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{4594764543011878295032447257532957}\over{2369619625200552198230830481408000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 2 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0692e-23 $ % num decay width
& [$ 8.8231e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{274988956608827506841689189126058497}\over{975725728023756787506812551168000\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{3928261\,\log 6}\over{2351159050240000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 90 from bottom -22
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 90  }
\label{N=7_state_90}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2,1,1],[2,1]] $ } % particle
& & $2.8883e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{10466807543269853450379385073851}\over{366483521643538456846008320000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6569e-20 $ % num decay width
& [$ 5.7366e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26776769271736681737050888882890081819}\over{414683434410096634690395334246400\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{113077763\,\log 6}\over{7993940770816000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.4009e-21 $ % num decay width
& [$ 2.2162e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{901413780216861409759209421248857693}\over{1658733737640386538761581336985600\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{11312783\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.9442e-23 $ % num decay width
& [$ 4.5276e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1696179443553844886877216834957893}\over{2432160905631065306102025420800\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{11016367\,\log 6}\over{7993940770816000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.4210e-22 $ % num decay width
& [$ 3.2618e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{116262761732315186721778311471648413}\over{1109520894742733470743532666880\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{11317373\,\log 6}\over{491934816665600\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8066e-23 $ % num decay width
& [$ 2.1378e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2043089702422047975653448052070683}\over{33174674752807730775231626739712\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{38897\,\log 6}\over{319757630832640\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 91 from bottom -21
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 91  }
\label{N=7_state_91}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1],[1,1]] $ } % particle
& & $3.0057e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{65353745781896869958502460426099}\over{732967043287076913692016640000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8472e-20 $ % num decay width
& [$ 6.1457e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{719809131430380281474377379526077533}\over{121965716002969598438351568896\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{2320711\,\log 6}\over{5374077829120\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.4869e-21 $ % num decay width
& [$ 1.8255e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6651763\,\log 6}\over{15987881541632000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{143069710672444508909839191945939243397}\over{103670858602524158672598833561600\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9662e-23 $ % num decay width
& [$ 5.8308e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{237069331\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{63008959895929698147455380847201743069}\over{103670858602524158672598833561600\,3^{{{73}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3721e-21 $ % num decay width
& [$ 4.5649e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{26384194763\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{259727884037033823708541622861334308581}\over{103670858602524158672598833561600\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.7842e-23 $ % num decay width
& [$ 2.7698e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{605263\,\log 6}\over{570995769344000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{4178437515630094226939830473210737}\over{96169627646126306746381107200\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 92 from bottom -20
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 92  }
\label{N=7_state_92}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1],[2,1]] $ } % particle
& & $3.0749e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{8150338090779175095489105389369183}\over{268056518687845271293080371200000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8001e-20 $ % num decay width
& [$ 5.8541e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12015581\,\log 6}\over{587789762560000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{726590630603731619259343576246013176493}\over{7805805824190054300054500409344000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.7839e-21 $ % num decay width
& [$ 1.5558e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4513337\,\log 6}\over{587789762560000\,3^{{{9}\over{2}}}\,\pi^{12}}}$ $-\left({{983065580050770175629726598235388151}\over{9370715275138120408228691968000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9337e-22 $ % num decay width
& [$ 1.3835e-1 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9880186892728069745209992200309041487}\over{7805805824190054300054500409344000\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{5227153\,\log 6}\over{18809272401920000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1424e-23 $ % num decay width
& [$ 2.2483e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12890847100713417232230521823190934861}\over{7805805824190054300054500409344000\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{61381531\,\log 6}\over{18809272401920000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9896e-23 $ % num decay width
& [$ 2.1390e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{696488825849424253986776976853489691}\over{600446601860773407696500031488000\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{1105487\,\log 6}\over{1446867107840000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 93 from bottom -19
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 93  }
\label{N=7_state_93}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[5,1,2,1]] $ } % particle
& & $3.0763e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{399544940474645899483405632277053767}\over{13134769415704418293360938188800000\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4875e-20 $ % num decay width
& [$ 8.0862e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{101686141\,\log 6}\over{63300435968000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{239850864965967556203503376303797995253747}\over{10928128153866076020076300573081600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1898e-22 $ % num decay width
& [$ 8.8954e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20551913514462756445621331457943106779807}\over{76496897077062532140534104011571200\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{10873577983\,\log 6}\over{184330869538816000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2181e-23 $ % num decay width
& [$ 4.6490e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{920260555041457684157770390826215044079}\over{4935283682391131105840909936230400\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{15093610331\,\log 6}\over{368661739077632000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.6790e-22 $ % num decay width
& [$ 1.8460e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{375355694076394284548623069241905670080469}\over{152993794154125064281068208023142400\,3^{{{69}\over{2}}}\,\pi^{12}}}$ $-\left({{66197408987\,\log 6}\over{368661739077632000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 5 , 1 , 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.1587e-24 $ % num decay width
& [$ 6.0999e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7278073\,\log 6}\over{14961921228800\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{14526413082523523320102543473931463745727}\over{2185625630773215204015260114616320\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 94 from bottom -18
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 94  }
\label{N=7_state_94}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,3,1]] $ } % particle
& & $3.0943e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{1257137913299695888342231122763}\over{1109355524975035328831160320000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.4683e-20 $ % num decay width
& [$ 7.9769e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{294500081\,\log 6}\over{82290566758400\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{763516470037067618434664456258614181}\over{34150400480831487562738439290880\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0513e-22 $ % num decay width
& [$ 7.8144e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{320250037994228270834612067006392897}\over{43464146066512802352576195461120\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{3727621\,\log 6}\over{2304135869235200\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.2751e-23 $ % num decay width
& [$ 4.6644e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{567330159155986689348514517197896187}\over{956211213463281651756676300144640\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{437636599\,\log 6}\over{4608271738470400\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.9079e-23 $ % num decay width
& [$ 2.9048e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{15025\,\log 6}\over{74809606144\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{25710378554486825939200241586425875}\over{6830080096166297512547687858176\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 3 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.8336e-22 $ % num decay width
& [$ 1.8853e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21584065678616738285599827811239386179}\over{956211213463281651756676300144640\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{616659229\,\log 6}\over{4608271738470400\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 95 from bottom -17
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 95  }
\label{N=7_state_95}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1,1,1],[2,1],[2,1]] $ } % particle
& & $3.1265e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{82400918366974279923443881133}\over{2665334702862097867970969600\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3121e-21 $ % num decay width
& [$ 4.6774e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5748677758409727472631356402085797}\over{103670858602524158672598833561600\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{209471\,\log 6}\over{1998485192704000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1135e-20 $ % num decay width
& [$ 3.5616e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{258312615920260690681574730965022889}\over{103670858602524158672598833561600\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{9796627\,\log 6}\over{1998485192704000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.8724e-22 $ % num decay width
& [$ 5.6756e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{66308389928807217328050047918735537}\over{207341717205048317345197667123200\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{10076039\,\log 6}\over{15987881541632000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1885e-23 $ % num decay width
& [$ 2.9399e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{67976208591327838039658508176035}\over{4146834344100966346903953342464\,3^{{{61}\over{2}}}\,\pi^{12}}}$ $-\left({{1553\,\log 6}\over{15987881541632\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5870e-23 $ % num decay width
& [$ 1.7376e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{340664402700310149494535936584699}\over{20734171720504831734519766712320\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{617\,\log 6}\over{57099576934400\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 96 from bottom -16
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 96  }
\label{N=7_state_96}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1],[1,1]] $ } % particle
& & $3.1372e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7579251372395853613143804494989}\over{732967043287076913692016640000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4151e-20 $ % num decay width
& [$ 4.5106e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{23811991015221113143560607423621429}\over{3049142900074239960958789222400\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{14487427\,\log 6}\over{940463620096000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.8779e-21 $ % num decay width
& [$ 2.5111e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7211957\,\log 6}\over{15987881541632000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{288838599530457867190622290523813}\over{103670858602524158672598833561600\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3012e-22 $ % num decay width
& [$ 8.7101e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1099193\,\log 6}\over{639515261665280\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{133528204125985670285169366412111}\over{4146834344100966346903953342464\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7038e-21 $ % num decay width
& [$ 5.4310e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25955919451211826134195283551278129}\over{3049142900074239960958789222400\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{15817027\,\log 6}\over{940463620096000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.3557e-23 $ % num decay width
& [$ 2.2463e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{6664919\,\log 6}\over{3197576308326400\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{38567938233578099826821592768703}\over{2962024531500690247788538101760\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 97 from bottom -15
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 97  }
\label{N=7_state_97}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1,1,1]] $ } % particle
& & $3.1676e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{11478966739590319168986861463}\over{366483521643538456846008320\,3^{{{63}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4665e-20 $ % num decay width
& [$ 4.6296e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{58666345572826605459684035259643169}\over{8462927232859114993681537433600\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{1492289\,\log 6}\over{999242596352000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1106e-20 $ % num decay width
& [$ 3.5061e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5568415767992266370038528161257681597}\over{57197715091047811681433839206400\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{15518429\,\log 6}\over{726721888256000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.9638e-21 $ % num decay width
& [$ 6.1996e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2239374986199353605402066298380490033}\over{331746747528077307752316267397120\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{1350563\,\log 6}\over{913593230950400\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4240e-23 $ % num decay width
& [$ 3.0726e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{183959225094995227025899395877086373}\over{82936686882019326938079066849280\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{3041\,\log 6}\over{6245266227200\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5709e-23 $ % num decay width
& [$ 1.7856e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{141681649753889635480428788838685487}\over{150793976149126048978325576089600\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{1648741\,\log 6}\over{7993940770816000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 98 from bottom -14
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 98  }
\label{N=7_state_98}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,1,1],[2,1]] $ } % particle
& & $3.2320e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{195203092011603436700715254701687}\over{18324176082176922842300416000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3579e-20 $ % num decay width
& [$ 4.2016e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4416131356965128106243650725481900533}\over{15245714500371199804793946112000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{298945931\,\log 6}\over{4702318100480000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0663e-20 $ % num decay width
& [$ 3.2992e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{34453188943\,\log 6}\over{399697038540800000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3051713776668273102393514958897533615669}\over{2591771465063103966814970839040000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.5038e-23 $ % num decay width
& [$ 6.4693e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5677551787\,\log 6}\over{399697038540800000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{167670753600546034358146758531100921307}\over{2591771465063103966814970839040000\,3^{{{65}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5402e-21 $ % num decay width
& [$ 4.7655e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{745261395297967367556109116574931}\over{145231859970194806428139520\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{7849129\,\log 6}\over{188092724019200\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 1 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3818e-21 $ % num decay width
& [$ 4.2754e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{212963561\,\log 6}\over{49962129817600000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{508120230569749405394573976677848357}\over{235615587733009451528633712640000\,3^{{{61}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 99 from bottom -13
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 99  }
\label{N=7_state_99}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,1],[2,1],[2,1],[1,1]] $ } % particle
& & $3.3527e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{299992575047631117374114306491}\over{732967043287076913692016640000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3661e-21 $ % num decay width
& [$ 8.3809e-1 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14846588177318439383668636622531}\over{25917714650631039668149708390400\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{48889\,\log 6}\over{1998485192704000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4547e-22 $ % num decay width
& [$ 7.9722e-2 $]  % ratio %
& $ 6 $  % class deg %
& $ 6 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14725676411761433660935351041289}\over{25917714650631039668149708390400\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{120007\,\log 6}\over{3996970385408000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.3071e-24 $ % num decay width
& [$ 2.6154e-2 $]  % ratio %
& $ 120 $  % class deg %
& $ 120 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3529369967405405991077415207413}\over{14810122657503451238942690508800\,3^{{{55}\over{2}}}\,\pi^{12}}}$ $-\left({{8467\,\log 6}\over{1998485192704000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.5682e-24 $ % num decay width
& [$ 1.5334e-2 $]  % ratio %
& $ 60 $  % class deg %
& $ 60 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{21638611008470426834236607471}\over{779480139868602696786457395200\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{181\,\log 6}\over{40785412096000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6390e-22 $ % num decay width
& [$ 1.4666e-2 $]  % ratio %
& $ 3 $  % class deg %
& $ 3 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{194190221723319459961431957344987}\over{25917714650631039668149708390400\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{72623\,\log 6}\over{181680472064000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 100 from bottom -12
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 100  }
\label{N=7_state_100}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,2],[2,1],[1,1]] $ } % particle
& & $3.3847e-20$ % total width numeric
& $3925$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{194696284848089188197141517417}\over{52354788806219779549429760000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.8807e-20 $ % num decay width
& [$ 5.5563e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7538907575880588949167858817656437}\over{37698494037281512244581394022400\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{79591\,\log 6}\over{1998485192704000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.3417e-21 $ % num decay width
& [$ 2.7599e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{34279196777918002160144703560388929}\over{1658733737640386538761581336985600\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{310243\,\log 6}\over{7993940770816000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.8621e-22 $ % num decay width
& [$ 2.9137e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9538276397876027095736589703389607}\over{829366868820193269380790668492800\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{25709\,\log 6}\over{1141991538688000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 9.0183e-22 $ % num decay width
& [$ 2.6644e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{13490252491357311382474608780800929}\over{59240490630013804955770762035200\,3^{{{63}\over{2}}}\,\pi^{12}}}$ $-\left({{398131\,\log 6}\over{7993940770816000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 2 \right] &\left[ 2 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.0990e-22 $ % num decay width
& [$ 2.3928e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2415731929301632084356614971931653}\over{829366868820193269380790668492800\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{12421\,\log 6}\over{726721888256000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 101 from bottom -11
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 101  }
\label{N=7_state_101}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[2,3],[1,1]] $ } % particle
& & $3.4489e-20$ % total width numeric
& $5919$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{7466068851511789762220124233}\over{5911024542637717045903360000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8239e-20 $ % num decay width
& [$ 8.1880e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{14263071914954311829696149016087669}\over{331746747528077307752316267397120\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{189047\,\log 6}\over{799394077081600\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.7418e-21 $ % num decay width
& [$ 7.9499e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{170175704103257966296767516064441}\over{2899884156713962480352414924800\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{70943\,\log 6}\over{614918520832000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4863e-23 $ % num decay width
& [$ 2.8618e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1538604645406400692581567763525493}\over{59240490630013804955770762035200\,3^{{{59}\over{2}}}\,\pi^{12}}}$ $-\left({{307651\,\log 6}\over{1998485192704000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.2477e-22 $ % num decay width
& [$ 1.5216e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{20416283\,\log 6}\over{12790305233305600\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{89318209656063592667261593182908851}\over{331746747528077307752316267397120\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 2 , 3 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1054e-23 $ % num decay width
& [$ 1.3430e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{297198240521511136038850395173087}\over{1658733737640386538761581336985600\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{943\,\log 6}\over{7993940770816000\,3^{{{3}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 102 from bottom -10
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 102  }
\label{N=7_state_102}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1,2,1,1,1]] $ } % particle
& & $3.5932e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{217021273491727623622966490147417}\over{18324176082176922842300416000000\,3^{{{61}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.0088e-20 $ % num decay width
& [$ 5.5906e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7136082809836996676139805593938183791}\over{896806735315952929693761536000\,3^{{{65}\over{2}}}\,\pi^{12}}}$ $-\left({{24646695287\,\log 6}\over{4702318100480000\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3727e-20 $ % num decay width
& [$ 3.8204e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{64553147143\,\log 6}\over{79939407708160000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{204251061356604477849405069012472242523}\over{18512653321879314048678363136000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7309e-23 $ % num decay width
& [$ 1.1080e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{5174149543\,\log 6}\over{79939407708160000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{1375243227607223639988734115386497907657}\over{518354293012620793362994167808000\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4982e-23 $ % num decay width
& [$ 9.5901e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{770532739\,\log 6}\over{79939407708160000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{32836332680868403535901913630829203}\over{6731873935228841472246677504000\,3^{{{63}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 , 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1461e-23 $ % num decay width
& [$ 7.3360e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3781404105388324970431908507543664813}\over{15245714500371199804793946112000\,3^{{{67}\over{2}}}\,\pi^{12}}}$ $-\left({{85361797\,\log 6}\over{4702318100480000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 103 from bottom -9
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 103  }
\label{N=7_state_103}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,2,1],[2,1]] $ } % particle
& & $3.7184e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{133085525668817931965669839948879}\over{293186817314830765476806656000000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6488e-20 $ % num decay width
& [$ 4.4342e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3268219\,\log 6}\over{1297717657600000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{108279255496917088744497886715070673}\over{20734171720504831734519766712320000\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4248e-20 $ % num decay width
& [$ 3.8319e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1810179013\,\log 6}\over{799394077081600000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{1168499511379269987597015898115678797}\over{82936686882019326938079066849280000\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4109e-21 $ % num decay width
& [$ 3.7943e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{38093382657301563205504909879556881}\over{487862864011878393753406275584000\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{4897177\,\log 6}\over{1175579525120000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.8990e-23 $ % num decay width
& [$ 2.8985e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3271613\,\log 6}\over{16314164838400000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{11544709776248268588319239006461017}\over{82936686882019326938079066849280000\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6997e-23 $ % num decay width
& [$ 2.1890e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{328911577\,\log 6}\over{799394077081600000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{1918685307144752774366950834104750217}\over{82936686882019326938079066849280000\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 104 from bottom -8
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 104  }
\label{N=7_state_104}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[2,1,1,1]] $ } % particle
& & $3.7762e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{4829859147590751507357846796169}\over{43115708428651583158353920000\,3^{{{65}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5614e-20 $ % num decay width
& [$ 4.1347e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4455137\,\log 6}\over{181680472064000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{1922500838929829747220113493142764011}\over{51835429301262079336299416780800\,3^{{{67}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.5581e-20 $ % num decay width
& [$ 4.1260e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{115717220224139913308951911343475687053}\over{3049142900074239960958789222400\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{41462339\,\log 6}\over{134351945728000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5728e-21 $ % num decay width
& [$ 6.8132e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{9317074361422571301341274525712839533}\over{3049142900074239960958789222400\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{16177729\,\log 6}\over{72343355392000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.4067e-23 $ % num decay width
& [$ 2.5673e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{121322939\,\log 6}\over{15987881541632000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{3582830335636601922633229952756794879}\over{103670858602524158672598833561600\,3^{{{69}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 2 , 1 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.1804e-23 $ % num decay width
& [$ 1.2703e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1012286076318089535384326636174325473}\over{3049142900074239960958789222400\,3^{{{71}\over{2}}}\,\pi^{12}}}$ $-\left({{22851337\,\log 6}\over{940463620096000\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 105 from bottom -7
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 105  }
\label{N=7_state_105}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[3,1],[1,1]] $ } % particle
& & $3.8443e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{49415961264757423985524559389}\over{8529071049158713177507102720000\,3^{{{47}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3984e-20 $ % num decay width
& [$ 7.2750e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{12793049431559741233489432215827}\over{12590009393854926290410484531200\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{28621\,\log 6}\over{58778976256000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4828e-21 $ % num decay width
& [$ 7.7143e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{190441\,\log 6}\over{1598788154163200\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{24317034357013738700704526141269}\over{2653973980224618462018530139176960\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3675e-21 $ % num decay width
& [$ 6.1584e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{491\,\log 6}\over{2838757376000\,3^{{{5}\over{2}}}\,\pi^{12}}}$ $-\left({{14337613882894176831126616469613899}\over{13269869901123092310092650695884800\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.0970e-23 $ % num decay width
& [$ 4.4761e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{172079\,\log 6}\over{1141991538688000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{154196500679352626713362704660627}\over{13269869901123092310092650695884800\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 3 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.0041e-23 $ % num decay width
& [$ 2.7335e-2 $]  % ratio %
& $ 21 $  % class deg %
& $ 21 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{58393\,\log 6}\over{999242596352000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{19925661475047423703195532078957}\over{13269869901123092310092650695884800\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 106 from bottom -6
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 106  }
\label{N=7_state_106}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2],[1,1]] $ } % particle
& & $3.8540e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{408714741380234968267462932197}\over{23454945385186461238144532480000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.8100e-20 $ % num decay width
& [$ 7.2910e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11453349100995443900790186827160601}\over{2497857863740817376017440130990080\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{28499\,\log 6}\over{479828377600\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9166e-21 $ % num decay width
& [$ 7.5677e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1020923\,\log 6}\over{1998485192704000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{225591937536858911023953354381298321}\over{212317918417969476961482411134156800\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.3350e-21 $ % num decay width
& [$ 6.0585e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{76058029\,\log 6}\over{326283296768000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{1272409494801428313067276775020652029}\over{212317918417969476961482411134156800\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 7.9899e-23 $ % num decay width
& [$ 4.5609e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1162729\,\log 6}\over{570995769344000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{3449387647618586913704339320743173}\over{7321307531654119895223531418419200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.9001e-23 $ % num decay width
& [$ 2.7971e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{341909\,\log 6}\over{2283983077376000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{2451281666323686304445404294170211}\over{212317918417969476961482411134156800\,3^{{{43}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 107 from bottom -5
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 107  }
\label{N=7_state_107}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1,1,1],[3,1]] $ } % particle
& & $4.0146e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{94608793616754049380507947339}\over{46909890770372922476289064960000\,3^{{{45}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.4830e-20 $ % num decay width
& [$ 3.6939e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{384025553080104096614636428607}\over{21114605779719504446470330777600\,3^{{{37}\over{2}}}\,\pi^{12}}}$ $-\left({{43159\,\log 6}\over{2260729856000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2241e-20 $ % num decay width
& [$ 3.0492e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{546235855913561676762913619412403643}\over{24978578637408173760174401309900800\,3^{{{45}\over{2}}}\,\pi^{12}}}$ $-\left({{1388741\,\log 6}\over{14694744064000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.1509e-21 $ % num decay width
& [$ 1.5321e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{48886403\,\log 6}\over{1998485192704000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{44778451965026143973188136949910489}\over{2637489669788440707596054796697600\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9983e-21 $ % num decay width
& [$ 7.4684e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{60883\,\log 6}\over{62452662272000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{95722200957042002704027188601009561}\over{424635836835938953922964822268313600\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 , 1 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.9336e-23 $ % num decay width
& [$ 1.6076e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1046863\,\log 6}\over{1598788154163200\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{714786068966678831103449062784599}\over{42463583683593895392296482226831360\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 108 from bottom -4
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 108  }
\label{N=7_state_108}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,2,1,1]] $ } % particle
& & $4.1686e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{95584337572798617574127530267}\over{5071339542743018646085304320000\,3^{{{49}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] \cr \left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5681e-20 $ % num decay width
& [$ 6.1605e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3876928049210143389675496954043699}\over{624464465935204344004360032747520\,3^{{{41}\over{2}}}\,\pi^{12}}}$ $-\left({{7299581\,\log 6}\over{3358798643200\,3^{{{15}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] \cr \left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.2804e-20 $ % num decay width
& [$ 3.0715e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{1086592721\,\log 6}\over{3197576308326400\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{417331909912740240314361032983199867}\over{5307947960449236924037060278353920\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5039e-23 $ % num decay width
& [$ 3.5885e-2 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{155229956030218202290399490447209}\over{89209209419314906286337147535360\,3^{{{47}\over{2}}}\,\pi^{12}}}$ $-\left({{176809\,\log 6}\over{23511590502400\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.7229e-23 $ % num decay width
& [$ 9.5060e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{3270929\,\log 6}\over{799394077081600\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{558382505799824903728611568372123}\over{5307947960449236924037060278353920\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 2 , 1 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.0661e-23 $ % num decay width
& [$ 5.8820e-3 $]  % ratio %
& $ 23 $  % class deg %
& $ 23 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{11678557\,\log 6}\over{145344377651200\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{21930372913887249975713465927305949}\over{10615895920898473848074120556707840\,3^{{{45}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 109 from bottom -3
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 109  }
\label{N=7_state_109}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,1],[2,1]] $ } % particle
& & $4.6710e-20$ % total width numeric
& $828$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{27074092763845052048055702757}\over{47479646528717532870737920000\,3^{{{55}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2628e-20 $ % num decay width
& [$ 4.8443e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7888961\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{145695220611838755759289461411973}\over{301587952298252097956651152179200\,3^{{{51}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 8.2378e-21 $ % num decay width
& [$ 3.5272e-1 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{7867609\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{554262379526648638542225947692969}\over{3317467475280773077523162673971200\,3^{{{49}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.3938e-21 $ % num decay width
& [$ 5.9680e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2214054509004052567382505590931697}\over{97572572802375678750681255116800\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{853747\,\log 6}\over{235115905024000\,3^{{{13}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.6719e-23 $ % num decay width
& [$ 3.3016e-2 $]  % ratio %
& $ 42 $  % class deg %
& $ 42 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4091903\,\log 6}\over{31975763083264000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{241069368594017684530249610719337}\over{301587952298252097956651152179200\,3^{{{53}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 1 \right] &\left[ 2 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 5.1130e-22 $ % num decay width
& [$ 2.1892e-2 $]  % ratio %
& $ 2 $  % class deg %
& $ 2 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{207662498861044309057424363023211}\over{8870233891125061704607386828800\,3^{{{53}\over{2}}}\,\pi^{12}}}$ $-\left({{461\,\log 6}\over{369098752000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 110 from bottom -2
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 110  }
\label{N=7_state_110}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[3,1],[2,2]] $ } % particle
& & $4.7224e-20$ % total width numeric
& $3472$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{81129798072219748507785770262049}\over{46909890770372922476289064960000\,3^{{{57}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] \cr \left[  \right] &\left[ 1 , 2 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.2574e-20 $ % num decay width
& [$ 4.7803e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{10764379\,\log 6}\over{31975763083264000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{763954724320383692312091267684289}\over{3317467475280773077523162673971200\,3^{{{47}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.6516e-20 $ % num decay width
& [$ 3.4973e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{25885459\,\log 6}\over{63951526166528000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{1346998127496978090039478364517793051}\over{6634934950561546155046325347942400\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.1032e-21 $ % num decay width
& [$ 6.5713e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{90878092806139023139317062587708961}\over{195145145604751357501362510233600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{432631\,\log 6}\over{470231810048000\,3^{{{9}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[ 1 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 6.5839e-23 $ % num decay width
& [$ 3.0672e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{4830691\,\log 6}\over{63951526166528000\,3^{{{11}\over{2}}}\,\pi^{12}}}$ $-\left({{28174754030021430660541371059436311}\over{6634934950561546155046325347942400\,3^{{{55}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 3 , 1 \right] &\left[ 2 , 2 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 1.1205e-21 $ % num decay width
& [$ 2.3727e-2 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{72957251482885895380871079040417361}\over{195145145604751357501362510233600\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{80161\,\log 6}\over{36171677696000\,3^{{{11}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%

%
\newpage
%
{\hskip-10em}
% state1 111 from bottom -1
%\begin{tabular}{c c c c c}
%\begin{tabularx}{\textwidth} {X X X X X}
%\begin{longtable}{X X X X X}
%\begin{longtable}[l]{c c c c c c}
\begin{longtable}[l]{m{0.4\textwidth} m{0.16\textwidth} m{0.18\textwidth} m{0.10\textwidth} m{0.10\textwidth} m{0.04\textwidth} }
\caption{$N= 7$ state 111  }
\label{N=7_state_111}
\\\hline\hline
% 6 columns, 5 breaks &
State & & Total width & Channels & &
\endfirsthead
\\
\multirow{2}{0.3\textwidth}{$\, [[4,1],[3,1]] $ } % particle
& & $5.6626e-20$ % total width numeric
& $2364$  % number of channels
& &
\\
% second line
& \multicolumn{5}{c}{
%%  \begin{tabularx}{0.58\textwidth}{X}{
\makecell{${{5211579586616922873879733059311}\over{837676620899516472790876160000\,3^{{{59}\over{2}}}\,\pi^{12}}}$} % end makecell
%%} \end{tabularx}
  } % total width
%
\\ 
 \hline
decay & width & ratio  & cl. deg. & q. deg. & s.t. norm.
\\
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] \cr \left[ 2 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.6504e-20 $ % num decay width
& [$ 4.6805e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{8158873\,\log 6}\over{58778976256000\,3^{{{15}\over{2}}}\,\pi^{12}}}$ $-\left({{63436601665954813058892836502232519}\over{24393143200593919687670313779200\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] \cr \left[  \right] &\left[ 2 , 1 \right] \cr \left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 2.5558e-20 $ % num decay width
& [$ 4.5135e-1 $]  % ratio %
& $ 1 $  % class deg %
& $ 1 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2519\,\log 6}\over{51380224000\,3^{{{13}\over{2}}}\,\pi^{12}}}$ $-\left({{36159329831307525790466472533311}\over{13121647767936481811549388800\,3^{{{57}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \left[  \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 4.2027e-23 $ % num decay width
& [$ 1.6328e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{938564817345483933423085390249411}\over{9757257280237567875068125511680\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{723997\,\log 6}\over{47023181004800\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 2 , 1 \right] &\left[  \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.4824e-23 $ % num decay width
& [$ 1.3530e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{2855939\,\log 6}\over{29389488128000\,3^{{{17}\over{2}}}\,\pi^{12}}}$ $-\left({{44427289256522883297936449923229909}\over{24393143200593919687670313779200\,3^{{{59}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
$\, \ifx\endpmatrix\undefined\pmatrix{\else\begin{pmatrix}\fi \left[ 4 , 1 \right] &\left[ 3 , 1 \right] &\left[  \right] \cr \left[ 1 , 1 \right] &\left[ 1 , 1 \right] &\left[  \right] \cr \left[  \right] &\left[  \right] &\left[ 1 , 1 \right] \cr \ifx\endpmatrix\undefined}\else\end{pmatrix}\fi  $ %decay 2x1
&&&&&\\ % comment this line if one line is desired 
& $ 3.2080e-23 $ % num decay width
& [$ 1.2464e-2 $]  % ratio %
& $ 22 $  % class deg %
& $ 22 $ % qu deg %
& $ 1 $  %  spacetime norm factot
\\
\multicolumn{6}{ c }{ \makecell{ $+{{405934637590490699391609373497827}\over{9757257280237567875068125511680\,3^{{{57}\over{2}}}\,\pi^{12}}}$ $-\left({{313129\,\log 6}\over{47023181004800\,3^{{{17}\over{2}}}\,\pi^{12}}}\right)$} % end makecell
} % decay width  
 %
\\
\hline
%
\end{longtable}
%
%
%
%\end{tabular}
%\end{tabularx}
%\end{longtable}
%
%\end{landscape}
%
\end{document}
